VINE -- A numerical code for simulating astrophysical systems using particles I: Description of the physics and the numerical methods

We present a Fortran 95 code for simulating the evolution of astrophysical systems using particles to represent the underlying fluid flow. The code is designed to be versatile, flexible and extensible, with modular options that can be selected either at compile time or at run time. We include a number of general purpose modules describing a variety of physical processes commonly required in the astrophysical community. The code can be used as an N-body code to evolve a set of particles in two or three dimensions using either a Leapfrog or Runge-Kutta-Fehlberg integrator, with or without individual timesteps for each particle. Particles may interact gravitationally as $N$-body particles, and all or any subset may also interact hydrodynamically, using the Smoothed Particle Hydrodynamic (SPH) method. Massive point particles (`stars') which may accrete nearby SPH or $N$-body particles may also be included. The default free boundary conditions can be replaced by a module to include periodic boundaries. Cosmological expansion may also be included. An interface with special purpose `GRAPE' hardware may also be selected. If available, forces obtained from the GRAPE coprocessors may be transparently substituted for those obtained from the default tree based calculation. The code may be run without modification on single processors or in parallel using OpenMP compiler directives on large scale, shared memory parallel machines. In comparison to the Gadget-2 code of Springel 2005, the gravitational force calculation is $\approx 3.5 - 4.8$ times faster with VINE when run on 8 Itanium~2 processors in an SGI Altix, while producing nearly identical outcomes in our test problems. We present simulations of several test problems, including a merger simulation of two elliptical galaxies with 800000 particles.

==> vineSRC/vine1.0.7/addon1/fakegrape.F <==
      module fakegrape
!****************************************************************
! This module is an addon component of VINE, copyright by       *
! the authors, as listed below. Please see the COPYING and      *
! LICENSE files in this directory for additional information.   *
! This notification is present as an attempt to follow the      *
! recommendations for licensing published on the FSF page.      * 
!****************************************************************
!                                                               *
! This module is an attempt to make an interface that replaces  *
! the grape library of routines, for those who want to do       *
! tests of the code that way and do not have actual hardware.   *
!                                                               *
! Currently, only grape5, grape6 and 6a are supported in        *
! this module.                                                  *
!                                                               *
! Note also that support is a relative term. There is enough    *
! support here to run the grapeN.F modules that VINE uses,      *
! in the way that VINE uses them. This is not a full            *
! reproduction of the entire suite of routines that the         *
! grape5/6/6a implements.                                       *
!                                                               *
! A warning for anyone who attempts to compile this module:     *
! The Fortran90/95 standard accepts routine names up to 31      *
! characters. Some compilers allow more than this, some don't.  *
! If your compiler doesn't allow longer names, then this module *
! will not compile as is. You'll have to replace the names      *
! with something shorter.                                       *
!                                                               *
! Module by Andy Nelson                                         *
!                                                               *
!****************************************************************
      use kinds, only: sp, dp
      use treevars
      use constants

      use wait

      implicit none

      private
!
! Public routines:
!

#if GRAPE==5 || GRAPE==565
      public g5_openMC , g5_closeMC , g5_set_rangeMC
      public g5_open   , g5_close   , g5_set_range
      public g5_set_nMC, g5_set_xjMC, g5_set_mjMC
      public g5_set_n  , g5_set_xmj
      public g5_set_eps_to_allMC,g5_set_eps_to_all
      public g5_get_firstcluster
      public g5_get_number_of_boards
      public g5_get_number_of_pipelines_per_board
      public g5_calculate_force_on_x
#endif

#if GRAPE==6 || GRAPE==65 || GRAPE==66
      public g6_open,g6_close,g6_npipes
      public g6_set_nip,g6_set_njp
      public g6_set_xunit,g6_set_tunit,g6_set_ti
      public g6_get_force
      public g6_set_i_particle
      public g6_set_j_particle
      public g6_set_i_particle_scales_from_real_value

#if GRAPE==6
! These routines don't exist in g6a/g65. Only publish if using 6.
      public g6_getnjmax
      public g6_set_j_particle_multisend_mxfast
#endif

#if GRAPE!=65
! These routines don't exist in g65. Only publish if using 6/6a.
      public g6_reinitialize
      public g6calc_firsthalf, g6calc_lasthalf
      public g6_set_j_particle_mxonly
#endif
#endif


!
! Number of boards, pipes per board, and how much j memory per board:
!

#if GRAPE==5 || GRAPE==565
      integer, parameter :: nboards=1
      integer, parameter :: boardnum=6
      integer, parameter :: nchips_per_board=8
      integer, parameter :: npipes_per_board=96
      integer, parameter :: gstorage=131072
#elif GRAPE==6
      integer, parameter :: nboards=1
      integer, parameter :: boardnum=6
      integer, parameter :: nchips_per_board=8
      integer, parameter :: npipes_per_board=48
      integer, parameter :: gstorage=262144
#elif GRAPE==65 || GRAPE==66
! grape6a
      integer, parameter :: nboards=1
      integer, parameter :: boardnum=6
      integer, parameter :: nchips_per_board=4
      integer, parameter :: npipes_per_board=48
      integer, parameter :: gstorage=131072      !or 65536
#endif


      integer, parameter :: maxpipes=npipes_per_board*nboards
      integer, parameter :: NJMAX=gstorage
      integer, parameter :: maxclusters=8
      integer, save:: in_use(0:maxclusters-1) = 0

!
! I wrote a small wait function to mock up how much delay
! there would be in communication. nspin sets how much
! delay there is.
!
!      integer, parameter:: nspin=50000
      integer, parameter:: nspin=0

      integer, save :: myboard
      integer, save :: niuse(0:maxclusters-1),njuse(0:maxclusters-1)
      double precision, save:: eps2

      integer, save :: g_jindx(0:NJMAX,0:maxclusters-1)
      double precision, save:: g_jstorage(4,0:NJMAX-1,0:maxclusters-1)


      integer, save :: g_iindx(maxpipes)
      double precision, save:: g_istorage(3,maxpipes)

      contains
!****************************************************************
!                                                               *
! Here are the routines                                         *
!                                                               *
!****************************************************************
!-----------------------------------------------------
      subroutine g5_openMC(n)
!
! Fake locking the grape board. 
! This should work for parallel operation.
!
      integer, intent(in):: n

      myboard=n

      if(in_use(n).eq.0)then
         in_use(n)=1
      else
         do while(in_use(n).ne.0)
           if(in_use(n).eq.0)then
              in_use(n)=1
              exit
           endif
         enddo
      endif

      end subroutine g5_openMC
!-----------------------------------------------------
      subroutine g5_open()
!
! Fake locking the grape board. 
! This should work for parallel operation.
!
      myboard=0

      if(in_use(0).eq.0)then
         in_use(0)=1
      else
         do while(in_use(0).ne.0)
           if(in_use(0).eq.0)then
              in_use(0)=1
              exit
           endif
         enddo
      endif

      end subroutine g5_open
!-----------------------------------------------------
      subroutine g5_closeMC(n)
!
! Fake unlocking the grape board. 
!
      integer, intent(in):: n

      in_use(n)=0

      end subroutine g5_closeMC
!-----------------------------------------------------
      subroutine g5_close()
!
! Fake unlocking the grape board. 
!
      in_use(0)=0

      end subroutine g5_close
!-----------------------------------------------------
      subroutine g5_set_eps_to_allMC(ic,eps)
      integer, intent(in):: ic
      double precision, intent(in):: eps

      eps2 = eps*eps

      end subroutine g5_set_eps_to_allMC
!-----------------------------------------------------
      subroutine g5_set_eps_to_all(eps)
      double precision, intent(in):: eps

      eps2 = eps*eps

      end subroutine g5_set_eps_to_all
!-----------------------------------------------------
      subroutine g5_set_rangeMC(ic,g5xmin,g5xmax,g5mmin)
      integer, intent(in):: ic
      double precision, intent(in):: g5xmin,g5xmax,g5mmin


      return
      end subroutine g5_set_rangeMC
!-----------------------------------------------------
      subroutine g5_set_range(g5xmin,g5xmax,g5mmin)
      double precision, intent(in):: g5xmin,g5xmax,g5mmin


      return
      end subroutine g5_set_range
!-----------------------------------------------------
      integer function g5_get_firstcluster()

      g5_get_firstcluster=boardnum

      return
      end function g5_get_firstcluster
!-----------------------------------------------------
      integer function g5_get_number_of_boards()


      g5_get_number_of_boards=nboards

      return
      end function g5_get_number_of_boards
!-----------------------------------------------------
      integer function g5_get_number_of_pipelines_per_board()

      g5_get_number_of_pipelines_per_board=npipes_per_board

      return
      end function
!-----------------------------------------------------
      subroutine g5_set_nMC(ic,nj)

      integer, intent(in):: ic,nj


      njuse(ic)=nj

      end subroutine g5_set_nMC
!-----------------------------------------------------
      subroutine g5_set_n(nj)

      integer, intent(in):: nj

      njuse(0)=nj

      end subroutine g5_set_n
!-----------------------------------------------------
      subroutine g5_set_xjMC(ic,j,nj,g5_xj)

      integer, intent(in):: ic,j,nj
      double precision, intent(in):: g5_xj(3,nj)

      integer jj,ncl
      real(kind=dp) ddd

      call spin(3*nj*nspin,ddd)

      njuse(ic)=nj

      do ncl=ic,ic
         do jj=1,nj
            g_jstorage(1,j+jj-1,ncl)=g5_xj(1,jj)
            g_jstorage(2,j+jj-1,ncl)=g5_xj(2,jj)
            g_jstorage(3,j+jj-1,ncl)=g5_xj(3,jj)
         enddo
      enddo

      return
      end subroutine g5_set_xjMC
!-----------------------------------------------------
      subroutine g5_set_mjMC(ic,j,nj,g5_mj)

      integer, intent(in):: ic,j,nj
      double precision, intent(in):: g5_mj(nj)

      integer jj,ncl
      real(kind=dp) ddd

      call spin(nj*nspin,ddd)

      njuse(ic)=nj

      do ncl=ic,ic
         do jj=1,nj
            g_jstorage(4,j+jj-1,ncl)=g5_mj(jj)
            g_jindx   (  j+jj-1,ncl)=-1
         enddo
      enddo

      return
      end subroutine g5_set_mjMC
!-----------------------------------------------------
      subroutine g5_set_xmj(j,nj,g5_xj,g5_mj)

      integer, intent(in):: j,nj
      double precision, intent(in):: g5_xj(3,nj)
      double precision, intent(in):: g5_mj(nj)

      integer jj,ncl
      real(kind=dp) ddd

      call spin(3*nj*nspin,ddd)

      njuse(0)=nj

      do jj=1,nj
         g_jstorage(1,j+jj-1,0)=g5_xj(1,jj)
         g_jstorage(2,j+jj-1,0)=g5_xj(2,jj)
         g_jstorage(3,j+jj-1,0)=g5_xj(3,jj)
         g_jstorage(4,j+jj-1,0)=g5_mj(  jj)
         g_jindx   (  j+jj-1,0)=-1
      enddo

      return
      end subroutine g5_set_xmj
!-----------------------------------------------------
      subroutine g5_calculate_force_on_x(g5_xi,g5_acc,g5_phi,ni)

      integer, intent(in):: ni
      double precision, intent(in ):: g5_xi(3,ni)
      double precision, intent(out):: g5_acc(3,ni),g5_phi(ni)

      integer i,ierr
      real(kind=dp) ddd
      double precision g6_v(3,maxpipes)
      double precision g6_j(3,maxpipes)
      double precision g6h (  maxpipes)


      niuse(myboard)=ni

      do i=1,ni
         call spin(nspin,ddd)      !time to send i data to grape

         g_istorage(1,i)=g5_xi(1,i)
         g_istorage(2,i)=g5_xi(2,i)
         g_istorage(3,i)=g5_xi(3,i)
         g_iindx     (i)=1

         call spin(nspin,ddd)      !time to get forces from grape

      enddo


      ierr= g6calc_lasthalf(myboard,njuse(myboard),niuse(myboard),
     &                      g_iindx,g_istorage,g6_v,
     &                      eps2,g6h,g5_acc,g6_j,g5_phi)


      return
      end subroutine g5_calculate_force_on_x
!-----------------------------------------------------
!*********************************************************************
!*********************************************************************
!*********************************************************************
!*****GRAPE 5 ROUTINES ABOVE, GRAPE 6 ROUTINES BELOW *****************
!*********************************************************************
!*********************************************************************
!*********************************************************************
!*********************************************************************
!-----------------------------------------------------
      integer function g6_npipes()

      g6_npipes=maxpipes

      return
      end function g6_npipes
!-----------------------------------------------------
      integer function g6_getnjmax()

      g6_getnjmax=NJMAX

      return
      end function g6_getnjmax
!-----------------------------------------------------
      subroutine g6_reinitialize(n)
      integer, intent(in):: n

      return
      end subroutine g6_reinitialize
!-----------------------------------------------------
      subroutine g6_set_xunit(n)
      integer, intent(in):: n

      return
      end subroutine g6_set_xunit
!-----------------------------------------------------
      subroutine g6_set_tunit(n)
      integer, intent(in):: n

      return
      end subroutine g6_set_tunit
!-----------------------------------------------------
      subroutine g6_set_ti(n,z)
      integer, intent(in):: n
      double precision, intent(in):: z

      return
      end subroutine g6_set_ti
!-----------------------------------------------------
      subroutine g6_set_nip(iboard,nip)
      integer, intent(in):: iboard, nip

      niuse(iboard)=nip

      return
      end subroutine g6_set_nip
!-----------------------------------------------------
      subroutine g6_set_njp(iboard,njp)
      integer, intent(in):: iboard, njp

      njuse(iboard)=njp

      return
      end subroutine g6_set_njp
!-----------------------------------------------------
      subroutine g6_open(n)
!
! Fake locking the grape board. 
! This should work for parallel operation.
!
      integer, intent(in):: n

      myboard=n

      if(in_use(n).eq.0)then
         in_use(n)=1
      else
         do while(in_use(n).ne.0)
           if(in_use(n).eq.0)then
              in_use(n)=1
              exit
           endif
         enddo
      endif

      end subroutine g6_open
!-----------------------------------------------------
      subroutine g6_close(n)
!
! Fake unlocking the grape board. 
!
      integer, intent(in):: n

      in_use(n)=0

      end subroutine g6_close
!-----------------------------------------------------
      subroutine g6_set_i_particle_scales_from_real_value(iboard,i,
     &                             g6_a,g6_j,g6_phi,a,b)
!****************************************************************
!                                                               *
! This routine is not required by fakegrape, since it doesn't   *
! need to set any scales                                        *
!                                                               *
!****************************************************************

      integer, intent(in):: iboard,i
      double precision, intent(in):: g6_a(3),g6_j(3),g6_phi
      double precision, intent(in):: a,b


      return
      end subroutine g6_set_i_particle_scales_from_real_value
!-----------------------------------------------------
      subroutine g6_set_i_particle(iboard,i,g6_i,
     &                             g6_x,g6_v,g6eps2,g6h)
!****************************************************************
!                                                               *
! This routine stores one particle in the i arrays, to use      *
! as a sink for calculating gravity                             *
!                                                               *
!****************************************************************

      integer, intent(in):: iboard,i,g6_i
      double precision, intent(in):: g6_x(3),g6_v(3),g6h,g6eps2

      eps2=g6eps2

      g_istorage(1,i+1)=g6_x(1)
      g_istorage(2,i+1)=g6_x(2)
      g_istorage(3,i+1)=g6_x(3)
      g_iindx     (i+1)=g6_i


      return
      end subroutine g6_set_i_particle
!-----------------------------------------------------
      subroutine g6_set_j_particle(iboard,j,i,g6_t,g6_dt,em,
     &               g6_ja2by18,g6_ja1by6,g6_jaby2,g6_jvel,xyz)
!****************************************************************
!                                                               *
! This routine stores one particle in the j arrays, to use      *
! as a source for calculating gravity                           *
!                                                               *
!****************************************************************

      integer, intent(in):: iboard,j,i
      double precision, intent(in):: em,xyz(3)

      double precision, intent(in):: g6_t,g6_dt,g6_ja2by18(3)
      double precision, intent(in):: g6_ja1by6(3),g6_jaby2(3)
      double precision, intent(in):: g6_jvel(3)

      real(kind=dp) ddd

      if(j.gt.NJMAX)stop'Fakegrape6:Too many j particles'

      call spin(nspin,ddd)

      call  g6_set_j_particle_mxonly(iboard,j,i,em,xyz)

      return
      end subroutine g6_set_j_particle
!-----------------------------------------------------
      subroutine g6_set_j_particle_multisend_mxfast(iboard,nc,j,i,
     &                em,xyz)
!****************************************************************
!                                                               *
! This routine stores one particle in the j arrays, to use      *
! as a source for calculating gravity                           *
!                                                               *
!****************************************************************

      integer, intent(in):: iboard,nc,j,i
      double precision, intent(in):: em,xyz(3)

      integer ncl
      real(kind=dp) ddd

      if(j.gt.NJMAX)stop'Fakegrape6:Too many j particles'

      call spin(nspin,ddd)

      do ncl=0,nc-1
         g_jstorage(1,j,ncl)=xyz(1)
         g_jstorage(2,j,ncl)=xyz(2)
         g_jstorage(3,j,ncl)=xyz(3)
         g_jstorage(4,j,ncl)=em
         g_jindx     (j,ncl)=i
      enddo

      return
      end subroutine g6_set_j_particle_multisend_mxfast
!-----------------------------------------------------
      subroutine g6_set_j_particle_mxonly(iboard,j,i,em,xyz)
!****************************************************************
!                                                               *
! This routine stores one particle in the j arrays, to use      *
! as a source for calculating gravity                           *
!                                                               *
!****************************************************************

      integer, intent(in):: iboard,j,i
      double precision, intent(in):: em,xyz(3)

      integer ncl
      real(kind=dp) ddd

      if(j.gt.NJMAX)stop'Fakegrape6:Too many j particles'

      call spin(nspin,ddd)

      do ncl=iboard,iboard
         g_jstorage(1,j,ncl)=xyz(1)
         g_jstorage(2,j,ncl)=xyz(2)
         g_jstorage(3,j,ncl)=xyz(3)
         g_jstorage(4,j,ncl)=em
         g_jindx     (j,ncl)=i
      enddo

      return
      end subroutine g6_set_j_particle_mxonly
!-----------------------------------------------------
      subroutine g6calc_firsthalf(iboard,nj,ni,g6_i,g6_x,g6_v,
     &               g6_a,g6_j,g6_phi,g6eps2,g6h)
!****************************************************************
!                                                               *
! This routine pretends to be the first half of the gravity     *
! calculation. It stores the i particles on which gravity       *
! is to be calculated.                                          *
!                                                               *
!****************************************************************

      integer, intent(in):: iboard,nj,ni,g6_i(ni)
      double precision, intent(in):: g6_x(3,ni), g6_v(3,ni)
      double precision, intent(in):: g6_a(3,ni),g6_j(3,ni)
      double precision, intent(in):: g6_phi(ni),g6h(ni)
      double precision, intent(in):: g6eps2

      integer i
      real(kind=dp) ddd

      call g6_set_nip(iboard,ni)
      call g6_set_njp(iboard,nj)

      do i=1,ni
         call spin(nspin,ddd)      !time to send i data to grape

         call g6_set_i_particle(iboard,i-1,g6_i(i),g6_x(:,i),
     &                          g6_v(:,i),g6eps2,g6h(i))

      enddo

      return
      end subroutine g6calc_firsthalf
!-----------------------------------------------------
      integer function g6calc_lasthalf(iboard,nj,ni,g6_i,g6_x,g6_v,
     &                  g6eps2,g6h,g6_a,g6_j,g6_phi)
!****************************************************************
!                                                               *
! This routine pretends to be the second half of the gravity    *
! calculation. It actually does the calculation.                *
!                                                               *
!****************************************************************

      integer, intent(in):: iboard,nj,ni,g6_i(ni)
      double precision, intent(in ):: g6eps2,g6h(ni)
      double precision, intent(in ):: g6_x(3,ni),g6_v(3,ni)
      double precision, intent(out):: g6_a(3,ni),g6_j(3,ni)
      double precision, intent(out):: g6_phi(ni)

      integer flag(maxpipes)
      real(kind=dp) ddd


      eps2=g6eps2
      g6calc_lasthalf= g6_get_force(iboard,g6_a,g6_j,g6_phi,flag)

      return
      end function g6calc_lasthalf
!-----------------------------------------------------
      integer function g6_get_force(iboard,g6_a,g6_j,g6_phi,flag)
!****************************************************************
!                                                               *
! This routine pretends to be the second half of the gravity    *
! calculation. It actually does the calculation.                *
!                                                               *
!****************************************************************

      integer, intent(in ):: iboard
      integer, intent(out):: flag(maxpipes)
      double precision, intent(out):: g6_a(3,maxpipes),g6_j(3,maxpipes)
      double precision, intent(out):: g6_phi(maxpipes)

      integer i,j
      integer nlo1,nlo2,nhi1,nhi2,ii
      real(kind=dp) dx,dy,dz,r2,rinv,r3inv,emr3inv
      real(kind=dp) ddd

      g6_a=ZERO ; g6_j=ZERO ; g6_phi=ZERO ; flag=1

      do j=0,njuse(iboard)-1
         ii=0

         do i=1,niuse(iboard)
            if(g_iindx(i).eq.g_jindx(j,iboard))ii=i   !avoid self calculation
         enddo

         nlo1=1 ; nhi1=niuse(iboard)
         nlo2=1 ; nhi2=0

         if(ii.ne.0)then
            nlo1=1    ; nhi1=ii-1
            nlo2=ii+1 ; nhi2=niuse(iboard)
         endif

         do i=nlo1,nhi1

            dx=g_jstorage(1,j,iboard)-g_istorage(1,i)
            dy=g_jstorage(2,j,iboard)-g_istorage(2,i)
            dz=g_jstorage(3,j,iboard)-g_istorage(3,i)

            r2=dx**2 + dy**2 + dz**2 + eps2
            rinv=ONE/sqrt(r2)
            r3inv=rinv**3

            emr3inv=g_jstorage(4,j,iboard)*r3inv

            g6_a(1,i) = g6_a(1,i) + dx*emr3inv
            g6_a(2,i) = g6_a(2,i) + dy*emr3inv
            g6_a(3,i) = g6_a(3,i) + dz*emr3inv

            g6_phi(i) = g6_phi(i) - g_jstorage(4,j,iboard)*rinv
         enddo

         do i=nlo2,nhi2

            dx=g_jstorage(1,j,iboard)-g_istorage(1,i)
            dy=g_jstorage(2,j,iboard)-g_istorage(2,i)
            dz=g_jstorage(3,j,iboard)-g_istorage(3,i)

            r2=dx**2 + dy**2 + dz**2 + eps2
            rinv=ONE/sqrt(r2)
            r3inv=rinv**3

            emr3inv=g_jstorage(4,j,iboard)*r3inv

            g6_a(1,i) = g6_a(1,i) + dx*emr3inv
            g6_a(2,i) = g6_a(2,i) + dy*emr3inv
            g6_a(3,i) = g6_a(3,i) + dz*emr3inv

            g6_phi(i) = g6_phi(i) - g_jstorage(4,j,iboard)*rinv
         enddo

      enddo

      g6_get_force=0

      do i=1,niuse(iboard)
         call spin(nspin,ddd)      !time to get forces from grape
      enddo

      return
      end function g6_get_force
!-----------------------------------------------------
      end module fakegrape


==> vineSRC/vine1.0.7/addon1/forcedirect.F <==
      module forcedirect
!****************************************************************
! This module is an addon component of VINE, copyright by the   *
! authors, as listed below. Please see the COPYING and LICENSE  *
! files in this directory for additional information.           *
! This notification is present as an attempt to follow the      *
! recommendations for licensing published on the FSF page.      * 
!****************************************************************
!  This file contains the VINE module to calculate gravity      *
!  on particles, using a cache blocked direct summation         *
!  of the contributions of each particle on the others.         *
!                                                               *
!  The externally visible routine is:                           *
!     host_dirsum  : Do a direct summation gravity calculation  *
!                    on the host machine.                       *
!       Arguments:                                              *
!         npart    : Number of particles in the simulation      *
!         isoft    : Variable kernel, fixed kernel or Plummer   *
!                    softening                                  *
!         eps2     : Squared softening radius for Plummer       *
!                    softening option                           *
!         posmas   : Particle position (not used here)          *
!         vel      : Particle velocity (not used here)          *
!                    positions and velocities only needed for   *
!                    grape calculations. Included here so that  *
!                    the subroutine interfaces are identical.   *
!         acc      : Gravitational acceleration                 *
!         poten    : Gravitational potential                    *
!                                                               *
!                                                               *
! Implementation notes                                          *
! --------------------                                          *
!                                                               *
! 1) This module currently only contains stubs for actual       *
! direct force calculation routines. I made actual routines     *
! that were fairly sophisticated in their use of cache etc,     *
! but it turns out that in the end I outsmarted myself and      *
! made routines that were 1) buggy and 2) difficult to debug.   *
! I haven't had a chance to go back and fix any of these        *
! problems, so what you get are just the stubs. The interested  *
! coder can take a look at the routines that live in the        *
! grapeX.F modules and in the fakegrape6.F module. Some time    *
! ago, I had reason to write versions of those routines, and    *
! I am certain that they work. You should be able to take       *
! these routines and adapt them into working dirsum routines    *
! for both Plummer and kernel softening options with very       *
! little difficulty.                                            *
!                                                               *
! This comment references the old, broken version:              *
! 2) It is an odd fact that when you use the kernel softening   *
! option with direct summation (subroutine kernel_dirsum        *
! and kernel_fastdirsum),this code requires somewhat longer     *
! to run than when you do a tree traversal with the opening     *
! criterion set to open all nodes. This is because in the       *
! tree traversal version, part of the process is to separate    *
! near and far atoms, so that far atoms can be sent to the      *
! much simpler and faster version of the gravity routine that   *
! doesn't require that the kernel quantities be calculated      *
! since there is a guarantee that all atoms are far enough      *
! away not to require any softening.                            *
!                                                               *
! Module written by Andy Nelson                                 *
!                                                               *
!****************************************************************
      use kinds , only:dp
      use dimens
      use treevars
      use constants
      use perform

      implicit none

      private
      public host_dirsum

      include 'INCLUDE/hwinfo'

      real(kind=dp), parameter:: gconst=ONE
!
! Parameters needed for kernel softening calculation
!
      real(kind=dp), parameter::twntysevths=20e0_dp/7e0_dp
      real(kind=dp), parameter::sixth=1e0_dp/6e0_dp 
      real(kind=dp), parameter::fiftnth=1e0_dp/15e0_dp
      real(kind=dp), parameter::thirtyth=1e0_dp/30e0_dp

!
! How much i and j memory we have:
!
      integer, parameter :: istorage=64
      integer, parameter :: jstorage=131072


      contains
!----------------------------------------------------------------------
      subroutine host_dirsum(npart,isoft,eps2,posmas,vel,acc,poten)
!*********************************************************************
!                                                                    *
! Driver for selecting options for direct summation                  *
! of gravitational accelerations and potentials.                     *
!                                                                    *
!  Subroutine by A. Nelson.                                          *
!                                                                    *
!*********************************************************************
      integer, intent(in):: npart,isoft
      real(kind=dp), intent(in)   :: eps2
      real(kind=dp), intent(in)   :: posmas(ndim1,npart)
      real(kind=dp), intent(in)   :: vel(ndim,npart)
      real(kind=dp), intent(inout):: acc(ndim,npart), poten(npart)

      integer i,j,nact,nact_sub

      character(len=20), parameter::where='host_dirsum'
      if(idbg.ge.3)print *,where


!      print *,'Host based direct summation is broken'
!      print *,'See comments in the header of module forcedirect.F'
!      stop'Host based direct summation is broken. Sorry.'

      nact=0
!$omp parallel default(none)
!$omp& shared(active,linksphtotree,nact,npart)
!$omp&  private(i,j,nact_sub)
      nact_sub=0
!$omp do
      do i=1,npart
         j=linksphtotree(i)
         if(active(j).eq.1)nact_sub=nact_sub+1
      enddo
!$omp critical
      nact=nact+nact_sub
!$omp end critical
!$omp end parallel


!      if(nact.gt.npart/2)then
!         select case(isoft)
!         case(id_Plummer)
!            call Plummer_fastdirsum(npart,eps2,acc,poten)
!         case(id_fixkern,id_varkern)
!            call kernel_fastdirsum (npart,acc,poten)
!         case default
!            stop 'Unknown softening option in host_dirsum'
!         end select
!      else
         select case(isoft)
         case(id_Plummer)
            call Plummer_dirsum(npart,posmas,eps2,acc,poten)
         case(id_fixkern,id_varkern)
            call kernel_dirsum (npart,acc,poten)
         case default
            stop 'Unknown softening option in host_dirsum'
         end select
!      endif

      return
      end subroutine host_dirsum
!----------------------------------------------------------------------
      subroutine Plummer_dirsum(npart,posmas,eps2,acc,poten)
!*********************************************************************
!                                                                    *
! Calculate the gravity on active particles due to all               *
! other particles in the simulation using an N**2 summation and      *
! a Plummer law softening for the gravitational acceleration.        *
!                                                                    *
! Basically, this routine is a cache optimized version of this       *
! do loop nest:                                                      *
!                                                                    *
!    do j=1,npart                                                    *
!       do i=1,npart                                                 *
!          get forces on i due to j                                  *
!       enddo                                                        *
!    enddo                                                           *
!                                                                    *
!  Subroutine by A. Nelson.                                          *
!                                                                    *
!*********************************************************************
      integer, intent(in):: npart
      real(kind=dp), intent(in   ):: eps2
      real(kind=dp), intent(in   ):: posmas(ndim1,npart)
      real(kind=dp), intent(inout):: acc(ndim,npart), poten(npart)

      integer isofar
      integer i,j,jj,ii,k
      integer ni,nj,njlow,njhigh
      real(kind=dp) eps2use
!
! Data for j particles:
!
      integer jindx(jstorage)
      real(kind=dp) xmj(ndim1,jstorage)
!
! Data for i particles:
!
      integer iindx(istorage)
      real(kind=dp) xi   (ndim,istorage) 
      real(kind=dp) acc_i(ndim,istorage)
      real(kind=dp) phi_i(     istorage)

      real(kind=dp) tme1,tme2
      character(len=20), parameter:: where =('Plummer_dirsum')
      if(idbg.ge.2)print *,where
      if(itme.ge.1)call cpu_time(tme1)


      eps2use=eps2

!$omp parallel do default(none)
!$omp& firstprivate(eps2use)
!$omp& shared(npart,posmas,acc,poten,active,linksphtotree)
!$omp& private(i,j,ii,jj,k,isofar,njlow,njhigh,ni,nj)
!$omp& private(xmj,jindx,xi,iindx,acc_i,phi_i)
      do j=1,npart,jstorage
!
! Cycle through groups of nj particles that contribute forces
!
         njlow  = j
         njhigh = min(j+jstorage-1,npart)

         nj=njhigh-njlow+1

         do jj=njlow,njhigh
            k=jj-njlow+1

            jindx(k)=jj
            xmj(ims,k)=posmas(ims,jj)
            xmj(1  ,k)=posmas(1  ,jj)
            xmj(2  ,k)=posmas(2  ,jj)
#if NDIM==3
            xmj(3  ,k)=posmas(3  ,jj)
#endif
         enddo

         isofar=0
         do while(isofar.lt.npart)
!
! Cycle through groups of ni particles that need forces
!
            ni=0
            do while(ni.lt.istorage .and. isofar.lt.npart)
               isofar=isofar+1
               ii=linksphtotree(isofar)
               if(active(ii).eq.0)cycle

               ni=ni+1
               iindx(ni)=isofar
            enddo

            do i=1,ni
               k=iindx(i)
               xi(1,i)=posmas(1,k)
               xi(2,i)=posmas(2,k)
#if NDIM==3
               xi(3,i)=posmas(3,k)
#endif
            enddo

            call Plummer_n2(ni,nj,iindx,jindx,xi,xmj,eps2use,
     &                     acc_i,phi_i)

!$omp critical
            do i=1,ni
               k=iindx(i)
               poten(  k) = poten(  k) - phi_i(  i)
               acc  (1,k) = acc  (1,k) + acc_i(1,i)
               acc  (2,k) = acc  (2,k) + acc_i(2,i)
#if NDIM==3
               acc  (3,k) = acc  (3,k) + acc_i(3,i)
#endif
            enddo
!$omp end critical

         enddo
      enddo

      if(itme.ge.1)then
         call cpu_time(tme2)
         timing(itme_hostcalc)=timing(itme_hostcalc)+(tme2-tme1)
         ncalls(itme_hostcalc)=ncalls(itme_hostcalc)+1
         if(itme.ge.2)print *,where,xcpus_inv*(tme2-tme1)
      endif

      return
      end subroutine Plummer_dirsum
!----------------------------------------------------------------------
      subroutine kernel_dirsum(npart,acc,poten)
!*********************************************************************
!                                                                    *
! Calculate the gravity on active particles due to all               *
! other particles in the simulation using an N**2 summation and      *
! a W4 kernel softening for the gravitational acceleration.          *
!                                                                    *
! See note in header about speed. This routine would go a lot        *
! faster if we presorted neighbor/nonneighbor clumps. Could use      *
! code from the first bit of getneigh for this purpose.              *
!                                                                    *
! Basically, this routine is a cache optimized version of this       *
! do loop nest:                                                      *
!                                                                    *
!    do j=1,npart                                                    *
!       do i=1,npart                                                 *
!          get forces on i due to j                                  *
!       enddo                                                        *
!    enddo                                                           *
!                                                                    *
!  Subroutine by A. Nelson.                                          *
!                                                                    *
!*********************************************************************
      integer, intent(in):: npart
      real(kind=dp), intent(inout):: acc(ndim,npart), poten(npart)

      return
      end subroutine kernel_dirsum
!----------------------------------------------------------------------
      subroutine Plummer_fastdirsum(npart,eps2,acc,poten)
!*********************************************************************
!                                                                    *
! Calculate the gravity on active particles due to all               *
! other particles in the simulation using an N(N-1)/2 summation and  *
! a Plummer law softening for the gravitational acceleration.        *
!                                                                    *
! Basically, this routine is a cache optimized version of this       *
! do loop nest:                                                      *
!                                                                    *
!    do j=1,npart                                                    *
!       do i=1,j-1                                                   *
!          get forces on i and j due to each other.                  *
!       enddo                                                        *
!    enddo                                                           *
!                                                                    *
!  Subroutine by A. Nelson.                                          *
!                                                                    *
!*********************************************************************
      integer, intent(in):: npart
      real(kind=dp), intent(in)   :: eps2
      real(kind=dp), intent(inout):: acc(ndim,npart), poten(npart)

      return
      end subroutine Plummer_fastdirsum
!----------------------------------------------------------------------
      subroutine kernel_fastdirsum(npart,acc,poten)
!*********************************************************************
!                                                                    *
! Calculate the gravity on active particles due to all               *
! other particles in the simulation using an N(N-1)/2 summation and  *
! a W4 kernel softening for the gravitational acceleration.          *
!                                                                    *
! Basically, this routine is a cache optimized version of this       *
! do loop nest:                                                      *
!                                                                    *
!    do j=1,npart                                                    *
!       do i=1,j-1                                                   *
!          get forces on i and j due to each other.                  *
!       enddo                                                        *
!    enddo                                                           *
!                                                                    *
! See note in header about speed. This routine would go a lot        *
! faster if we presorted neighbor/nonneighbor clumps. Could use      *
! code from the first bit of getneigh for this purpose.              *
!                                                                    *
!  Subroutine by A. Nelson.                                          *
!                                                                    *
!*********************************************************************
      integer, intent(in):: npart
      real(kind=dp), intent(inout):: acc(ndim,npart), poten(npart)

      return
      end subroutine kernel_fastdirsum
!----------------------------------------------------------------------
      subroutine Plummer_n2(ni,nj,iindx,jindx,xi,xmj,eps2,
     &                      acc_i,phi_i)
!****************************************************************
!                                                               *
! This routine does a Plummer force calculation of nj particles *
! on ni particles.                                              *
!                                                               *
!****************************************************************

      integer, intent(in):: ni,nj
      integer, intent(in):: iindx(ni),jindx(nj)
      real(kind=dp), intent(in ):: eps2
      real(kind=dp), intent(in ):: xi (ndim ,ni)
      real(kind=dp), intent(in ):: xmj(ndim1,nj)
      real(kind=dp), intent(out):: acc_i(3,ni)
      real(kind=dp), intent(out):: phi_i(  ni)

      integer i,j
      integer nlo1,nlo2,nhi1,nhi2,ii
      real(kind=dp) dx,dy,dz,r2,rinv,r3inv,emr3inv

      acc_i=ZERO ; phi_i=ZERO

      do j=1,nj

         ii=0
         do i=1,ni
            if(iindx(i).eq.jindx(j))ii=i   !avoid self calculation
         enddo

         nlo1=1 ; nhi1=ni
         nlo2=1 ; nhi2=0

         if(ii.ne.0)then
            nlo1=1    ; nhi1=ii-1
            nlo2=ii+1 ; nhi2=ni
         endif

         do i=nlo1,nhi1

            dx=xmj(1,j)-xi(1,i)
            dy=xmj(2,j)-xi(2,i)
            r2=dx**2 + dy**2 + eps2
#if NDIM==3
            dz=xmj(3,j)-xi(3,i)
            r2=r2 + dz**2
#endif
            rinv=ONE/sqrt(r2)
            r3inv=rinv**3

            emr3inv=xmj(ndim1,j)*r3inv

            phi_i(  i) = phi_i(  i) - xmj(ndim1,j)*rinv
            acc_i(1,i) = acc_i(1,i) + dx*emr3inv
            acc_i(2,i) = acc_i(2,i) + dy*emr3inv
#if NDIM==3
            acc_i(3,i) = acc_i(3,i) + dz*emr3inv
#endif
         enddo

         do i=nlo2,nhi2

            dx=xmj(1,j)-xi(1,i)
            dy=xmj(2,j)-xi(2,i)
            r2=dx**2 + dy**2 + eps2
#if NDIM==3
            dz=xmj(3,j)-xi(3,i)
            r2=r2 + dz**2
#endif
            rinv=ONE/sqrt(r2)
            r3inv=rinv**3

            emr3inv=xmj(ndim1,j)*r3inv

            phi_i(  i) = phi_i(  i) - xmj(ndim1,j)*rinv
            acc_i(1,i) = acc_i(1,i) + dx*emr3inv
            acc_i(2,i) = acc_i(2,i) + dy*emr3inv
#if NDIM==3
            acc_i(3,i) = acc_i(3,i) + dz*emr3inv
#endif
         enddo
      enddo

12    format(2i8,10(1pd24.16))
13    format(3i8,10(1pd24.16))
14    format(4i8,10(1pd24.16))
15    format(5i8,10(1pd24.16))

      return
      end subroutine Plummer_n2
!----------------------------------------------------------------------
      end module forcedirect


==> vineSRC/vine1.0.7/addon2/W4kernalt.F <==
      module kernel
!****************************************************************
! This module is an addon component of VINE, copyright by the   *
! authors, as listed below. Please see the COPYING and LICENSE  *
! files in this directory for additional information.           *
! This notification is present as an attempt to follow the      *
! recommendations for licensing published on the FSF page.      * 
!****************************************************************
!  This file contains the VINE module to calculate the          *
!  kernel quantities for the SPH kernel in standard use,        *
!  with an alteration of the kernel derivative at small         *
!  separations, whose purpose is to avoid particle pairing.     *
!                                                               *
!  See Monaghan and Lattanzio 1985 A&A 149 135-143              *
!      Thomas and Couchman 1992 MNRAS 257, 11                   *
!      Steinmetz 1996 MNRAS 278, 1005                           *
!      Thacker et al. 2000 MNRAS 319, 619                       *
!      Nelson 2006, MNRAS                                       *
!                                                               *
!  NOTE: There are claims that modifying the kernel as is       *
!      done here will result in erroneous propagation           *
!      of signals (sound waves) in linear analyses.             *
!      The reasons underlying the claim are that it is          *
!      possible to derive normalization conditions on the       * 
!      first and second derivatives of the kernel, which        *
!      are not satisfied when the derivative is modified as     *
!      it is here. These normalization conditions are           *
!      apparently not exact except in the limits when the       *
!      number of neighbors goes to infinity and the smoothing   *
!      length goes to zero. They will also be simply incorrect  *
!      if the neighbors are not distributed randomly in space,  *
!      which they normally are not (see Nelson 2006 MNRAS).     *
!      Nevertheless, you are hereby warned that some influence  *
!      may be seen if the stability analyses for which these    *
!      conditions are derived, can be applied.                  *
!                                                               *
!      Caveat emptor.                                           *
!                                                               *
!  Note: The kernel derivative here is divided by v.            *
!  The reason for this is that it is always multiplied          *
!  by direction vectors dx/r, dy/r, dz/r in SPH calculations.   *
!  In order to avoid lots of mess with divide by r's in the     *
!  sph code itself, we do it here with the v term instead.      *
!                                                               *
!  IMPORTANT: Due to this divition by v, the tabulated version  *
!  of this routine still has a bit of bad behavior between      *
!  v2=0 and v2=the first table entry. The calculated version    *
!  will be fine for much smaller v2 values, but does still      *
!  have a divide by zero avoidance issue.                       *
!                                                               *
!  This kernel can be easily swapped for another one            *
!  by writing your own such that the subroutine names           *
!  are the same and their return values are the same.           *
!  Care must be taken when doing this however, because the      *
!  tree neighbor search routines currently assume that          *
!  neighbors are defined as particles within 2h of each         *
!  other. If your kernel is different, you will need to         *
!  define an 'hfac' that multiplies the h value calculated      *
!  by the neighbor search routines by the proper factor.        *
!  For example, if the kernel requires neighbors within         *
!  2.5h, you would need to define a factor hfac=25/16           *
!  (i.e. [5/4]**2) and modify the function hsum2 in treefuncs   *
!  to include this factor. You must also change the lines       *
!  in the tree.F routines getnaybs and its cousins that         *
!  store the h values in the distmas array to reflect this      *
!  change as well.                                              *
!                                                               *
!  This module contains a tabulated version of the kernel       *
!  and a calculated-as-needed version. The speed of each        *
!  will depend on your hardware, but do not appear to be        *
!  much different on the hardware I've look at it for           *
!  specifically. Points to watch out for regarding speed are    *
!  that the tabulated version will blow out your cache much     *
!  more extensively (and thereby slow down your run). The       *
!  calculated version might take a few more clock cycles per    *
!  iteration. That depends mostly on the speed of the real to   *
!  integer conversion, compared to the speed of a floating      *
!  point division and square root, since those will typically   *
!  be the most expensive parts of the kernel calculation, in    *
!  one case or the other.                                       *
!                                                               *
!  Only one version can be used at a time, and it is called     *
!  (in sph.F) using the name SPHkern. You must rename the       *
!  active version to this name in the use statement of the      *
!  sph module.                                                  *
!                                                               *
!  Some important variables used in these routines:             *
!    ntot             : Number of particles you want kernel     *
!                       quantities for                          *
!    nneigh(j)        : Number of neighbors of particle j       *
!    distmas(ir2,k,j) : squared distance between k and j        *
!    distmas(ih2,k,j) : squared smoothing length                *
!    WdW(1,k,j)       : SPH kernel value                        *
!    WdW(2,k,j)       : SPH kernel derivative value             *
!                                                               *
!  Written by Andy Nelson                                       *
!****************************************************************
#ifndef SPH
      W4kern module: SPH preprocessor flag not set
#endif

      use dimens
      use constants

      implicit none

      private
      public W0,v2max,SPHkern_ana,SPHkern_tab,SPHkerntablinit 

      save
!
! normalization:
!
#if NDIM==2   
      double precision, parameter::W0=TEN/(SEVEN*PI)
#else
      double precision, parameter::W0=ONE/PI
#endif
!
! Extent of kernel:
!
      double precision, parameter:: v2max=FOUR
      double precision, parameter:: vmin=1e-10_dp
!
! Tabulated version of kernel, if desired:
!
      integer, parameter:: maxtabl=10000,maxtabl1=maxtabl+1
      double precision, parameter:: xmaxtabl=maxtabl
      double precision  dv2incr,dv2incr_inv

      double precision WdWtab(2,0:maxtabl1)


      contains
!--------------------------------------------------------------------
      subroutine SPHkern_ana(ichoice,nneigh,ntot,distmas,WdW) 
!
! ichoice=1: return the kernel and its derivative
! ichoice=2: return the kernel derivative only
!
      integer, intent(in):: ichoice
      integer, intent(in):: ntot,nneigh(ntot)
      double precision, intent(in ):: distmas(ndim3,maxbite,ntot)
      double precision, intent(out):: WdW(2,maxbite,ntot)

      integer j,k
      double precision hmeani,hmean2i,v,v2,v3,dif2,sum

      select case(ichoice)
      
      case(1)
         do j=1,ntot
            do k=1,nneigh(j)
               hmean2i=ONE/distmas(ih2,k,j)
               v2=min(v2max,distmas(ir2,k,j)*hmean2i)
               v=sqrt(v2)
               v3=v2*v
               if(v2.lt.fourninth)then
                  sum=ONE - thrhalf*v2 + thrfourth*v3
                  WdW(1,k,j)=W0*sum
                  WdW(2,k,j)=-W0/(max(vmin,v))
               elseif(v2.lt.ONE)then
                  sum=ONE - thrhalf*v2 + thrfourth*v3
                  WdW(1,k,j)=W0*sum
                  sum=-three + 2.25e0_dp*v
                  WdW(2,k,j)=W0*sum
               else
                  dif2=max(zero,TWO - v)
                  sum=fourth*dif2*dif2*dif2
                  WdW(1,k,j)=W0*sum
                  sum=-thrfourth*v + three - three/v
                  WdW(2,k,j)=W0*sum
               endif
               WdW(1,k,j)=WdW(1,k,j)*hmean2i
               WdW(2,k,j)=WdW(2,k,j)*hmean2i*hmean2i
#if NDIM==3
               hmeani=sqrt(hmean2i)
               WdW(1,k,j)=WdW(1,k,j)*hmeani
               WdW(2,k,j)=WdW(2,k,j)*hmeani
#endif
            enddo
         enddo

      case(2)
         do j=1,ntot
            do k=1,nneigh(j)
               hmean2i=ONE/distmas(ih2,k,j)
               v2=min(v2max,distmas(ir2,k,j)*hmean2i)
               v=sqrt(v2)
               if(v2.lt.fourninth)then
                  WdW(2,k,j)=-W0/(max(vmin,v))
               elseif(v2.lt.ONE)then
                  sum=-three + 2.25e0_dp*v
                  WdW(2,k,j)=W0*sum
               else
                  sum=-thrfourth*v + three - three/v
                  WdW(2,k,j)=W0*sum
               endif
               WdW(2,k,j)=WdW(2,k,j)*hmean2i*hmean2i
#if NDIM==3
               hmeani=sqrt(hmean2i)
               WdW(2,k,j)=WdW(2,k,j)*hmeani
#endif
            enddo
         enddo

      case default 
         stop'invalid kernel option'
      end select

      return
      end subroutine SPHkern_ana
!--------------------------------------------------------------------
      subroutine SPHkerntablinit
!
! The table increments linearly in the square of v.
! Therefore interpolations are in the quantity v2, 
! and that means we save one sqrt in the interpolation.
!
      integer k
      double precision v,v2,v3,dif2,sum
      double precision slope

      dv2incr=v2max/real(maxtabl,dp)
      dv2incr_inv=ONE/dv2incr

      do k=0,maxtabl1
         v2=real(k,dp)*dv2incr
         v=sqrt(v2)
         v3=v2*v
         if(v2.lt.fourninth)then
            sum=ONE - thrhalf*v2 + thrfourth*v3
            WdWtab(1,k)=W0*sum
            WdWtab(2,k)=-W0/(max(v,vmin))
         elseif(v2.lt.ONE)then
            sum=ONE - thrhalf*v2 + thrfourth*v3
            WdWtab(1,k)=W0*sum
            sum=-three + 2.25e0_dp*v
            WdWtab(2,k)=W0*sum
         else
            dif2=max(zero,TWO - v)
            sum=fourth*dif2*dif2*dif2
            WdWtab(1,k)=W0*sum
            sum=-thrfourth*v + three - three/v
            WdWtab(2,k)=W0*sum
         endif
      enddo

      return
      end subroutine SPHkerntablinit
!--------------------------------------------------------------------
      subroutine SPHkern_tab(ichoice,nneigh,ntot,distmas,WdW) 
!
! ichoice=1: return the kernel and its derivative
! ichoice=2: return the kernel derivative only
!
      integer, intent(in):: ichoice
      integer, intent(in):: ntot,nneigh(ntot)
      double precision, intent(in ):: distmas(ndim3,maxbite,ntot)
      double precision, intent(out):: WdW(2,maxbite,ntot)

      integer indx,indx1
      double precision dvsq,dwdvsq,d2wd2vsq

      integer j,k
      double precision hmeani,hmean2i,v2

      select case(ichoice)
      case(1)
         do j=1,ntot

            do k=1,nneigh(j)

               hmean2i=ONE/distmas(ih2,k,j)
               v2=min(v2max,distmas(ir2,k,j)*hmean2i)

               indx=min(v2*dv2incr_inv,xmaxtabl)
               indx1=indx+1
               dvsq=v2 - real(indx,dp)*dv2incr

               dwdvsq  =(WdWtab(1,indx1)-WdWtab(1,indx))*dv2incr_inv
               d2wd2vsq=(WdWtab(2,indx1)-WdWtab(2,indx))*dv2incr_inv

               WdW(1,k,j)=WdWtab(1,indx) + dwdvsq*dvsq
               WdW(2,k,j)=WdWtab(2,indx) + d2wd2vsq*dvsq

               WdW(1,k,j)=WdW(1,k,j)*hmean2i
               WdW(2,k,j)=WdW(2,k,j)*hmean2i*hmean2i
#if NDIM==3
               hmeani=sqrt(hmean2i)
               WdW(1,k,j)=WdW(1,k,j)*hmeani
               WdW(2,k,j)=WdW(2,k,j)*hmeani
#endif
            enddo
         enddo

      case(2)
         do j=1,ntot
            do k=1,nneigh(j)

               hmean2i=ONE/distmas(ih2,k,j)
               v2=min(v2max,distmas(ir2,k,j)*hmean2i)

               indx=min(v2*dv2incr_inv,xmaxtabl)
               indx1=indx+1
               dvsq=v2 - real(indx,dp)*dv2incr

               d2wd2vsq=(WdWtab(2,indx1)-WdWtab(2,indx))*dv2incr_inv

               WdW(2,k,j)=WdWtab(2,indx) + d2wd2vsq*dvsq

               WdW(2,k,j)=WdW(2,k,j)*hmean2i*hmean2i
#if NDIM==3
               hmeani=sqrt(hmean2i)
               WdW(2,k,j)=WdW(2,k,j)*hmeani
#endif
            enddo
         enddo

      case default
         stop'invalid kernel option'
      end select

      return
      end subroutine SPHkern_tab
!--------------------------------------------------------------------
      end module kernel


==> vineSRC/vine1.0.7/base/init/initvine.f90 <==
program sphere
!****************************************************************
! This module is a component of VINE, copyright by the authors, *
! as listed below. Please see the COPYING and LICENSE files     *
! in the parent directory for additional information.           *
! This notification is present as an attempt to follow the      *
! recommendations for licensing published on the FSF page.      * 
!*****************************************************************
! This is a template routine for creating initial condition      *
! dump files for VINE. It makes a homogeneous sphere of particles*
!                                                                *
! This set up is guaranteed not to do anything sensible.         *
! It is nothing more than a template, from which you can create  *
! routines of your own to do your own initial conditions.        *
!                                                                *
! Author: Andy Nelson 2008                                       *
!                                                                *
!*****************************************************************
use kinds
use dimens
use partvars
use indivtsvars
use clmpvars
use miscvars
use sphvars
use constants

use treemake, only:mtree
use tree, only:activate_tree
use io
#ifdef SPH
   use sph, only: SPHkerntablinit
   use smoothadjust
#endif
use stubs

implicit none

integer idump
integer i,np,np_sph,np_nbod,npm
integer konvert_to_physical_units
integer check_for_old_file
integer say_dumpfile_name

double precision emsys,rsys,empart,hpart
double precision ranpos(ndim),r2


!**************************************************************
! Initialize some scalars from the insph file
!**************************************************************

      call lunit
      call options(idump)

!**************************************************************
! Set the initial dimensions of your sphere
!**************************************************************

      print *,' '
      print *,' '
      print *,' '

      np_sph=-1 ; np_nbod=-1 ; npm=-1
      gamma=ONE

#ifdef PM
      do while(npm.ge.ipmdim .or. npm.lt.0)
         print *,'how many additional point masses do you want?'
         read *,npm
         if(npm.gt.ipmdim)then
            print *,'You set the code maximum to: ',ipmdim
         endif
      enddo
#endif

#ifdef SPH
      do while(np_sph.ge.isphdim .or. np_sph.lt.0)
         print *,'how many SPH particles do you want?'
         read *,np_sph
         if(np_sph.gt.isphdim)then
            print *,'You set the code maximum to: ',isphdim
         endif
      enddo
      print *,'what is the ratio of specific heats?'
      read  *,gamma
#endif

      do while(np_nbod.ge.nboddim .or. np_nbod.lt.0)
         print *,'how many Nbody particles do you want?'
         read *,np_nbod
         if(np_nbod.gt.nboddim)then
            print *,'You set the code maximum to: ',nboddim
         endif
      enddo

      npm    =max(npm    ,0)
      np_sph =max(np_sph ,0)
      np_nbod=max(np_nbod,0)

      np= np_sph + np_nbod

      if(np.eq.0 .and. npm.eq.0)stop 'You have no particles'


      print *,'what is the total mass of your sphere?'
      read *,emsys

      print *,'what is the radius of your sphere?' 
      read *,rsys


      empart = emsys/real(np,dp)
      hpart  = (rsys**3/real(np,dp))**ONETHD


!*************************************************************
!
! Now start putting data into the appropriate arrays
!
!*************************************************************
!
! SPH particles
!
      npart=1
      do while(npart.le.np_sph)
         call random_number(ranpos)
         
         posmas(1,npart)=real(ranpos(1)-HALF,dp)*rsys*TWO
         posmas(2,npart)=real(ranpos(2)-HALF,dp)*rsys*TWO
         r2=posmas(1,npart)**2 + posmas(2,npart)**2
#if NDIM==3
         posmas(3,npart)=real(ranpos(3)-HALF,dp)*rsys*TWO
         r2 = r2 + posmas(3,npart)**2
#endif
         if(sqrt(r2).gt.rsys)cycle

         ipindx(npart)=npart
         itstepbin(npart)=0
         material  (npart)= 1

         alpha (    npart)=ONE
         u     (    npart)=ONE
         rho   (    npart)=ONE
         h     (    npart)=hpart
         poten (    npart)=ZERO
         posmas(ims,npart)=empart
         vel   (1  ,npart)=ZERO
         vel   (2  ,npart)=ZERO
#if NDIM==3
         vel   (3  ,npart)=ZERO
#endif
         npart=npart+1
      enddo
      npart_sph=np_sph
      npart    =np_sph

!
! Values for isothermal EOS. See routines in eostate.f90 
! for what these mean in practice. The values here are
! unphysical, and are meant to make you create values that
! are physical.
!
      uconst = -ONE
      uexpon = 500e0_REAL8
      rcore  = -ONE

      if(npart_sph.gt.0)then

         call mtree(isoft,igrape,npart,npart_sph,sepmax,bsepmax,eps,  &
                    boxlims,posmas,h,numclumps,lstclumps)

         do i=1,npart
            iactive(i)=i
         enddo
         nactive=npart

         call activate_tree(igrape,numclumps,lstclumps,               &
                            nactive,iactive,nactive_c,iactive_c)

         call SPHkerntablinit

         call hadjust
      endif
      npart=npart_sph+1
!
! Nbody particles
!
      do while(npart.le.np)
         call random_number(ranpos)
         
         posmas(1,npart)=real(ranpos(1)-HALF,dp)*rsys*TWO
         posmas(2,npart)=real(ranpos(2)-HALF,dp)*rsys*TWO
         r2=posmas(1,npart)**2 + posmas(2,npart)**2
#if NDIM==3
         posmas(3,npart)=real(ranpos(3)-HALF,dp)*rsys*TWO
         r2 = r2 + posmas(3,npart)**2
#endif
         if(sqrt(r2).gt.rsys)cycle

         ipindx(npart)=npart
         itstepbin(npart)=0

         h     (    npart)=hpart
         posmas(ims,npart)=empart
         vel   (1  ,npart)=ZERO
         vel   (2  ,npart)=ZERO
#if NDIM==3
         vel   (3  ,npart)=ZERO
#endif
         npart=npart+1
      enddo
      npart=np
!
! Point masses
!
      npoim=1
      do while(npoim.le.npm)
         call random_number(ranpos)
         
         posmaspm(1,npart)=real(ranpos(1)-HALF,dp)*rsys*TWO
         posmaspm(2,npart)=real(ranpos(2)-HALF,dp)*rsys*TWO
         r2=posmaspm(1,npart)**2 + posmaspm(2,npart)**2
#if NDIM==3
         posmaspm(3,npart)=real(ranpos(3)-HALF,dp)*rsys*TWO
         r2 = r2 + posmaspm(3,npart)**2
#endif
         if(sqrt(r2).gt.rsys)cycle

         itstepbinpm(npart)=0

         hpm   (    npart)=hpart
         posmas(ims,npart)=HALF
         velpm (1  ,npart)=ZERO
         velpm (2  ,npart)=ZERO
#if NDIM==3
         velpm (3  ,npart)=ZERO
#endif
         npoim=npoim+1
      enddo
      npoim=npm

!**********************************************************
!
! And finally write data into file
!
!**********************************************************

      t=ZERO 
      deltnew=ONE

      nstep=0
      n_dtmax_steps=0
      n_ana_steps  =0
!
! If you set up your problem above with physical units already,
! don't convert them into physical units again, when you write 
! out your initial dump now. See also insph variables xmas,ylen
! and iunits
!
! Checking for an old file (and not finding one) means that we
! will write to file called `VINEcheckpoint'. Otherwise, we'll write
! to a file as defined by the `basenm' parameter that you set
! in your insph file. 
!
      konvert_to_physical_units=0
      check_for_old_file=0
      say_dumpfile_name=1

      call getfname(idump,check_for_old_file,say_dumpfile_name)

      call writefiles(idump,.false.,konvert_to_physical_units)

      stop
end


==> vineSRC/vine1.0.7/base/init/smoothadjust.F <==
      module smoothadjust
!****************************************************************
! This module is a component of VINE, copyright by the authors, *
! as listed below. Please see the COPYING and LICENSE files     *
! in the parent directory for additional information.           *
! This notification is present as an attempt to follow the      *
! recommendations for licensing published on the FSF page.      * 
!****************************************************************
!                                                               *
! This is a VINE module contains a routine for use in           *
! setting up initial conditions for simulations. It adjust      *
! smoothing lengths of SPH particles.                           *
!                                                               *
! Caveat Emptor: This routine is not very production            *
!    quality. You will need to examine things in it to          *
!    see if you need to modify them for your problem. Probably  *
!    you will.                                                  *
!                                                               *
! Routines:                                                     *
!   hadjust : adjust smoothing lengths                          *
!                                                               *
! Author: Andy Nelson 2008                                      *
!                                                               *
!****************************************************************
      use kinds
      use dimens
      use partvars
      use indivtsvars
      use clmpvars
      use miscvars
      use sphvars
      use treemake, only: rtree
      use tree, only: getparticles,initgetneigh,getneigh
      use constants
!
! Makes it possible to compile this without sph turned on at all
! (see stubs.F)
!
#ifdef SPH
      use sph, only: density
#endif

      implicit none

      private
      public hadjust


      contains
!------------------------------------------------------------------
      subroutine hadjust
!
! adjust h so that all particles have an appropriate
! number of neighbors
!
      integer moreneig,nstart,i,j,iboth,ipart
      integer iclump,jclump
      integer npsup,npund,maxnei,minnei,neimin_i,neimax_i,nbest
      double precision hminval,hmaxval,rat

      double precision distmas(ndim3,maxbite,maxclumpsize)
      double precision WdW(2,maxbite,maxclumpsize)
      integer nneigh(maxclumpsize),listnay(maxbite,maxclumpsize)
      integer ntot_a,listpt_a(maxclumpsize)
      integer ntot_i,listpt_i(maxclumpsize)

      character(len=20), parameter::where='hadjust'
      if(idbg.gt.3)print *,where

#if NDIM==2
      neimin_i=17
      neimax_i=23
#else 
      neimin_i=55
      neimax_i=65
#endif
      nbest=(neimax_i+neimin_i)/2

      npund=1
      npsup=1
      do while(npsup+npund.gt.0)
         call rtree(igrav,imac,0,igrape,ifullextrap,irevise,npart,
     &              nactive,iactive,nactive_s,iactive_s,eps,treeacc,
     &              boxlims,posmas,h,numclumps,lstclumps,hclmp_is_exact)
         npund=0
         npsup=0

         maxnei=0
         minnei=npart+1

         call initgetneigh
         do jclump=1,nactive_c
            iclump=iactive_c(jclump)
            call getparticles(iclump,maxclumpsize,
     &                        ntot_a,ntot_i,listpt_a,listpt_i)
            do j=1,ntot_a
               i=listpt_a(j)
               nneightot(i)=0
            enddo

            moreneig=1
            nstart=0
            iboth=0
            do while(moreneig.ne.0)
               call getneigh(ibctype,iboth,iclump,ntot_a,ntot_i,
     &                listpt_a,listpt_i,nstart,
     &                nneigh,listnay,distmas,moreneig)
               do j=1,ntot_a
                  i=listpt_a(j)
                  nneightot(i)=nneightot(i) + nneigh(j)
               enddo
            enddo
            do j=1,ntot_a
               i=listpt_a(j)
               if(nneightot(i).lt.neimin_i)then
                  h(i)=half*h(i)*(ONE + 
     &          (real(nbest,dp)/real(max(1,nneightot(i)),dp))**diminv)
                  npund=npund + 1
               endif
               if(nneightot(i).gt.neimax_i)then
                  h(i)=half*h(i)*(ONE + 
     &          (real(nbest,dp)/real(max(1,nneightot(i)),dp))**diminv)
                  npsup=npsup + 1
               endif
               minnei=min(minnei,nneightot(i))
               maxnei=max(maxnei,nneightot(i))
            enddo
         enddo
         write(*,*)' '
         write(*,30)npsup,maxnei
         write(*,31)npund,minnei
      enddo

      hmaxval=ZERO
      hminval=huge(ONE)
      do ipart=1,npart
         hmaxval=max(hmaxval,h(ipart))
         hminval=min(hminval,h(ipart))
      enddo
      print *,'hmaxval:',hmaxval
      print *,'hminval:',hminval

11    format(i7,10(1pd15.7))

30    format('number above limit: ',i9,' max naybs: ',i9)
31    format('number below limit: ',i9,' min naybs: ',i9)
      return
      end subroutine hadjust
!------------------------------------------------------------------
      end module smoothadjust


==> vineSRC/vine1.0.7/base/src/INCLUDE/fftw3.f <==
!
! This file is part of the FFTWv3 software package
! licenced under the GPL. Please see fftw.org for details 
!
      INTEGER FFTW_R2HC
      PARAMETER (FFTW_R2HC=0)
      INTEGER FFTW_HC2R
      PARAMETER (FFTW_HC2R=1)
      INTEGER FFTW_DHT
      PARAMETER (FFTW_DHT=2)
      INTEGER FFTW_REDFT00
      PARAMETER (FFTW_REDFT00=3)
      INTEGER FFTW_REDFT01
      PARAMETER (FFTW_REDFT01=4)
      INTEGER FFTW_REDFT10
      PARAMETER (FFTW_REDFT10=5)
      INTEGER FFTW_REDFT11
      PARAMETER (FFTW_REDFT11=6)
      INTEGER FFTW_RODFT00
      PARAMETER (FFTW_RODFT00=7)
      INTEGER FFTW_RODFT01
      PARAMETER (FFTW_RODFT01=8)
      INTEGER FFTW_RODFT10
      PARAMETER (FFTW_RODFT10=9)
      INTEGER FFTW_RODFT11
      PARAMETER (FFTW_RODFT11=10)
      INTEGER FFTW_FORWARD
      PARAMETER (FFTW_FORWARD=-1)
      INTEGER FFTW_BACKWARD
      PARAMETER (FFTW_BACKWARD=+1)
      INTEGER FFTW_MEASURE
      PARAMETER (FFTW_MEASURE=0)
      INTEGER FFTW_DESTROY_INPUT
      PARAMETER (FFTW_DESTROY_INPUT=1)
      INTEGER FFTW_UNALIGNED
      PARAMETER (FFTW_UNALIGNED=2)
      INTEGER FFTW_CONSERVE_MEMORY
      PARAMETER (FFTW_CONSERVE_MEMORY=4)
      INTEGER FFTW_EXHAUSTIVE
      PARAMETER (FFTW_EXHAUSTIVE=8)
      INTEGER FFTW_PRESERVE_INPUT
      PARAMETER (FFTW_PRESERVE_INPUT=16)
      INTEGER FFTW_PATIENT
      PARAMETER (FFTW_PATIENT=32)
      INTEGER FFTW_ESTIMATE
      PARAMETER (FFTW_ESTIMATE=64)
      INTEGER FFTW_ESTIMATE_PATIENT
      PARAMETER (FFTW_ESTIMATE_PATIENT=128)
      INTEGER FFTW_BELIEVE_PCOST
      PARAMETER (FFTW_BELIEVE_PCOST=256)
      INTEGER FFTW_DFT_R2HC_ICKY
      PARAMETER (FFTW_DFT_R2HC_ICKY=512)
      INTEGER FFTW_NONTHREADED_ICKY
      PARAMETER (FFTW_NONTHREADED_ICKY=1024)
      INTEGER FFTW_NO_BUFFERING
      PARAMETER (FFTW_NO_BUFFERING=2048)
      INTEGER FFTW_NO_INDIRECT_OP
      PARAMETER (FFTW_NO_INDIRECT_OP=4096)
      INTEGER FFTW_ALLOW_LARGE_GENERIC
      PARAMETER (FFTW_ALLOW_LARGE_GENERIC=8192)
      INTEGER FFTW_NO_RANK_SPLITS
      PARAMETER (FFTW_NO_RANK_SPLITS=16384)
      INTEGER FFTW_NO_VRANK_SPLITS
      PARAMETER (FFTW_NO_VRANK_SPLITS=32768)
      INTEGER FFTW_NO_VRECURSE
      PARAMETER (FFTW_NO_VRECURSE=65536)
      INTEGER FFTW_NO_SIMD
      PARAMETER (FFTW_NO_SIMD=131072)


==> vineSRC/vine1.0.7/base/src/INCLUDE/g5util.h <==
/*
 * header for GRAPE-5 user library
 */

#ifndef GP5UTIL_H
#define GP5UTIL_H

/* constant definitions */

#define NCHIPS (8) /* # of G5 chips per board */
#define NRP (2) /* # of real pipelines per chip */
#define NVP (12) /* # of virtual pipelines per chip */
#define NPIPES (NCHIPS*NVP)
#define JMEMSIZE (131072-1)
#define NBMEMSIZE (32768)
#define PIOWRITE(addr, value){*(((unsigned int *)mp)+(addr)) = (value);}
#define DEFAULT_FORCE_CORRECTION (1.0/1.0009)
#define DEFAULT_POTENTIAL_CORRECTION (1.0/1.0006)

#if !defined(__LANGUAGE_FORTRAN__) && !defined(_LANGUAGE_FORTRAN)

#if defined(__cplusplus)
extern "C"
{
#endif

/* C interface */

/*
 * standard functions
 * (the number of the boards is hidden to the user)
 */
void g5_open(void);
void g5_open_noinit(void);
void g5_close(void);
int g5_get_number_of_pipelines(void);
void g5_set_range(double xmin, double xmax, double mmin);
void g5_get_range(double *xmin, double *xmax, double *mmin);
void g5_set_n(int n);
void g5_set_cell_index_table(int nc, int *j0, int *nj);
void g5_set_mj(int adr, int nj, double *mj);
void g5_set_mj_safe(int adr, int nj, double *mj);
void g5_set_xj(int adr, int nj, double (*xj)[3]);
void g5_set_xj_safe(int adr, int nj, double (*xj)[3]);
void g5_set_xmj(int adr, int nj, double (*xj)[3], double *mj);
void g5_set_eps_to_all(double eps);
void g5_set_eps(int ni, double *eps);
void g5_set_h_to_all(double h);
void g5_set_h(int ni, double *h);
void g5_set_xi(int ni, double (*xi)[3]);
void g5_set_ip(int ni, double (*xi)[3], double *eps, double *h);
void g5_run(void);
void g5_get_force(int ni, double (*a)[3], double *p);
void g5_calculate_force_on_x(double (*x)[3], double (*a)[3], double *p, int ni);


/* necessary only when you need neighbor particles */
int g5_read_neighbor_list(void);
int g5_get_neighbor_list(int ip, int *list);

/* necessary only when you calculate force with cutoff */
void g5_set_cutoff_table(double (*ffunc)(double), double fcut, double fcor,
                        double (*pfunc)(double), double pcut, double pcor);
void g5_set_eta(double eta);
void g5_set_ishift(int ishift);

/* necessary only when you use cell-index method */
void g5_set_cell_index_table(int nc, int *j0, int *nj);

/* necessary only when you need to do something on the host computer
   during GRAPE-5 calculationg the force */
int g5_is_busy(void);

/*
 * functions to control multiple boards individually
 * (the user need to specifies the board ID (devid) explicitly)
 */
void g5_openMC(int devid);
void g5_open_noinitMC(int devid);
void g5_closeMC(int devid);
int g5_get_number_of_pipelines_per_board(void);
int g5_get_firstcluster(void);
int g5_get_number_of_clusters(void);
int g5_get_number_of_boards(void);
void g5_set_rangeMC(int devid, double xmin, double xmax, double mmin);
void g5_get_rangeMC(int devid, double *xmin, double *xmax, double *mmin);
void g5_set_nMC(int devid, int n);
void g5_set_cell_index_tableMC(int devid, int nc, int *j0, int *nj);
void g5_set_mjMC(int devid, int adr, int nj, double *mj);
void g5_set_xjMC(int devid, int adr, int nj, double (*xj)[3]);
void g5_set_eps_to_allMC(int devid, double eps);
void g5_set_epsMC(int devid, int ni, double *eps);
void g5_set_h_to_allMC(int devid, double h);
void g5_set_hMC(int devid, int ni, double *h);
void g5_set_xiMC(int devid, int ni, double (*xi)[3]);
void g5_set_ipMC(int devid, int ni, double (*xi)[3], double *eps, double *h);
void g5_runMC(int devid);
void g5_get_forceMC(int devid, int ni, double (*a)[3], double *p);
int g5_read_neighbor_listMC(int devid);
int g5_get_neighbor_listMC(int devid, int ip, int *list);
void g5_set_cutoff_tableMC(int devid,
                          double (*ffunc)(double), double fcut, double fcor,
                          double (*pfunc)(double), double pcut, double pcor);
void g5_set_etaMC(int devid, double eta);
void g5_set_ishiftMC(int devid, int ishift);
int g5_is_busyMC(int devid);


/* FORTRAN interface */

void g5_accel_(int *ni, double (*xi)[3], 
               int *nj, double (*xj)[3], double *mj,
               double (*a)[3], double *p,
               double *eps);

/* for administrator use only */
void g5_optimize_communication(int droff, double drratio, double dwratio);

#if defined(__cplusplus)
}
#endif

#endif /* LANGUAGE_FORTRAN */

#endif /* GP5UTIL_H */



==> vineSRC/vine1.0.7/base/src/INCLUDE/gp5util.h <==
/*
 * header for GRAPE-5 user library
 */

#ifndef GP5UTIL_H
#define GP5UTIL_H

/* constant definitions */

#define NCHIPS (8) /* # of G5 chips per board */
#define NRP (2) /* # of real pipelines per chip */
#define NVP (12) /* # of virtual pipelines per chip */
#define NPIPES (NCHIPS*NVP)
#define JMEMSIZE (131072-1)
#define NBMEMSIZE (32768)
#define PIOWRITE(addr, value){*(((unsigned int *)mp)+(addr)) = (value);}
#define DEFAULT_FORCE_CORRECTION (1.0/1.0009)
#define DEFAULT_POTENTIAL_CORRECTION (1.0/1.0006)

#if !defined(__LANGUAGE_FORTRAN__) && !defined(_LANGUAGE_FORTRAN)

#if defined(__cplusplus)
extern "C"
{
#endif

/* C interface */

/*
 * standard functions
 * (the number of the boards is hidden to the user)
 */
void g5_open(void);
void g5_open_noinit(void);
void g5_close(void);
int g5_get_number_of_pipelines(void);
void g5_set_range(double xmin, double xmax, double mmin);
void g5_get_range(double *xmin, double *xmax, double *mmin);
void g5_set_n(int n);
void g5_set_cell_index_table(int nc, int *j0, int *nj);
void g5_set_mj(int adr, int nj, double *mj);
void g5_set_mj_safe(int adr, int nj, double *mj);
void g5_set_xj(int adr, int nj, double (*xj)[3]);
void g5_set_xj_safe(int adr, int nj, double (*xj)[3]);
void g5_set_xmj(int adr, int nj, double (*xj)[3], double *mj);
void g5_set_eps_to_all(double eps);
void g5_set_eps(int ni, double *eps);
void g5_set_h_to_all(double h);
void g5_set_h(int ni, double *h);
void g5_set_xi(int ni, double (*xi)[3]);
void g5_set_ip(int ni, double (*xi)[3], double *eps, double *h);
void g5_run(void);
void g5_get_force(int ni, double (*a)[3], double *p);
void g5_calculate_force_on_x(double (*x)[3], double (*a)[3], double *p, int ni);


/* necessary only when you need neighbor particles */
int g5_read_neighbor_list(void);
int g5_get_neighbor_list(int ip, int *list);

/* necessary only when you calculate force with cutoff */
void g5_set_cutoff_table(double (*ffunc)(double), double fcut, double fcor,
                        double (*pfunc)(double), double pcut, double pcor);
void g5_set_eta(double eta);
void g5_set_ishift(int ishift);

/* necessary only when you use cell-index method */
void g5_set_cell_index_table(int nc, int *j0, int *nj);

/* necessary only when you need to do something on the host computer
   during GRAPE-5 calculationg the force */
int g5_is_busy(void);

/*
 * functions to control multiple boards individually
 * (the user need to specifies the board ID (devid) explicitly)
 */
void g5_openMC(int devid);
void g5_open_noinitMC(int devid);
void g5_closeMC(int devid);
int g5_get_number_of_pipelines_per_board(void);
int g5_get_firstcluster(void);
int g5_get_number_of_clusters(void);
int g5_get_number_of_boards(void);
void g5_set_rangeMC(int devid, double xmin, double xmax, double mmin);
void g5_get_rangeMC(int devid, double *xmin, double *xmax, double *mmin);
void g5_set_nMC(int devid, int n);
void g5_set_cell_index_tableMC(int devid, int nc, int *j0, int *nj);
void g5_set_mjMC(int devid, int adr, int nj, double *mj);
void g5_set_xjMC(int devid, int adr, int nj, double (*xj)[3]);
void g5_set_eps_to_allMC(int devid, double eps);
void g5_set_epsMC(int devid, int ni, double *eps);
void g5_set_h_to_allMC(int devid, double h);
void g5_set_hMC(int devid, int ni, double *h);
void g5_set_xiMC(int devid, int ni, double (*xi)[3]);
void g5_set_ipMC(int devid, int ni, double (*xi)[3], double *eps, double *h);
void g5_runMC(int devid);
void g5_get_forceMC(int devid, int ni, double (*a)[3], double *p);
int g5_read_neighbor_listMC(int devid);
int g5_get_neighbor_listMC(int devid, int ip, int *list);
void g5_set_cutoff_tableMC(int devid,
                          double (*ffunc)(double), double fcut, double fcor,
                          double (*pfunc)(double), double pcut, double pcor);
void g5_set_etaMC(int devid, double eta);
void g5_set_ishiftMC(int devid, int ishift);
int g5_is_busyMC(int devid);


/* FORTRAN interface */

void g5_accel_(int *ni, double (*xi)[3], 
               int *nj, double (*xj)[3], double *mj,
               double (*a)[3], double *p,
               double *eps);

/* for administrator use only */
void g5_optimize_communication(int droff, double drratio, double dwratio);

#if defined(__cplusplus)
}
#endif

#endif /* LANGUAGE_FORTRAN */

#endif /* GP5UTIL_H */



==> vineSRC/vine1.0.7/base/src/W4kern.F <==
      module kernel
!****************************************************************
! This module is a component of VINE, copyright by the authors, *
! as listed below. Please see the COPYING and LICENSE files     *
! in the parent directory for additional information.           *
! This notification is present as an attempt to follow the      *
! recommendations for licensing published on the FSF page.      * 
!****************************************************************
!  This file contains the VINE module to calculate the          *
!  kernel quantities for the SPH kernel in standard use         *
!                                                               *
!  See Monaghan and Lattanzio 1985 A&A 149 135-143              *
!                                                               *
!  Note: The kernel derivative here is divided by v.            *
!  The reason for this is that it is always multiplied          *
!  by direction vectors dx/r, dy/r, dz/r in SPH calculations.   *
!  In order to avoid lots of mess with divide by r's in the     *
!  sph code itself, we do it here with the v term instead.      *
!                                                               *
!  This kernel can be easily swapped for another one            *
!  by writing your own such that the subroutine names           *
!  are the same and their return values are the same.           *
!  Care must be taken when doing this however, because the      *
!  tree neighbor search routines currently assume that          *
!  neighbors are defined as particles within 2h of each         *
!  other. If your kernel is different, you will need to         *
!  define an 'hfac' that multiplies the h value calculated      *
!  by the neighbor search routines by the proper factor.        *
!  For example, if the kernel requires neighbors within         *
!  2.5h, you would need to define a factor hfac=25/16           *
!  (i.e. [5/4]**2) and modify the function hsum2 in treefuncs   *
!  to include this factor. You must also change the lines       *
!  in the tree.F routines getnaybs and its cousins that         *
!  store the h values in the distmas array to reflect this      *
!  change as well.                                              *
!                                                               *
!  This module contains a tabulated version of the kernel       *
!  and a calculated-as-needed version. The speed of each        *
!  will depend on your hardware, but do not appear to be        *
!  much different on the hardware I've look at it for           *
!  specifically. Points to watch out for regarding speed are    *
!  that the tabulated version will blow out your cache much     *
!  more extensively (and thereby slow down your run). The       *
!  calculated version might take a few more clock cycles per    *
!  iteration. That depends mostly on the speed of the real to   *
!  integer conversion, compared to the speed of a floating      *
!  point division and square root, since those will typically   *
!  be the most expensive parts of the kernel calculation, in    *
!  one case or the other.                                       *
!                                                               *
!  Only one version can be used at a time, and it is called     *
!  (in sph.F) using the name SPHkern. You must rename the       *
!  active version to this name in the use statement of the      *
!  sph module.                                                  *
!                                                               *
!  Some important variables used in these routines:             *
!    ntot             : Number of particles you want kernel     *
!                       quantities for                          *
!    nneigh(j)        : Number of neighbors of particle j       *
!    distmas(ir2,k,j) : squared distance between k and j        *
!    distmas(ih2,k,j) : squared smoothing length                *
!    WdW(1,k,j)       : SPH kernel value                        *
!    WdW(2,k,j)       : SPH kernel derivative value             *
!                                                               *
!  Written by Andy Nelson                                       *
!****************************************************************
#ifndef SPH
      W4kern module: SPH preprocessor flag not set
#endif

      use kinds, only:dp
      use dimens
      use constants

      implicit none

      private
      public W0,v2max,SPHkern_ana,SPHkern_tab,SPHkerntablinit 

      save
!
! normalization:
!
#if NDIM==2   
      real(kind=dp), parameter::W0=TEN/(SEVEN*PI)
#else
      real(kind=dp), parameter::W0=ONE/PI
#endif
!
! Extent of kernel:
!
      real(kind=dp), parameter:: v2max=FOUR
!
! Tabulated version of kernel, if desired:
!
      integer, parameter:: maxtabl=10000,maxtabl1=maxtabl+1
      real(kind=dp), parameter:: xmaxtabl=maxtabl
      real(kind=dp)  dv2incr,dv2incr_inv

      real(kind=dp) WdWtab(2,0:maxtabl1)


      contains
!--------------------------------------------------------------------
      subroutine SPHkern_ana(ichoice,nneigh,ntot,distmas,WdW) 
!
! ichoice=1: return the kernel and its derivative
! ichoice=2: return the kernel derivative only
!
      integer, intent(in):: ichoice
      integer, intent(in):: ntot,nneigh(ntot)
      real(kind=dp), intent(in ):: distmas(ndim3,maxbite,ntot)
      real(kind=dp), intent(out):: WdW(2,maxbite,ntot)

      integer j,k
      real(kind=dp) hmeani,hmean2i,v,v2,v3,dif2,sum

      select case(ichoice)
      
      case(1)
         do j=1,ntot
            do k=1,nneigh(j)
               hmean2i=ONE/distmas(ih2,k,j)
               v2=min(v2max,distmas(ir2,k,j)*hmean2i)
               v=sqrt(v2)
               v3=v2*v
               if(v2.lt.ONE)then
                  sum=ONE - thrhalf*v2 + thrfourth*v3
                  WdW(1,k,j)=W0*sum
                  sum=-three + 2.25e0_dp*v
                  WdW(2,k,j)=W0*sum
               else
                  dif2=max(zero,two - v)
                  sum=fourth*dif2*dif2*dif2
                  WdW(1,k,j)=W0*sum
                  sum=-thrfourth*v + three - three/v
                  WdW(2,k,j)=W0*sum
               endif
               WdW(1,k,j)=WdW(1,k,j)*hmean2i
               WdW(2,k,j)=WdW(2,k,j)*hmean2i*hmean2i
#if NDIM==3
               hmeani=sqrt(hmean2i)
               WdW(1,k,j)=WdW(1,k,j)*hmeani
               WdW(2,k,j)=WdW(2,k,j)*hmeani
#endif
            enddo
         enddo

      case(2)
         do j=1,ntot
            do k=1,nneigh(j)
               hmean2i=ONE/distmas(ih2,k,j)
               v2=min(v2max,distmas(ir2,k,j)*hmean2i)
               v=sqrt(v2)
               if(v2.lt.ONE)then
                  sum=-three + 2.25e0_dp*v
                  WdW(2,k,j)=W0*sum
               else
                  sum=-thrfourth*v + three - three/v
                  WdW(2,k,j)=W0*sum
               endif
               WdW(2,k,j)=WdW(2,k,j)*hmean2i*hmean2i
#if NDIM==3
               hmeani=sqrt(hmean2i)
               WdW(2,k,j)=WdW(2,k,j)*hmeani
#endif
            enddo
         enddo

      case default 
         stop'invalid kernel option'
      end select

      return
      end subroutine SPHkern_ana
!--------------------------------------------------------------------
      subroutine SPHkerntablinit
!
! The table increments linearly in the square of v.
! Therefore interpolations are in the quantity v2, 
! and that means we save one sqrt in the interpolation.
!
      integer k
      real(kind=dp) v,v2,v3,dif2,sum

      dv2incr=v2max/real(maxtabl,dp)
      dv2incr_inv=ONE/dv2incr

      do k=0,maxtabl1
         v2=real(k,dp)*dv2incr
         v=sqrt(v2)
         v3=v2*v
         if(v2.lt.ONE)then
            sum=ONE - thrhalf*v2 + thrfourth*v3
            WdWtab(1,k)=W0*sum
            sum=-three + 2.25e0_dp*v
            WdWtab(2,k)=W0*sum
         else
            dif2=max(zero,two - v)
            sum=fourth*dif2*dif2*dif2
            WdWtab(1,k)=W0*sum
            sum=-thrfourth*v + three - three/v
            WdWtab(2,k)=W0*sum
         endif
      enddo

      return
      end subroutine SPHkerntablinit
!--------------------------------------------------------------------
      subroutine SPHkern_tab(ichoice,nneigh,ntot,distmas,WdW) 
!
! ichoice=1: return the kernel and its derivative
! ichoice=2: return the kernel derivative only
!
      integer, intent(in):: ichoice
      integer, intent(in):: ntot,nneigh(ntot)
      real(kind=dp), intent(in ):: distmas(ndim3,maxbite,ntot)
      real(kind=dp), intent(out):: WdW(2,maxbite,ntot)

      integer indx,indx1
      real(kind=dp) dvsq,dwdvsq,d2wd2vsq

      integer j,k
      real(kind=dp) hmeani,hmean2i,v2

      select case(ichoice)
      case(1)
         do j=1,ntot

            do k=1,nneigh(j)

               hmean2i=ONE/distmas(ih2,k,j)
               v2=min(v2max,distmas(ir2,k,j)*hmean2i)

               indx=min(v2*dv2incr_inv,xmaxtabl)
               indx1=indx+1
               dvsq=v2 - real(indx,dp)*dv2incr

               dwdvsq  =(WdWtab(1,indx1)-WdWtab(1,indx))*dv2incr_inv
               d2wd2vsq=(WdWtab(2,indx1)-WdWtab(2,indx))*dv2incr_inv

               WdW(1,k,j)=WdWtab(1,indx) + dwdvsq*dvsq
               WdW(2,k,j)=WdWtab(2,indx) + d2wd2vsq*dvsq

               WdW(1,k,j)=WdW(1,k,j)*hmean2i
               WdW(2,k,j)=WdW(2,k,j)*hmean2i*hmean2i
#if NDIM==3
               hmeani=sqrt(hmean2i)
               WdW(1,k,j)=WdW(1,k,j)*hmeani
               WdW(2,k,j)=WdW(2,k,j)*hmeani
#endif
            enddo
         enddo

      case(2)
         do j=1,ntot
            do k=1,nneigh(j)

               hmean2i=ONE/distmas(ih2,k,j)
               v2=min(v2max,distmas(ir2,k,j)*hmean2i)

               indx=min(v2*dv2incr_inv,xmaxtabl)
               indx1=indx+1
               dvsq=v2 - real(indx,dp)*dv2incr

               d2wd2vsq=(WdWtab(2,indx1)-WdWtab(2,indx))*dv2incr_inv

               WdW(2,k,j)=WdWtab(2,indx) + d2wd2vsq*dvsq

               WdW(2,k,j)=WdW(2,k,j)*hmean2i*hmean2i
#if NDIM==3
               hmeani=sqrt(hmean2i)
               WdW(2,k,j)=WdW(2,k,j)*hmeani
#endif
            enddo
         enddo

      case default
         stop'invalid kernel option'
      end select

      return
      end subroutine SPHkern_tab
!--------------------------------------------------------------------
      end module kernel


==> vineSRC/vine1.0.7/base/src/analyze.F <==
      module analyze
!****************************************************************
! This module is a component of VINE, copyright by the authors, *
! as listed below. Please see the COPYING and LICENSE files     *
! in the parent directory for additional information.           *
! This notification is present as an attempt to follow the      *
! recommendations for licensing published on the FSF page.      * 
!****************************************************************
! This file contains the VINE module to do various on the fly   *
! analysis on a running simulation.                             *
!                                                               *
!  Written by Andy Nelson, Markus Wetzstein and Thorsten Naab   *
!****************************************************************
      use kinds , only:dp
      use dimens
      use partvars
      use constants
      use stubs
      use perform

      implicit none

      private
      public angmom,centmass,dumcentmass,toten,insync
      public synch2n

      contains
!----------------------------------------------------------------
      subroutine angmom
!************************************************************
!                                                           *
!  compute the total angular momentum of the system         *
!                                                           *
!************************************************************
      integer i
      real(kind=dp) am1,am2,am3,xi,yi,zi,vxi,vyi,vzi
      character(len=20), parameter:: where =('angmom')
      if(idbg.ge.2)print *,where

      am1=zero ; am2=zero ; am3=zero
!
! compute total angular momentum of particles
!
!$omp parallel do default(none) private(i,xi,yi,zi,vxi,vyi,vzi)
!$omp&   shared(cmtot,vcmtot,npart,posmas,vel)
!$omp&   reduction(+:am1,am2,am3)
      do i=1,npart
         xi =posmas(1,i) - cmtot (1)
         yi =posmas(2,i) - cmtot (2)
         vxi=vel   (1,i) - vcmtot(1)
         vyi=vel   (2,i) - vcmtot(2)
         am3=am3 + posmas(ims,i)*(xi*vyi - vxi*yi)
#if NDIM==3
         zi=posmas(3,i) - cmtot (3)
         vzi=vel  (3,i) - vcmtot(3)
         am1=am1 + posmas(ims,i)*(yi*vzi - vyi*zi)
         am2=am2 + posmas(ims,i)*(zi*vxi - vzi*xi)
#endif
      enddo
      amompart(1)=am1
      amompart(2)=am2
      amompart(3)=am3
      amompart(4)=sqrt(amompart(1)**2 + amompart(2)**2 + amompart(3)**2)
!
! compute total angular momentum of point masses
!
      amompoim(:)=zero

      do i=1,npoim
         xi =posmaspm(1,i) - cmtot (1)
         yi =posmaspm(2,i) - cmtot (2)
         vxi=velpm   (1,i) - vcmtot(1)
         vyi=velpm   (2,i) - vcmtot(2)
         amompoim(3)=amompoim(3) + posmaspm(ims,i)*(xi*vyi - vxi*yi)
#if NDIM==3
         zi=posmaspm(3,i) - cmtot (3)
         vzi=velpm  (3,i) - vcmtot(3)
         amompoim(1)=amompoim(1) + posmaspm(ims,i)*(yi*vzi - vyi*zi)
         amompoim(2)=amompoim(2) + posmaspm(ims,i)*(zi*vxi - vzi*xi)
#endif
      enddo
      amompoim(4)=sqrt(amompoim(1)**2 + amompoim(2)**2 + amompoim(3)**2)

!
! compute total angular momentum of system
!
      amomtot(1)=amompart(1)+amompoim(1)
      amomtot(2)=amompart(2)+amompoim(2)
      amomtot(3)=amompart(3)+amompoim(3)

      amomtot(4)=sqrt(amomtot(1)**2 + amomtot(2)**2 + amomtot(3)**2)

      return
      end subroutine angmom
!----------------------------------------------------------------
      subroutine centmass
!************************************************************
!                                                           *
!  compute the center of mass of the system                 *
!                                                           *
!************************************************************
      integer i
      real(kind=dp) cm1  ,cm2  ,cm3  ,vcm1  ,vcm2  ,vcm3
      real(kind=dp) cm1sq,cm2sq,cm3sq,vcm1sq,vcm2sq,vcm3sq

      character(len=20), parameter:: where =('centmass')
      if(idbg.ge.2)print *,where
!
! initialize to zero. It would be nice if openmp 
!     reductions of array locations, not just scalars. 
!
         cm1=zero   ;    cm2=zero ;    cm3=zero
        vcm1=zero   ;   vcm2=zero ;   vcm3=zero
       cm1sq=zero   ;  cm2sq=zero ;  cm3sq=zero
      vcm1sq=zero   ; vcm2sq=zero ; vcm3sq=zero
      totmaspart=zero
!
! compute total center of mass of particles, its velocity
!  and the standard deviation around them (useful for rk error)
!
!$omp parallel do default(none) private(i),shared(posmas,vel,npart),
!$omp& reduction(+:totmaspart, cm1, cm2, cm3,
!$omp&                        vcm1,vcm2,vcm3,
!$omp&                        cm1sq  ,cm2sq  ,cm3sq,
!$omp&                        vcm1sq ,vcm2sq ,vcm3sq)
      do i=1,npart
         totmaspart=totmaspart+posmas(ims,i)
         cm1    = cm1    + posmas(ims,i)*posmas(1,i)
         cm2    = cm2    + posmas(ims,i)*posmas(2,i)
         cm1sq  = cm1sq  + posmas(ims,i)*posmas(1,i)**2
         cm2sq  = cm2sq  + posmas(ims,i)*posmas(2,i)**2
         vcm1   = vcm1   + posmas(ims,i)*vel(1,i)
         vcm2   = vcm2   + posmas(ims,i)*vel(2,i)
         vcm1sq = vcm1sq + posmas(ims,i)*vel(1,i)**2
         vcm2sq = vcm2sq + posmas(ims,i)*vel(2,i)**2
#if NDIM==3
         cm3    = cm3    + posmas(ims,i)*posmas(3,i)
         cm3sq  = cm3sq  + posmas(ims,i)*posmas(3,i)**2
         vcm3   = vcm3   + posmas(ims,i)*vel(3,i)
         vcm3sq = vcm3sq + posmas(ims,i)*vel(3,i)**2
#endif
      enddo

      cmpart (1)=cm1/totmaspart
      cmrms  (1)=sqrt( cm1sq/totmaspart -  cmpart(1)**2)
      cmpart (2)=cm2/totmaspart
      cmrms  (2)=sqrt( cm2sq/totmaspart -  cmpart(2)**2)
      vcmpart(1)=vcm1/totmaspart
      vcmrms (1)=sqrt(vcm1sq/totmaspart - vcmpart(1)**2)
      vcmpart(2)=vcm2/totmaspart
      vcmrms (2)=sqrt(vcm2sq/totmaspart - vcmpart(2)**2)
#if NDIM==3
      cmpart (3)=cm3/totmaspart
      cmrms  (3)=sqrt( cm3sq/totmaspart -  cmpart(3)**2)
      vcmpart(3)=vcm3/totmaspart
      vcmrms (3)=sqrt(vcm3sq/totmaspart - vcmpart(3)**2)
#endif
!
! Point masses
!
      totmaspoim=zero
      cmpoim (1)=zero ; cmpoim (2)=zero
      vcmpoim(1)=zero ; vcmpoim(2)=zero
#if NDIM==3
      cmpoim (3)=zero ; vcmpoim(3)=zero
#endif
      do i=1,npoim
         totmaspoim=totmaspoim + posmaspm(ims,i)
         cmpoim (1)= cmpoim(1) + posmaspm(ims,i)*posmaspm(1,i)
         cmpoim (2)= cmpoim(2) + posmaspm(ims,i)*posmaspm(2,i)
         vcmpoim(1)=vcmpoim(1) + posmaspm(ims,i)*velpm(1,i)
         vcmpoim(2)=vcmpoim(2) + posmaspm(ims,i)*velpm(2,i)
#if NDIM==3
         cmpoim (3)= cmpoim(3) + posmaspm(ims,i)*posmaspm(3,i)
         vcmpoim(3)=vcmpoim(3) + posmaspm(ims,i)*velpm(3,i)
#endif
      enddo
      cmpoim (1)=cmpoim (1)/(totmaspoim+small)
      cmpoim (2)=cmpoim (2)/(totmaspoim+small)
      vcmpoim(1)=vcmpoim(1)/(totmaspoim+small)
      vcmpoim(2)=vcmpoim(2)/(totmaspoim+small)
#if NDIM==3
      cmpoim (3)=cmpoim (3)/(totmaspoim+small)
      vcmpoim(3)=vcmpoim(3)/(totmaspoim+small)
#endif
!
! other species of particles/whatever else go here. 
!
!         none at the moment
!
! Then add all parts together
!
      totmas=totmaspart+totmaspoim
      cmtot (1)=(totmaspart*cmpart (1) + totmaspoim*cmpoim (1))/totmas
      cmtot (2)=(totmaspart*cmpart (2) + totmaspoim*cmpoim (2))/totmas
      vcmtot(1)=(totmaspart*vcmpart(1) + totmaspoim*vcmpoim(1))/totmas
      vcmtot(2)=(totmaspart*vcmpart(2) + totmaspoim*vcmpoim(2))/totmas
#if NDIM==3
      cmtot (3)=(totmaspart*cmpart (3) + totmaspoim*cmpoim (3))/totmas
      vcmtot(3)=(totmaspart*vcmpart(3) + totmaspoim*vcmpoim(3))/totmas
#endif

      return
      end subroutine centmass
!----------------------------------------------------------------
      subroutine dumcentmass
!************************************************************
!                                                           *
!  compute the center of mass of the system, given that     *
!  particles may be at different points in time.            *
!                                                           *
!************************************************************
      use indivtsvars
      use miscvars, only: indts
      use indivts, only: getdt,save_activpm,restore_activpm
      use integ

      integer i
      real(kind=dp) cm1,cm2,cm3,vcm1,vcm2,vcm3

      real(kind=dp) tme1,tme2
      character(len=20), parameter:: where =('dumcentmass')
      if(idbg.ge.2)print *,where

      if(indts.eq.1)then
!
! synchronize particles to the same (lastts_end) time.
! Only need to do this if indts is on. If not, the dum*
! variables are still filled with their latest (end ts)
! values anyway and haven't been overwritten yet.
!
         call save_activpm(npoim)   !need active in pmstore

         call synch2n(lastts_end)

         call restore_activpm(npoim)

      endif

      if(itme.ge.1)call cpu_time(tme1) 
!
!--initialize to zero
!
       cm1=zero ;  cm2=zero ;  cm3=zero
      vcm1=zero ; vcm2=zero ; vcm3=zero
      dumtotmaspart=zero
!
!--compute total center of mass of particles, its velocity
!  and the standard deviation around them (useful for rk error)
!
!$omp parallel do default(none) private(i)
!$omp& shared(dumposmas,dumvel,npart)
!$omp& reduction(+:dumtotmaspart, cm1, cm2, cm3,
!$omp&                           vcm1,vcm2,vcm3)
      do i=1,npart
         dumtotmaspart=dumtotmaspart+dumposmas(ims,i)
         cm1  = cm1  + dumposmas(ims,i)*dumposmas(1,i)
         cm2  = cm2  + dumposmas(ims,i)*dumposmas(2,i)
         vcm1 = vcm1 + dumposmas(ims,i)*dumvel(1,i)
         vcm2 = vcm2 + dumposmas(ims,i)*dumvel(2,i)
#if NDIM==3
         cm3  = cm3  + dumposmas(ims,i)*dumposmas(3,i)
         vcm3 = vcm3 + dumposmas(ims,i)*dumvel(3,i)
#endif
      enddo

      dumcmpart (1)=cm1/dumtotmaspart
      dumcmpart (2)=cm2/dumtotmaspart
      dumvcmpart(1)=vcm1/dumtotmaspart
      dumvcmpart(2)=vcm2/dumtotmaspart
#if NDIM==3
      dumcmpart (3)=cm3/dumtotmaspart
      dumvcmpart(3)=vcm3/dumtotmaspart
#endif
!
! Point masses
!
      dumtotmaspoim=zero
      dumcmpoim (1)=zero ; dumcmpoim (2)=zero 
      dumvcmpoim(1)=zero ; dumvcmpoim(2)=zero
#if NDIM==3
      dumcmpoim (3)=zero ; dumvcmpoim(3)=zero
#endif
      do i=1,npoim
         dumtotmaspoim=dumtotmaspoim+dumposmaspm(ims,i)
         dumcmpoim (1)= dumcmpoim(1)+dumposmaspm(ims,i)*dumposmaspm(1,i)
         dumcmpoim (2)= dumcmpoim(2)+dumposmaspm(ims,i)*dumposmaspm(2,i)
         dumvcmpoim(1)=dumvcmpoim(1)+dumposmaspm(ims,i)*dumvelpm(1,i)
         dumvcmpoim(2)=dumvcmpoim(2)+dumposmaspm(ims,i)*dumvelpm(2,i)
#if NDIM==3
         dumcmpoim (3)= dumcmpoim(3)+dumposmaspm(ims,i)*dumposmaspm(3,i)
         dumvcmpoim(3)=dumvcmpoim(3)+dumposmaspm(ims,i)*dumvelpm(3,i)
#endif
      enddo
      dumcmpoim (1)=dumcmpoim (1)/(dumtotmaspoim+small)
      dumcmpoim (2)=dumcmpoim (2)/(dumtotmaspoim+small)
      dumvcmpoim(1)=dumvcmpoim(1)/(dumtotmaspoim+small)
      dumvcmpoim(2)=dumvcmpoim(2)/(dumtotmaspoim+small)
#if NDIM==3
      dumcmpoim (3)=dumcmpoim (3)/(dumtotmaspoim+small)
      dumvcmpoim(3)=dumvcmpoim(3)/(dumtotmaspoim+small)
#endif
!
! other species of particles/whatever else go here. 
!
!         none at the moment

!
! Then add all parts together
!
      dumtotmas=dumtotmaspart+dumtotmaspoim
      dumcmtot (1)=(dumtotmaspart*dumcmpart (1) +
     &              dumtotmaspoim*dumcmpoim (1))/totmas
      dumcmtot (2)=(dumtotmaspart*dumcmpart (2) + 
     &              dumtotmaspoim*dumcmpoim (2))/totmas
      dumvcmtot(1)=(dumtotmaspart*dumvcmpart(1) +
     &              dumtotmaspoim*dumvcmpoim(1))/totmas
      dumvcmtot(2)=(dumtotmaspart*dumvcmpart(2) +
     &              dumtotmaspoim*dumvcmpoim(2))/totmas
#if NDIM==3
      dumcmtot (3)=(dumtotmaspart*dumcmpart (3) +
     &              dumtotmaspoim*dumcmpoim (3))/dumtotmas
      dumvcmtot(3)=(dumtotmaspart*dumvcmpart(3) +
     &              dumtotmaspoim*dumvcmpoim(3))/dumtotmas
#endif

      if(indts.eq.0)then
         totmas=dumtotmas
         cmtot (1)=dumcmtot(1)
         cmtot (2)=dumcmtot(2)
         vcmtot(1)=dumvcmtot(1)
         vcmtot(2)=dumvcmtot(2)
#if NDIM==3
         cmtot (3)=dumcmtot (3)
         vcmtot(3)=dumvcmtot(3)
#endif
      endif

      if(itme.ge.1)then
         call cpu_time(tme2) 
         timing(itme_analysis)=timing(itme_analysis)+
     &               (tme2-tme1)
!         ncalls(itme_analysis)=ncalls(itme_analysis)+1
      endif

      return
      end subroutine dumcentmass
!----------------------------------------------------------------
      subroutine synch2n(ntime)
!************************************************************
! Synchronize variables to the time corresponding to ntime  *
! Place results in the dum* arrays.                         *
! Needed for calling mtree at times when individual         *
! timesteps are used and particles are not synchronized     *
! in time. Also for on the fly analysis routines.           *
!                                                           *
!************************************************************
      use partvars, only: npoim,npart,npart_sph,dumposmas
      use miscvars, only: ibctype
      use integ   , only: halfupdate
      use indivts , only: getdt    
      use indivtsvars
#if PERIODIC        
      use ewald   , only: checkboxlimits
#endif              
      integer, intent(in):: ntime
      integer i
      real(kind=dp) tme1,tme2
      if(itme.ge.1)call cpu_time(tme1) 
 
!$omp parallel do default(none) private(i)
!$omp& firstprivate(npart_sph) shared(npart,iactive)
!$omp& shared(iactive_s,iactive_n)
      do i=1,npart
         iactive  (i)=i
         if(i.le.npart_sph)then
            iactive_s(i)=i
         else
            iactive_n(i-npart_sph)=i 
         endif 
      enddo
         
      do i=1,npoim           
         iactive(i)=i        
      enddo

      nactive  =0 ; nactive_s =0 ; nactive_n =0 ; nactivepm =0   !In other words:
      nactivef =0 ; nactivef_s=0 ; nactivef_n=0 ; nactivefpm=0   !extrap everybody

      call getdt(npart,npoim,ntime)

      if(itme.ge.1)call cpu_time(tme2) 

      call halfupdate(nactivef_s,nactivef_n,nactivef,nactivefpm,
     &                nactive_s ,nactive_n ,nactive ,nactivepm ,
     &                iactive_s ,iactive_n ,iactive ,iactivepm ,
     &                itstepbin,itstepbinpm,dtincr,
     &                deltat,deltatpm)

      if(ibctype.eq.id_perdbnd)then
         call checkboxlimits(npart,npoim,dumposmas,dumposmaspm)
      endif


      if(itme.ge.1)then
         timing(itme_analysis)=timing(itme_analysis)+tme2-tme1
!         ncalls(itme_analysis)=ncalls(itme_analysis)+1
      endif

      return
      end subroutine synch2n
!-----------------------------------------------------------------
      subroutine insync(i12step)
!************************************************************
! Compute some quantities for output at a time when all     *
! particles are synchronized in time.                       *
!************************************************************
      use indivtsvars, only: dtincr,lastts_end
      use miscvars, only: indts,iusebin,t,deltold
      use miscvars, only: igrav,etot,egrav,etherm,ekin
      use miscvars, only: t_unit,em_unit,u_unit
      use derivcalc, only: renew_deriv

      integer, intent(in):: i12step

      logical isopen,do_it,required

      logical, save :: first =.true.
      real(kind=dp) fracTS,currtime
      real(kind=dp) tme1,tme2
      character(len=20), parameter:: where =('insync')

      if(idbg.ge.2)print *,where

#if defined(LF)
      if(.not.first .and. indts.eq.1 .and. igrav.eq.1 .and. 
     &                    i12step.eq.1)then
!
! Give more exact gravitational potential energy for outputting
! to the world. Not required for the code to run correctly.
! See comments in renew_deriv header for implications of this call.
! Set do_it=.true. to do renewal. A .false. value causes noop. 
!
         do_it=.true.
         required=.false.
         call renew_deriv(do_it,required)

      endif
      first=.false.
#endif

      if(itme.ge.1)call cpu_time(tme1) 

      call toten

      if(indts.eq.1)then
         fracTS=dtincr*real(lastts_end,dp)
      else
         if(iusebin.eq.0)then
            fracTS=deltold
         else
            fracTS=dtincr*real(lastts_end,dp)
         endif
      endif

      currtime=t+fracTS

      inquire(unit=32,opened=isopen)
      if(.not.isopen)then
         open(32,file='energy.log',position='append')
      endif

      write(32,10)t_unit*currtime,em_unit*u_unit*ekin  ,
     &                            em_unit*u_unit*egrav ,
     &                            em_unit*u_unit*etherm,
     &                            em_unit*u_unit*etot
      call bufflush(32)

      if(itme.ge.1)then
         call cpu_time(tme2) 
         timing(itme_analysis)=timing(itme_analysis)+tme2-tme1
         ncalls(itme_analysis)=ncalls(itme_analysis)+1
      endif

10    format(10(1pd20.12))
11    format(i7,10(1pd20.12))
      return
      end subroutine insync
!----------------------------------------------------------------
      subroutine toten
!************************************************************
!                                                           *
!  Compute all specificy energies                           *
!  kinetic, potential and internal.                         *
!                                                           *
!************************************************************
      use miscvars, only: etot,egrav,etherm,ekin

      integer i
      real(kind=dp) v2pm
      character(len=20), parameter:: where =('toten')

      real(kind=dp) velsq
      velsq(i)=vel(1,i)**2 + vel(2,i)**2
#if NDIM==3
     &                     + vel(3,i)**2
#endif

      if(idbg.ge.2)print *,where

      ekin=zero
      egrav=zero
      etherm=zero

!$omp parallel default(none) private(i) shared(npart,npart_sph)
!$omp&  shared(vel,posmas,u,poten)
!$omp&  reduction(+:ekin,egrav,etherm) 
!$omp do
      do i=1,npart
         ekin =ekin  + posmas(ims,i)*velsq(i)
         egrav=egrav + posmas(ims,i)*poten(i)
      enddo
!$omp do
      do i=1,npart_sph
         etherm=etherm + posmas(ims,i)*u(i)
      enddo
!$omp end parallel

      do i=1,npoim
         v2pm=velpm(1,i)**2 + velpm(2,i)**2
#if NDIM==3
     &       + velpm(3,i)**2
#endif
         ekin  =ekin  + posmaspm(ims,i)*v2pm
         egrav =egrav + posmaspm(ims,i)*potpm(i)
      enddo
!
!--normalizations
!
      ekin = half*ekin
      egrav=-half*egrav
      etot = ekin + egrav + etherm

      return
      end subroutine toten
!----------------------------------------------------------------
      end module analyze


==> vineSRC/vine1.0.7/base/src/clmpvars.F <==
      module clmpvars
!****************************************************************
! This module is a component of VINE, copyright by the authors, *
! as listed below. Please see the COPYING and LICENSE files     *
! in the parent directory for additional information.           *
! This notification is present as an attempt to follow the      *
! recommendations for licensing published on the FSF page.      * 
!*********************************************************************
!  This file contains the VINE module defining an array to keep      *
!  track of clumps of particles, as defined in the treemake module.  *
!                                                                    *
!  Written by Andy Nelson                                            *
!*********************************************************************

      use kinds , only:dp
      use dimens, only:idim
      implicit none
      private idim,dp
      public
      save

      integer numclumps,lstclumps(idim)

      end module clmpvars


==> vineSRC/vine1.0.7/base/src/constants.F <==
      module constants
!****************************************************************
! This module is a component of VINE, copyright by the authors, *
! as listed below. Please see the COPYING and LICENSE files     *
! in the parent directory for additional information.           *
! This notification is present as an attempt to follow the      *
! recommendations for licensing published on the FSF page.      * 
!*********************************************************************
!  This file contains the VINE module defining lots of physical      *
!  constants.                                                        *
!                                                                    *
!  Written by Andy Nelson                                            *
!*********************************************************************
      use kinds, only:dp
      implicit none
      public
      save
!
! numerical constants, small and big are set so that
! they can be squared without overflowing. 
!
      real(kind=dp), parameter::small=1e-150_dp,big=1e+150_dp

      real(kind=dp), parameter::
     &   zero= 0e0_dp,  one    =1e0_dp,  two= 2e0_dp,  three= 3e0_dp,
     &   four= 4e0_dp,  five   =5e0_dp,  six= 6e0_dp,  seven= 7e0_dp,
     &  eight= 8e0_dp,  nine   =9e0_dp,  ten=10e0_dp,
     &      half=0.5e0_dp, thrhalf=1.5e0_dp,
     &   fivhalf=2.5e0_dp, sevhalf=3.5e0_dp,
     & onethd= .3333333333333333e0_dp,twothd= .6666666666666666e0_dp,
     & forthd=1.3333333333333333e0_dp,fivthd=1.6666666666666666e0_dp,
     &                                atethd=2.6666666666666666e0_dp,
     & fourth=0.25e0_dp,thrfourth=0.75e0_dp,ninefourth=2.25e0_dp,
     & fourninth=.444444444444444e0_dp,
     &      PI=3.141592653589793238e0_dp,twoPI=TWO*PI,
     &  dlog2 =0.30102999566398119e0_dp ,dlog2inv =ONE/dlog2,
     &  dlog10=2.302585092994059e0_dp   ,dlog10inv=ONE/dlog10

      character(len=26), parameter:: 
     &                   Caplets='ABCDEFGHIJKLMNOPQRSTUVWXYZ',
     &                   Smllets='abcdefghijklmnopqrstuvwxyz'
      character(len=10), parameter:: Numbers='1234567890'
!
!
! physical constants, from NIST02
!
!
      real(kind=dp), parameter:: 
     &              echarge  =1.60217653e-19_dp, !Coulombs
     &              Navag    =6.0221415 e+23_dp, !Num/mol
     &              kBoltz   =1.3806505 e-16_dp, !erg/degK
     &              Rgascon  =8.314472  e+07_dp, !erg/mol/degK
     &              amu      =1.66053886e-24_dp, !gm
     &              Mprot    =1.67262171e-24_dp, !gm
     &              Melect   =9.1093826 e-28_dp, !gm
     &              StefBoltz=5.670400  e-05_dp, !erg/cm^2/s/degK^4
     &              hplank   =6.6260693 e-27_dp, !erg s
     &              clight   =2.99792458e+10_dp, !cm/s
     &              bigG     =6.6742    e-08_dp  !dyne*cm^2/gm^2=cm^3/gm/s^2
!
!
! astronomical quantities from Allen 4th edition
!
!
      real(kind=dp), parameter:: Lsun= 3.845e33_dp  !erg/s

      real(kind=dp), parameter:: 
     &              Msun  = 1.9891e+33_dp,          !gm
     &              Mjup  = 1.8987e+30_dp,          !gm
     &              Msat  = 5.6851e+29_dp,          !gm
     &              Muran = 8.6849e+28_dp,          !gm
     &              Mnept = 1.0244e+29_dp,          !gm
     &              Mearth= 5.9737e+27_dp,          !gm
     &              Mmoon = 7.3483e+25_dp           !gm
!
! distances (Rearth is mean--see Allen section 11.1)
!
      real(kind=dp), parameter::
     &              OneAu   =1.4959787066e+13_dp,   !cm
     &              parsec  =3.0856776   e+18_dp,   !cm
     &              Rsun    =6.95508     e+10_dp,   !cm
     &              Rearth  =6.371000    e+08_dp,   !cm 
     &              Rjupeq  =7.1492      e+09_dp,   !cm
     &              Rjuppol =6.6854      e+09_dp,   !cm
     &              Rsateq  =6.0268      e+09_dp,   !cm
     &              Rsatpol =5.4364      e+09_dp,   !cm
     &              Ruraneq =2.5559      e+09_dp,   !cm
     &              Ruranpol=2.4973      e+09_dp,   !cm
     &              Rnepteq =2.4764      e+09_dp,   !cm
     &              Rneptpol=2.4340      e+09_dp,   !cm
     &              a_jup = 5.20336301e0_dp*OneAU,  !cm
     &              a_sat = 9.53707032e0_dp*OneAU,  !cm
     &              a_uran=19.19126393e0_dp*OneAU,  !cm
     &              a_nept=30.06896348e0_dp*OneAU   !cm
!
! times
!
      real(kind=dp), parameter::
     &           year  =3.15569259747e7_dp     , !s
     &           day   =86400e0_dp             , !s
     &           Tjup  = 11.85652502e0_dp *year, !s
     &           Tsat  = 29.42351935e0_dp *year, !s
     &           Turan = 83.74749682e0_dp *year, !s
     &           Tnept =163.7232045e0_dp  *year, !s
     &           TspinJ=0.41354e0_dp      *day , !s
     &           TspinS=0.44401e0_dp      *day , !s
     &           TspinU=0.71833e0_dp      *day , !s (counterrot)
     &           TspinN=0.67125e0_dp      *day , !s
     &           omegaJ=twoPI/TspinJ           , !rad/s
     &           omegaS=twoPI/TspinS           , !rad/s
     &           omegaU=twoPI/TspinU           , !rad/s
     &           omegaN=twoPI/TspinN             !rad/s

!
!   Momenta (g cm^2 /s) 
!   Moments of inertia from
!        Hubbard & Marley 1989 Icarus (used polar value, C)
!        Hubbard etal 1991 Science 253 648
!
      real(kind=dp), parameter::
     &           AmomSolSys= 3.148e+50_dp,
     &           SpinSun   = 1.63 e+48_dp,
     &           SpinJup   =.26401e0_dp*Mjup *Rjupeq**2 *omegaJ,
     &           SpinSat   =.22037e0_dp*Msat *Rsateq**2 *omegaS,
     &           SpinUran  =.22680e0_dp*Muran*Ruraneq**2*omegaU,
     &           SpinNept  =.24e0_dp   *Mnept*Rnepteq**2*omegaN
!
! units
!
      real(kind=dp), parameter::
     &           janssky   = 1e-23_dp,         !erg/cm^2/Hz/s (Fnu)
     &           asec      = 206264.8062e0_dp, !asec per radian.
     &           deg_in_rad=57.29577951e0_dp 


      end module constants


==> vineSRC/vine1.0.7/base/src/cosmo.F <==
       module cosmo
!****************************************************************
! This module is a component of VINE, copyright by the authors, *
! as listed below. Please see the COPYING and LICENSE files     *
! in the parent directory for additional information.           *
! This notification is present as an attempt to follow the      *
! recommendations for licensing published on the FSF page.      * 
!*********************************************************************
! This file contains the VINE module to do cosmological              *
! calculations with the code. Note that only routines for the        *
! leapfrog integrator are contained, the Runge-Kutta doesn't work    *
! with cosmological expansion currently.                             *
!                                                                    *
!  Written by Thorsten Naab and Markus Wetzstein                     *
!*********************************************************************
      use kinds , only:dp
      use dimens
      use miscvars
      use constants

      implicit none

      private
      public cosmo_vel,cosmic_time,cosmic_stepa,cosmo_ts
      public cosmo_dumptime

#ifndef COSMO
      cosmo module: COSMO preprocessor flag not set
#endif
#ifndef LF
      cosmo module: LF preprocessor flag not set (required for cosmo)
#endif

      contains
!--------------------------------------------------------------------------
      subroutine cosmo_vel(nactive,nactivepm,iactive,iactivepm,
     &                     npart,npoim,deltat,deltatpm,
     &                     vdot,vel,dumvel,vdotpm,velpm,dumvelpm)
!*********************************************************************
!                                                                    *
! Here the velocitiy updates due to cosmological expansion are       *
! computed. This update scheme explicitly assumes a leapfrog         *
! integrator!                                                        *
!                                                                    *
! Written by Thorsten Naab Feb2004                                   *
!                                                                    *
!*********************************************************************

      integer, intent(in):: npart,nactive  ,iactive  (nactive  )
      integer, intent(in):: npoim,nactivepm,iactivepm(nactivepm)
      real(kind=dp), intent(in   ) :: deltat  (npart)
      real(kind=dp), intent(in   ) :: vel     (ndim,npart)
      real(kind=dp), intent(in   ) :: vdot    (ndim,npart)
      real(kind=dp), intent(inout) :: dumvel  (ndim,npart)
      real(kind=dp), intent(in   ) :: deltatpm(npoim)
      real(kind=dp), intent(in   ) :: velpm   (ndim,npoim)
      real(kind=dp), intent(in   ) :: vdotpm  (ndim,npoim)
      real(kind=dp), intent(inout) :: dumvelpm(ndim,npoim)
      integer i,j
      real(kind=dp) atothree,dtfull,v1now,v2now

      if(omegam.eq.1e0_dp .and. omegal.eq.0e0_dp)then
! EdS
         ascale=(cosm_h0*tnow/twothd)**twothd
         atothree=ascale**(-three)
         redshift=(one/ascale)-one
         hnow=cosm_h0*(one+redshift)*sqrt(one+omegam*redshift)
      else
! general cosmologies
         atothree=ascale**(-three)
         hnow=hubble(cosm_h0,ascale,omegam,omegal)
         redshift=(one/ascale)-one
      endif

!$omp parallel do if(nactive .gt. 1024) default(none)
!$omp& firstprivate(hnow,atothree)
!$omp&  shared(nactive,iactive,vel,dumvel,vdot,deltat)
!$omp&  private(i,j,dtfull,v1now,v2now) 
      do j=1,nactive
         i=iactive(j)

         dtfull=two*deltat(i)                      !assumes leapfrog
         v1now=(one-hnow*dtfull)/(one+hnow*dtfull)
         v2now=dtfull*atothree/(one+hnow*dtfull)

         dumvel(1,i)=v1now*vel(1,i) + v2now*vdot(1,i)
         dumvel(2,i)=v1now*vel(2,i) + v2now*vdot(2,i)
#if NDIM==3
         dumvel(3,i)=v1now*vel(3,i) + v2now*vdot(3,i)
#endif
      enddo

      do j=1,nactivepm
         i=iactivepm(j)

         dtfull=two*deltatpm(i)                    !assumes leapfrog
         v1now=(one-hnow*dtfull)/(one+hnow*dtfull)
         v2now=dtfull*atothree/(one+hnow*dtfull)

         dumvelpm(1,i)=v1now*velpm(1,i) + v2now*vdotpm(1,i)
         dumvelpm(2,i)=v1now*velpm(2,i) + v2now*vdotpm(2,i)
#if NDIM==3
         dumvelpm(3,i)=v1now*velpm(3,i) + v2now*vdotpm(3,i)
#endif

      enddo

      return
      end subroutine cosmo_vel
!--------------------------------------------------------------------------
      subroutine cosmic_stepa(ascale,dtnext,cosm_h0,omegam,omegal)
!*********************************************************************
!                                                                    *
! Use Runge-Kutta method to step expansion factor ascale.            *
!                                                                    *
!*********************************************************************

      real(kind=dp), intent(in   ):: dtnext,cosm_h0,omegam,omegal
      real(kind=dp), intent(inout):: ascale
      integer, parameter:: nintegrate=16
      integer kk
      real(kind=dp) HH,H6,a1,adot0,adot1,adot2

      print*,ascale,dtnext,cosm_h0,omegam,omegal

      if(omegam.eq.one.or.omegal.eq.zero)then
         print*,'For this cosmology there is currently no vine routine!'
         stop 'VINE cannot do this cosmology'
      endif

      HH = dtnext/real(2*nintegrate,dp)
      H6 = dtnext/real(6*nintegrate,dp)
     
      do kk=1,nintegrate
         adot0 = ascale*hubble(cosm_h0,ascale,omegam,omegal)     

         a1 = ascale+HH*adot0
         adot1 = a1*hubble(cosm_h0,a1,omegam,omegal)
     
         a1 = ascale+HH*adot1
         adot2 = a1*hubble(cosm_h0,a1,omegam,omegal)
     
         a1 = ascale+2e0_dp*HH*adot2
         adot2=adot1+adot2
         adot1 = a1*hubble(cosm_h0,a1,omegam,omegal)
     
         ascale = ascale+H6*(adot0+adot1+2e0_dp*adot2)
     
      enddo

      print*,ascale,dtnext,cosm_h0,omegam,omegal
      return
      end subroutine cosmic_stepa
!--------------------------------------------------------------------------
      subroutine cosmo_ts(nactive,nactivepm,iactive,iactivepm,
     &                    itstepbin,itstepbinpm,dtincr,
     &                    dtrat,dtratpm)
!*********************************************************************
!                                                                    *
! This routine limimts the maximum timestep to a 1% increase of      *
! the scale parameter.                                               *
!                                                                    *
! Written by Thorsten Naab, Feb 2004                                 *
!                                                                    *
!*********************************************************************

      integer, intent(in):: nactive  , iactive  (nactive  )
      integer, intent(in):: nactivepm, iactivepm(nactivepm)
      integer, intent(in):: itstepbin(idim),itstepbinpm(ipmdim)
      real(kind=dp), intent(in   ):: dtincr
      real(kind=dp), intent(inout):: dtrat(idim),dtratpm(ipmdim)

      integer i,j
      real(kind=dp) acheck,redcheck,t_check,dtrat_cos

      character(len=20), parameter:: where =('cosmo_ts')
      if(idbg.ge.2)print *,where

      acheck=ascale+0.01e0_dp*ascale
      redcheck=(one/acheck)-one
      call cosmic_time(redcheck,t_check,omegam,omegal,cosm_h0)
      dtcosmax=t_check-tnow
      print*,'ACHECK,ASCALE',
     $     acheck,ascale,redcheck,t_check,tnow,dtcosmax
c      afac=ascale**1.5e0_dp

!$omp parallel do if(nactive.gt.1024) default(none)
!$omp& firstprivate(dtcosmax)
!$omp&  shared(nactive,iactive,dtincr,itstepbin,dtrat)
!$omp&  private(i,j,dtrat_cos) 
      do j=1,nactive
         i=iactive(j)
         dtrat_cos=dtcosmax/(dtincr*real(itstepbin(i),dp))
         dtrat(i)=min(dtrat(i),dtrat_cos)
      enddo

      do j=1,nactivepm
         i=iactivepm(j)
         dtrat_cos=dtcosmax/(dtincr*real(itstepbinpm(i),dp))
         dtratpm(i)=min(dtratpm(i),dtrat_cos)
      enddo

      return
      end subroutine cosmo_ts
!--------------------------------------------------------------------------
      subroutine cosmo_dumptime(nextoutstep,tnext)
!*********************************************************************
!                                                                    *
! Return the next time for a restart dump, for cosmological sims.    *
!                                                                    *
!*********************************************************************
      integer, intent(out):: nextoutstep
      real(kind=dp), intent(out):: tnext

      real(kind=dp) rednext


      ired=ired+1
      rednext=redump(ired)
      call cosmic_time(rednext,tnext,omegam,omegal,cosm_h0)
      if(ired.eq.ncdumps)tstop=tnext
      nextoutstep=-1


      print *,'NEXT COSMO DUMP AT',tnext,'REDSHIFT',rednext

      return
      end subroutine cosmo_dumptime
!--------------------------------------------------------------------------
      subroutine cosmic_time(cosm_z,cosm_t,omegam,omegal,cosm_h0)
!*********************************************************************
!                                                                    *
! Calculate the cosmic time at redshift cosm_z, for the cosmological *
! model given.                                                       *
!                                                                    *
!*********************************************************************

      real(kind=dp) cosm_z,cosm_t,omegam,omegal,cosm_h0

      real(kind=dp) w(0:15),x(0:15)
      real(kind=dp) step,h2,a0,a1,ak,adot
      real(kind=dp) den0,den1,sum,ss
      integer n,nsteps,k

      data x/0.095012509837637440185e0_dp, 0.281603550779258913230e0_dp,
     &       0.458016777657227386342e0_dp, 0.617876244402643748447e0_dp,
     &       0.755404408355003033895e0_dp, 0.865631202387831743880e0_dp,
     &       0.944575023073232576078e0_dp, 0.989400934991649932596e0_dp,
     &      -0.095012509837637440185e0_dp,-0.281603550779258913230e0_dp,
     &      -0.458016777657227386342e0_dp,-0.617876244402643748447e0_dp,
     &      -0.755404408355003033895e0_dp,-0.865631202387831743880e0_dp,
     &      -0.944575023073232576078e0_dp,-0.989400934991649932596e0_dp/
      data w/0.189450610455068496285e0_dp, 0.182603415044923588867e0_dp,
     &       0.169156519395002538189e0_dp, 0.149595988816576732081e0_dp,
     &       0.124628971255533872052e0_dp, 0.095158511682492784810e0_dp,
     &       0.062253523938647892863e0_dp, 0.027152459411754094852e0_dp,
     &       0.189450610455068496285e0_dp, 0.182603415044923588867e0_dp,
     &       0.169156519395002538189e0_dp, 0.149595988816576732081e0_dp,
     &       0.124628971255533872052e0_dp, 0.095158511682492784810e0_dp,
     &       0.062253523938647892863e0_dp, 0.027152459411754094852e0_dp/

      a0 = 0e0_dp
      a1 = 1e0_dp/(1e0_dp+cosm_z)
      den0 = omegam
      den1 = omegal
      nsteps = 10000
      step = (a1-a0)/nsteps
      h2 = step/2e0_dp
      sum = 0e0_dp
      do n=1,nsteps
        ss = 0e0_dp
        do k=0,15
          ak = a0+h2*(1e0_dp+x(k))
          adot = SQRT( den0/ak + den1*ak*ak + 1e0_dp-den0-den1 )
          ss = ss + w(k)/adot
        enddo
        ss = ss*h2
        a0 = a0 + step
        sum = sum + ss
      enddo
      cosm_t = sum/cosm_h0

      return
      end subroutine cosmic_time
!--------------------------------------------------------------------------
      subroutine cosmic_dumptime(nextdumpstep,tnextdump)

      integer, intent(out):: nextdumpstep
      real(kind=dp), intent(out):: tnextdump

      real(kind=dp) rednext

      ired=ired+1
      rednext=redump(ired)
      call cosmic_time(rednext,tnextdump,omegam,omegal,cosm_h0)
      if(ired.eq.ncdumps)tstop=tnextdump

      nextdumpstep=-1

      print *,'NEXT COSMO DUMP AT',tnextdump,'REDSHIFT',rednext

      return
      end subroutine cosmic_dumptime
!--------------------------------------------------------------------------
      real(kind=dp) function hubble(cosm_h0,ascale,omegam,omegal)
!*********************************************************************
!                                                                    *
!        Computes Hubble constant H = a^\dot/a =                     *
!          H_0*(Omega_m/a^3 + Lambda + (1-Omega_m-Lambda)/a^2)^(1/2) *
!                                                                    *
!*********************************************************************
      real(kind=dp) cosm_h0,ascale,omegam,omegal
        hubble = (cosm_h0/ascale)*sqrt(omegam/ascale + omegal*ascale**2
     $           + 1e0_dp-omegam-omegal)
      return
      end function hubble
!--------------------------------------------------------------------------
      end module cosmo


==> vineSRC/vine1.0.7/base/src/derivcalc.F <==
      module derivcalc 
!****************************************************************
! This module is a component of VINE, copyright by the authors, *
! as listed below. Please see the COPYING and LICENSE files     *
! in the parent directory for additional information.           *
! This notification is present as an attempt to follow the      *
! recommendations for licensing published on the FSF page.      * 
!*********************************************************************
!  This file contains the VINE module that is the main driver for    *
!  calling various derivative calculation routines.                  *
!                                                                    *
!  Written by Andy Nelson, Markus Wetzstein and Thorsten Naab        *
!*********************************************************************
      use kinds , only:dp
      use dimens
      use stubs
      use miscvars
      use clmpvars
      use perform
      use constants

      use tree, only:gravity,activate_tree,deactivate_tree

      implicit none

      private
      public deriv,renew_deriv

      contains
!-----------------------------------------------------------------
      subroutine deriv(nactive,nactive_s,nactive_n,nactive_c,nactivepm,
     &                 iactive,iactive_s,iactive_n,iactive_c,iactivepm,
     &                 itstepbin,itstepbinpm,dtincr,
     &                 npart,npart_sph,npoim,posmas,vel,u,h,rho,divv,
     &                 alpha,material,acc,poten,dudt,dhdt,alphadot,
     &                 posmaspm,hpm,accpm,potpm)
!******************************************************************
!                                                                 *
!  The driver for all right-hand-side terms                       *
!  for all differential equations.                                *
!                                                                 *
!  NOTE: If you add additional routines here, make absolutely     *
!  certain that the activate_tree/deactivate_tree pair remain     *
!  as the first and last calls. Any attempt to get data from      *
!  the tree otherwise, will fail. (e.g. getneigh in density       *
!  and sphaccel)                                                  *
!                                                                 *
!******************************************************************
      use treemake, only: rtree,rebuildcheck,resethnode
#if PM
      use pmcalcs, only: pmgrav
#endif
#if SPH
      use sph
      use energy
      use eostate
#endif
      integer, intent(in):: npart,npart_sph,npoim
      integer, intent(in):: nactive_s, iactive_s(npart_sph)
      integer, intent(in):: nactive_n, iactive_n(max(1,npart-npart_sph))
      integer, intent(in):: nactive  , iactive  (npart)
      integer, intent(in):: nactivepm, iactivepm(npoim)
      integer, intent(inout):: nactive_c, iactive_c(npart)

      integer, intent(in):: itstepbin(npart),itstepbinpm(npoim)
      real(kind=dp), intent(in   ):: dtincr

      real(kind=dp), intent(in   ):: posmas  (ndim1,npart)
      real(kind=dp), intent(in   ):: vel     (ndim ,npart)
      real(kind=dp), intent(in   ):: h             (npart)
      real(kind=dp), intent(in   ):: posmaspm(ndim1,npoim)
      real(kind=dp), intent(in   ):: hpm           (npoim)

      integer, intent(in):: material(npart_sph)
      real(kind=dp), intent(in   ):: alpha(npart_sph)
      real(kind=dp), intent(inout):: u(npart_sph) !inout for iso_eos

      real(kind=dp), intent(inout):: dhdt(npart_sph)
      real(kind=dp), intent(inout):: dudt(npart_sph)
      real(kind=dp), intent(inout):: alphadot(npart_sph)
      real(kind=dp), intent(inout):: rho(npart_sph),divv(npart_sph)

      real(kind=dp), intent(inout):: acc  (ndim,npart),poten(npart)
      real(kind=dp), intent(inout):: accpm(ndim,npoim),potpm(npoim)

      logical, save :: first =.true.
      integer i,j,imac0
      real(kind=dp) ta

      real(kind=dp) tme1,tme2
      character(len=20), parameter:: where =('deriv')
      if(idbg.ge.2)print *,where

!$omp parallel do private(j,i) 
!$omp&  shared(npart_sph,nactive,iactive)
!$omp&  shared(dudt,alphadot,dhdt,poten,acc)
      do j=1,nactive
         i=iactive(j)
         if(i.le.npart_sph)then
            dhdt    (i)=zero
            dudt    (i)=zero
            alphadot(i)=zero
         endif
         poten(  i)=zero
         acc  (1,i)=zero
         acc  (2,i)=zero
#if NDIM==3
         acc  (3,i)=zero
#endif
      enddo
      do j=1,nactivepm
         i=iactivepm(j)
         potpm(  i)=zero
         accpm(1,i)=zero
         accpm(2,i)=zero
#if NDIM==3
         accpm(3,i)=zero
#endif
      enddo
!
! Turn on active particles and clumps in the tree (always do this first)
!
      call activate_tree(igrape,numclumps,lstclumps,
     &                   nactive,iactive,nactive_c,iactive_c)
!
!====================================================
! Start Gravity related calculations and update tree.
!====================================================
!
! accelerations due to and on point masses
!
      if(npoim.ne.0)then
         call pmgrav(nactive,iactive,npart,nactivepm,iactivepm,npoim,
     &               posmas,acc,poten,posmaspm,hpm,accpm,potpm)
      endif

      if(nactive.gt.0)then   !i.e. do if not only PMs are active 
!
! update the tree information, and set to rebuild next time if needed
!
         imac0=imac ; ta=treeacc
         if(first .and. imac.eq.id_gadget)then
            imac0=-id_angle
            ta=HALF
            first=.false.
         endif

         call rtree(igrav,imac0,isoft,igrape,ifullextrap,irevise,
     &              npart,nactive,iactive,nactive_s,iactive_s,
     &              eps,ta,boxlims,posmas,h,numclumps,lstclumps,
     &              hclmp_is_exact)
         call rebuildcheck(hclmp_is_exact,clhfrac,numclumps,lstclumps,
     &                     rebuild)
!
! compute gravitational accelerations
!
         call gravity(igrav,ibctype,idirect,igrape,igrapelim,imac0,
     &                isoft,eps,gmasslim,nactive_c,iactive_c,
     &                nactive,iactive,npart,posmas,vel,acc,poten)

      endif

      if(nactive_s.eq.0)then
         call deactivate_tree(igrape,nactive,iactive,
     &                        nactive_c,iactive_c)
         return
      endif
!
! For some softening options (eg. fixed spline or Plummer), we need 
! to reset the smoothing lengths in the tree, so that the SPH
! particles get correct smoothing. Also, if there are nbody particles,
! in principle we should want to set their sizes to zero so that 
! the sph calculations will go faster by not having such big node
! sizes. In practice this is a negative because the reset costs more
! than the gain in sph speed. Your mileage may vary as they say and 
! if you want to try it, uncomment the alternate if here:
!
!      if(isoft.ne.id_varkern .or. npart.ne.npart_sph)then
      if(isoft.ne.id_varkern)then
         call resethnode(ifullextrap,npart,h,numclumps,lstclumps)
      endif

!=============================
! Start SPH only calculations.
!=============================

      if(itme.ge.1)call cpu_time(tme1)
!
! find the densities
!
      call density(nactive_c,iactive_c,
     &             npart,npart_sph,posmas,vel,h,rho,divv)
!
! compute the smoothing length derivative
!
      call hdot(nactive_s,iactive_s,nactive_n,iactive_n,
     &          itstepbin,npart,npart_sph,dtincr,h,divv,dhdt)
!
! compute the pressure and sound speed
!
      call eos(npart,npart_sph,npoim,rho,material,posmas,posmaspm,u)
!
! compute the viscosity coefficient derivative
!
      call viscdot(nactive_s,iactive_s,npart,npart_sph,h,
     &             alpha,divv,alphadot)
!
! compute the hydrodynamic accelerations
!
      call sphaccel(nactive_c,iactive_c,npart,npart_sph,vel,
     &              rho,alpha,acc)
!
! compute the energy derivative
!
      call udot(nactive_s,iactive_s,npart_sph,npoim,posmas,
     &          rho,u,posmaspm,dudt)

      if(itme.ge.1)then
         call cpu_time(tme2)
         timing(itme_sph)=timing(itme_sph)+(tme2-tme1)
         ncalls(itme_sph)=ncalls(itme_sph)+1
         if(itme.ge.2)print *,perfnames(itme_sph),xcpus_inv*(tme2-tme1)
      endif
!
! Turn off active particles and clumps in the tree (always do this last)
!
      call deactivate_tree(igrape,nactive,iactive,nactive_c,iactive_c)

      return
      end subroutine deriv
!-----------------------------------------------------------------
      subroutine renew_deriv(do_it,required)
!***********************************************************************
!   Renew the derivative calculation, for any one of a                 *
!   variety of reasons. For example:                                   *
!     1) Bookkeeping to keep track of energy conservation              *
!        more exactly by accounting for 1/2 step offsets in            *
!        calculation of the gravitational potential vs end             *
!        of timestep in the leapfrog integrator).                      *
!        (NOT Required)                                                *
!        Note that a crude surrogate for this update already exists    *
!        in the lf_correct subroutine, which does a linear             *
!        extrapolation of the potential to the end of the time step.   *
!                                                                      *
!     2) Recalculating the forces after a particle is                  *
!        removed from a simulation. (REQUIRED)                         *
!                                                                      *
!   There is a side effect of running this subroutine, because the     *
!   derivatives get updated in a place they wouldn't normally be.      *
!   One could argue that the update is beneficial in that they are     *
!   slightly better estimates for the integration going forward than   *
!   otherwise. On the other hand, one could argue that centered        *
!   derivatives are needed for order accuracy. Caveat emptor. This     *
!   may also make exact reproducibility a problem if you change output *
!   frequency.                                                         *
!                                                                      *
!   The side effect is side-stepped, unless the 'required'             *
!   option is set to true, by using various dum* arrays instead of     *
!   the actual derivative arrays, so as not to overwrite them.         *
!                                                                      *
!***********************************************************************
      use partvars
      use integvars
      use indivtsvars
#if PERIODIC
      use ewald
#endif
      logical, intent(in):: do_it,required
      integer i


      if(.not.required .and. .not.do_it)then
         print *,'   WARNING WARNING WARNING WARNING WARNING'
         print *,'Diagnostic energy calculation has not syncronized' 
         print *,'the particle times for their derivatives. This is'
         print *,'beneficial for the calculation but ugly for plots of'
         print *,'energy, which show apparent violation of the'
         print *,'conservation of energy because the gravitational'
         print *,'potential for each particle comes from different'
         print *,'times.  Set do_it=.true. in the appropriate'
         print *,'renew_deriv caller to synchronize the derivative'
         print *,'times and get the gravitational for all particles'
         print *,'at the same time.'

         return
      endif

      if(do_it .and. indts.eq.1 .and. required)then
         print *,'   WARNING WARNING WARNING WARNING WARNING'
         print *,'Synchronizing the derivative calculations of'
         print *,'all particles to the same time. This may upset'
         print *,'your integrator''s requirements for stability'
         print *,'and order accuracy'
      endif



!$omp parallel do default(none) private(i) 
!$omp& firstprivate(npart_sph) shared(npart,iactive)
!$omp&  shared(iactive_s,iactive_n)
      do i=1,npart
         iactive(i)=i
         if(i.le.npart_sph)then
            iactive_s(i)=i
         else
            iactive_n(i-npart_sph)=i
         endif
      enddo
      do i=1,npoim
         iactivepm(i)=i
      enddo

      nactivepm=npoim
      nactive  =npart
      nactive_s=npart_sph
      nactive_n=npart-npart_sph

      call activate_tree(igrape,numclumps,lstclumps,
     &                   nactive,iactive,nactive_c,iactive_c)
      if(ibctype.eq.id_perdbnd)then
         call checkboxlimits(npart,npoim,posmas,posmaspm)
      endif

      if(required)then

         call deriv(nactive,nactive_s,nactive_n,nactive_c,nactivepm,
     &              iactive,iactive_s,iactive_n,iactive_c,iactivepm,
     &              itstepbin,itstepbinpm,dtincr,
     &              npart,npart_sph,npoim,posmas,vel,u,h,
     &              rho,divv,alpha,material,
     &              acc1,poten,dudt1,dhdt1,dalfdt1,
     &              posmaspm,hpm,acc1pm,potpm)
      else

         call deriv(nactive,nactive_s,nactive_n,nactive_c,nactivepm,
     &              iactive,iactive_s,iactive_n,iactive_c,iactivepm,
     &              itstepbin,itstepbinpm,dtincr,
     &              npart,npart_sph,npoim,posmas,vel,u,h,
     &              rho,divv,alpha,material,
     &              dumvel,                   !throwaway surrogate for actual derivative array
     &              poten,
     &              dumu,dumh,dumalf,         !throwaway surrogate for actual derivative array
     &              posmaspm,hpm,
     &              dumvelpm,                 !throwaway surrogate for actual derivative array
     &              potpm)
      endif
      call deactivate_tree(igrape,nactive,iactive,nactive_c,iactive_c)

      return
      end subroutine renew_deriv
!-----------------------------------------------------------------
      end module derivcalc


==> vineSRC/vine1.0.7/base/src/dimens.F <==
      module dimens
!****************************************************************
! This module is a component of VINE, copyright by the authors, *
! as listed below. Please see the COPYING and LICENSE files     *
! in the parent directory for additional information.           *
! This notification is present as an attempt to follow the      *
! recommendations for licensing published on the FSF page.      * 
!****************************************************************
!  This file contains the VINE module to define a number of     *
!  basic parameters for array declarations, like the maximum    *
!  number of particles and dimensionality of the problem.       *
!                                                               *
!  Written by Andy Nelson, Markus Wetzstein and Thorsten Naab   *
!****************************************************************
      use kinds, only:dp
      implicit none

      public
      private dp
      save
!
!=================PARTICLE INFORMATION===================
!
! maximum number of SPH, Nbody and total particles
!  both isphdim and nboddim must be at least 1
!
#ifdef SPH
      integer, parameter:: isphdim=500000
#else
      integer, parameter:: isphdim=1
#endif
!      integer, parameter:: nboddim=7000000
      integer, parameter:: nboddim=1
      integer, parameter:: idim=isphdim+nboddim
      integer, parameter:: ipmdim=2
!
! number of dimensions
!
#if NDIM==2
      integer, parameter:: ndim=2
      real(kind=dp), parameter:: diminv=0.5e0_dp
#else
      integer, parameter:: ndim=3
      real(kind=dp), parameter:: diminv=0.333333333333333333e0_dp
#endif
      integer, parameter:: ndim1=ndim+1
      integer, parameter:: ndim2=ndim+2
      integer, parameter:: ndim3=ndim+3
!
! array locations for neighbor quantities
!
      integer, parameter:: idx=1,idy=2,idz=3,ims=ndim1
      integer, parameter:: ir2=ims+1,ih2=ims+2
!
! minimum and maximum number of neighbors allowed
! before limiting behavior sets in.
!
#if NDIM==2
! 2D
      integer, parameter:: neimin=10, neimax=30
#else
! 3D
      integer, parameter:: neimin=30, neimax=70
#endif
!
!================EOS INFORMATION====================
!
      integer, parameter :: id_idealgas  =0
      integer, parameter :: id_lagrgiso  =1
      integer, parameter :: id_euleriso  =2
      integer, parameter :: id_polyeos   =3
      integer, parameter :: id_entreos   =4
      integer, parameter :: id_bateeos   =5
      integer, parameter :: id_tillotson =6
!
!================BOUNDARY INFORMATION===============
!
      integer, parameter :: id_freebnd=0
      integer, parameter :: id_perdbnd=1
      integer, parameter :: id_reflbnd=2
!
!================TREE INFORMATION===================
!
! Identify softening type for gravity
!
      integer, parameter :: id_varkern=0
      integer, parameter :: id_fixkern=1
      integer, parameter :: id_Plummer=2
! 
! Identify MAC type
!
      integer, parameter :: id_angle=1
      integer, parameter :: id_SWabs=2
      integer, parameter :: id_gadget=3
!
! clump and bunch sizes
!
! Clumps are groups of nearby particles that are grouped together
! for a single traversal in the gravity and neighbor search SPH 
! calculations.
!
! Bunches are used only with the grape+tree option. They are 
! replacements for clumps during the tree walk for gravity, 
! since grapes like to get lots of particles at once, but
! doing treewalks for large clumps is not efficient for 
! other parts of the calculation. Clumps are still used for the
! non gravity parts (i.e. in sph), or if you turn off the 
! grape manually (igrape=0).
!
      integer, parameter :: maxclumpsize=neimax

      integer, parameter :: maxbunchsize=1000
!
! Maximum work to bite off at once, so as not to overrun
! arrays when doing neighbor searches etc.
!
      integer, parameter :: maxbite=2*max(neimax,maxclumpsize)
      integer, parameter :: maxsafe=max(0,maxbite-maxclumpsize)
!
!================MISC=============================
!
      integer, parameter:: maxcpus=512  !just big number.

      integer idbg,itme

      end module dimens


==> vineSRC/vine1.0.7/base/src/driver.F <==
      program vine
!****************************************************************
! This module is a component of VINE, copyright by the authors, *
! as listed below. Please see the COPYING and LICENSE files     *
! in the parent directory for additional information.           *
! This notification is present as an attempt to follow the      *
! recommendations for licensing published on the FSF page.      * 
!****************************************************************
!************************************************************
!************************************************************
!******************                    **********************
!******************    This code is    **********************
!******************    called VINE     **********************
!******************  which stands for  **********************
!******************                    **********************
!****************** V ery              **********************
!****************** I nteresting       **********************
!****************** N ame for an       **********************
!****************** E volution code    **********************
!******************                    **********************
!************************************************************
!************************************************************
!************************************************************
!                                                           *
!  This file contains the VINE module to drive the          *
!  integration of particles forward in time, using either   *
!  a one or two step integrator.                            *
!                                                           *
!************************************************************
!************************************************************
! CODE PEDIGREE                                             *
!************************************************************
!************************************************************
!                                                           *
! Originally based on the SPH code from                     *
!                                                           *
!  Willy Benz     Los Alamos National Laboratory 08/31/86   *
!                 Harvard College Observatory    03/10/87   *
!                                                           *
! though not much is left from that version, other than     *
! some basic outline.                                       *
!                                                           *
! Rewrites for speed of the tree and sph parts:             *
!                                                           *
! Andy Nelson    U of AZ, MPIA Heidelberg, U of Edinburgh   *
!                                                           *
! Further tree/sph rewrites, individual timesteps,          *
!  nbody, leapfrog, cosmology, grape, periodic bc's,        *
!  general code cleanup and integration to make them        *
!  all play nicely together written in 2000-2005 by         *
!                                                           *
! Andy Nelson       U of AZ, later MPIA Heidelberg,         *
!                     and later still U of Edinburgh        *
!                     and later still LANL                  *
! Markus Wetzstein  MPIA Heidelberg, later Universitaets-   *
!                                   Sternwarte Munich       *
! Thorsten Naab     MPIA Heidelberg, later Cambridge        *
!                                   University, England     *
!                                                           *
!************************************************************
      use kinds , only:dp
      use dimens
      use partvars, only:npart
      use indivtsvars
      use miscvars
      use stubs
      use perform
      use io
      use constants

      implicit none

      integer idump,ii

      real(kind=dp) tme1,tme2
      character(len=20), parameter:: where =('vine')
!
! Don't allow the number of processors to vary from initial
! setting
!
      call fix_numprocessors
!
! Initialize performance summary information
!
      call initperf
!
! Read all files and data needed to start the code running
!
      call lunit
      call options(idump)
      call getfname(idump,1,1)
      call readfile(idump,1)
!
! set all quantities needed for the run
!
      call preset(idump)
!
! Integrate the system, one dump step at a time
!
      ii=abs(idump)+1
      do idump=ii,100000
         if(itme.ge.1)call cpu_time(tme1)

#if defined(RK)
         call twostep(idump)
#elif defined(LF)
         call onestep(idump)
#endif
         call save(idump)

         if(itme.ge.1)then
            call cpu_time(tme2)
            print *,'Dump required wall clock time',
     &                             xcpus_inv*(tme2-tme1),' s'
            timing(itme_dumptime)=timing(itme_dumptime)+tme2-tme1
            ncalls(itme_dumptime)=ncalls(itme_dumptime)+1
            call perfsummary(npart)

         endif
      enddo

      stop'VINE finished normally'

!-----------------------------------------------------------------
      contains
      subroutine onestep(idump)
!************************************************************
!  This is a template for a one step integrator.            *
!  The current implmentation is specific to the             *
!  Leapfrog method, but should require very minimal         *
!  modification to be used for any other two step           *
!  integration method.                                      *
!                                                           *
!  It is possible to have individual (binned) time steps    *
!  for each particle.                                       *
!                                                           *
!************************************************************
      use partvars
      use clmpvars
      use derivcalc, only:deriv
      use indivts
      use integ
      use errorcrit
      use integvars
#if PERIODIC
      use ewald
#endif
#if COSMO
      use cosmo, only: cosmic_stepa
#endif
      integer, intent(in) :: idump

      integer, parameter:: i12step=1,ihalf=0,ifull=1

      integer ii

      logical, save :: first =.true.
      logical success,donefullstep
      integer nexthalf,notused
      character(len=20), parameter:: where =('onestep')
      if(idbg.ge.2)print *,where

!
! First time, we need to extrapolate some particle quantities 
! to the 1/2 step 
!
      if(first)then
         first=.false.
         call extrap_half(deltat,deltatpm)
      endif
!
! Integrate some subset of particles forward in time
!
! Start of main loop 
!
      do while( (iusebin.eq.0 .and. t.lt.tnext_out .and.        !unbinned ts
     &                     n_dtmax_steps.lt.next_outstep) .or.  !
     &          (iusebin.eq.1  .and.                            !binned ts
     &                     n_dtmax_steps.lt.next_outstep) .or.  !
     &          (iexpand.eq.1 .and. t.lt.tnext_out)       )     !cosmo

         call getnext(npart,npoim,nexthalf,notused)
         call getactive(ihalf,npart,npart_sph,npoim)

         now = nexthalf
         dtnext=half*dtincr*itstepbin(iactive(1))   !half of current timestep
         tnow= t + dtincr*real(max(1,now),dp)
!
! synchronize everything to the same time (nactivef* not used)
! do derivative calculation, and then integration.
!
         if(iexpand.eq.1)then
            call cosmic_stepa(ascale,dtnext,cosm_h0,omegam,omegal)
         endif
         call halfupdate(nactivef_s,nactivef_n,nactivef,nactivefpm,
     &                   nactive_s ,nactive_n ,nactive ,nactivepm ,
     &                   iactive_s ,iactive_n ,iactive ,iactivepm ,
     &                   itstepbin,itstepbinpm,dtincr,
     &                   deltat,deltatpm)
         if(ibctype.eq.id_perdbnd)then
            call checkboxlimits(npart,npoim,dumposmas,dumposmaspm)
         endif
         t_deriv=tnow
         call deriv(nactive,nactive_s,nactive_n,nactive_c,nactivepm,
     &              iactive,iactive_s,iactive_n,iactive_c,iactivepm,
     &              itstepbin,itstepbinpm,dtincr,
     &              npart,npart_sph,npoim,dumposmas,dumvel,dumu,dumh,
     &              rho,divv,dumalf,material,
     &              acc1,poten,dudt1,dhdt1,dalfdt1,
     &              dumposmaspm,dumhpm,acc1pm,potpm)

         tnow= tnow + dtnext
         call fullupdate(nactive_s,nactive_n,nactive,nactivepm,
     &                   iactive_s,iactive_n,iactive,iactivepm,
     &                   deltat,deltatpm)
         if(iexpand.eq.1)then
            call cosmic_stepa(ascale,dtnext,cosm_h0,omegam,omegal)
         endif
         if(ibctype.eq.id_perdbnd)then
            call checkboxlimits(npart,npoim,dumposmas,dumposmaspm)
         endif
!
! calculate errors, set new timestep and do leapfrog corrections
! on particles that changed their timestep.
!
         call errors(i12step,nactive_s,nactive_n,nactive,nactivepm,
     &                       iactive_s,iactive_n,iactive,iactivepm,
     &                       itstepbin,itstepbinpm,dtincr,
     &                       dtrat,dtratpm)
         call setnewdt(npart,npoim,success)
         call lf_correct  (nactive_s,nactive,nactivepm,
     &                     iactive_s,iactive,iactivepm,
     &                     itstepbin,itstepbinpm,dtincr,
     &                     deltat,deltatpm)
         call update_stepping  (i12step)

         if(success)then     !always true for indts.eq.1

            call copyback(nactive_s,nactive,nactivepm,
     &                    iactive_s,iactive,iactivepm)

            call update_time(npart,npoim,donefullstep)
            call afterstep(idump,ihalf,nactivepm,donefullstep)
         endif

      enddo   !t.lt.tnext_out


      return
      end subroutine onestep
!-----------------------------------------------------------------
      subroutine twostep(idump)
!************************************************************
!  This is a template for a two step integrator.            *
!  The current implmentation is specific to the             *
!  Runge-Kutta-Felhberg 1(2) method, but should             *
!  require very minimal modification to be used             *
!  for any other two step integration method.               *
!                                                           *
!  It is possible to have individual (binned) time steps    *
!  for each particle.                                       *
!                                                           *
!************************************************************
      use partvars
      use clmpvars
      use derivcalc, only:deriv
      use indivts
      use errorcrit
      use integ
      use integvars
#if PERIODIC
      use ewald
#endif
      integer, intent(in) :: idump

      integer, parameter :: i12step=2,ihalf=0,ifull=1

      logical success,donefullstep
      integer nexthalf,nextfull

      logical, save :: first =.true.

      character(len=20), parameter:: where =('twostep')
      if(idbg.ge.2)print *,where

!
! Main loop to integrate some subset of particles 
! either a half or a full step forward in time
!
      do while( (iusebin.eq.0 .and. t.lt.tnext_out .and.        !unbinned ts
     &                     n_dtmax_steps.lt.next_outstep) .or.  !
     &          (iusebin.eq.1  .and.                            !binned ts
     &                     n_dtmax_steps.lt.next_outstep) .or.  !
     &          (iexpand.eq.1 .and. t.lt.tnext_out)       )     !cosmo

         call getnext(npart,npoim,nexthalf,nextfull)
         now = min(nexthalf,nextfull)
         tnow= t + dtincr*real(max(1,now),dp)

         if(nexthalf.lt.nextfull)then
!
! Half step integration only (didn't find any needing full steps)
!
            call getactive (ihalf,npart,npart_sph,npoim)
            call halfupdate(nactivef_s,nactivef_n,nactivef,nactivefpm,
     &                      nactive_s ,nactive_n ,nactive ,nactivepm ,
     &                      iactive_s ,iactive_n ,iactive ,iactivepm ,
     &                      itstepbin,itstepbinpm,dtincr,
     &                      deltat,deltatpm)
            if(ibctype.eq.id_perdbnd)then
               call checkboxlimits(npart,npoim,dumposmas,dumposmaspm)
            endif
            t_deriv=tnow
            call deriv(nactive,nactive_s,nactive_n,nactive_c,nactivepm,
     &                 iactive,iactive_s,iactive_n,iactive_c,iactivepm,
     &                 itstepbin,itstepbinpm,dtincr,
     &                 npart,npart_sph,npoim,dumposmas,dumvel,dumu,dumh,
     &                 rho,divv,dumalf,material,
     &                 acc2,poten,dudt2,dhdt2,dalfdt2,
     &                 dumposmaspm,dumhpm,acc2pm,potpm)

            call copyrho(npart_sph,nactivef_s,nactive_s,iactive_s,
     &                   rho,rhohalf,divv,divvhalf)
            call update_stepping(i12step)
         else
!
! Half step integration for particles needing half steps and
!   full step integration for particles needing full steps.
!
            call getactive (ifull,npart,npart_sph,npoim)
            call halfupdate(nactivef_s,nactivef_n,nactivef,nactivefpm,
     &                      nactive_s ,nactive_n ,nactive ,nactivepm ,
     &                      iactive_s ,iactive_n ,iactive ,iactivepm ,
     &                      itstepbin,itstepbinpm,dtincr,
     &                      deltat,deltatpm)
            call fullupdate(nactivef_s,nactivef_n,nactivef,nactivefpm,
     &                      iactive_s ,iactive_n ,iactive ,iactivepm ,
     &                      deltat,deltatpm)
            if(ibctype.eq.id_perdbnd)then
               call checkboxlimits(npart,npoim,dumposmas,dumposmaspm)
            endif

            t_deriv=tnow
            call deriv(nactive,nactive_s,nactive_n,nactive_c,nactivepm,
     &                 iactive,iactive_s,iactive_n,iactive_c,iactivepm,
     &                 itstepbin,itstepbinpm,dtincr,
     &                 npart,npart_sph,npoim,dumposmas,dumvel,dumu,dumh,
     &                 rho,divv,dumalf,material,
     &                 acc2,poten,dudt2,dhdt2,dalfdt2,
     &                 dumposmaspm,dumhpm,acc2pm,potpm)
            call copyrho(npart_sph,nactivef_s,nactive_s,iactive_s,
     &                   rho,rhohalf,divv,divvhalf)
            call errors(i12step,
     &                  nactivef_s,nactivef_n,nactivef,nactivefpm,
     &                  iactive_s ,iactive_n ,iactive ,iactivepm ,
     &                  itstepbin, itstepbinpm,dtincr,
     &                  dtrat,dtratpm)
            call setnewdt(npart,npoim,success)
            call update_stepping(i12step)

            if(success)then

               call copyback(nactivef_s,nactivef,nactivefpm,
     &                       iactive_s ,iactive ,iactivepm)

               call update_time(npart,npoim,donefullstep)
               call afterstep(idump,ifull,nactivefpm,donefullstep)
            endif
         endif  !half or full step

      enddo

      return
      end subroutine twostep
!-----------------------------------------------------------------
      subroutine preset(idump)
!************************************************************
!                                                           *
!  this routine makes sure that everything not entered as   *
!  an option and needed for the main integration loops      *
!  is defined before integration begins.                    *
!                                                           *
!************************************************************
      use partvars
      use clmpvars
      use integvars
      use indivts
      use vineutils
      use derivcalc, only:deriv
      use treemake , only: mtree
      use analyze  , only: centmass, insync
#ifdef SPH
      use sph, only: SPHkerntablinit
#endif
      integer, intent(in):: idump

      integer i,j
      integer id

      character(len=20), parameter:: where =('preset')
      if(idbg.ge.2)print *,where

! SPH:
!    initialize the kernel table. Assumes that you have
!    selected the tabulated version of the kernel in the first 
!    place, otherwise the table is never accessed.
!
      if(npart_sph.ne.0)then
         call SPHkerntablinit
      endif
!
! Determine centers of mass and momentum
!
      call centmass
!
! Set initial size for boundary box, if there is a box
!
      call setup_boundaries
!
! Build the tree for the first time, then reorder the particles
! for speed optimizations.
!
      call mtree(isoft,igrape,npart,npart_sph,sepmax,bsepmax,eps,
     &           boxlims,posmas,h,numclumps,lstclumps)
      call orderparticles
      nbuild=0
!
! Initialize the definition of 'now', set all particles to active
!  and set their timesteps
! 
      now = 0
      tnow= t
      call init_active(npart,npart_sph,npoim)
      call initdt(npart,npoim)
      call report(npart,npoim)
!
! Initialize the derivatives for all particles
! 
      call deriv(nactive,nactive_s,nactive_n,nactive_c,nactivepm,
     &           iactive,iactive_s,iactive_n,iactive_c,iactivepm,
     &           itstepbin,itstepbinpm,dtincr,
     &           npart,npart_sph,npoim,posmas,vel,u,h,
     &           rho,divv,alpha,material,
     &           acc1,poten,dudt1,dhdt1,dalfdt1,
     &           posmaspm,hpm,acc1pm,potpm)
      call copyrho(npart_sph,nactivef_s,nactive_s,iactive_s,
     &             rho,rhosave,divv,divvsave)

      if(itme.ge.1)call perfsummary(npart)

! set restart and analysis dump times and reference times
! from which later dump times are calibrated. 
! Last 3 values in these calls are outputs
!
      call setbase_time(readfromchkpnt,override,dtmax ,dt_out,
     &                  tlast_out,tnext_out,t,idump      ,
     &                  t0_out,idump0_out)
      call setbase_time(.false.       ,.false. ,dt_ana,dt_ana,
     &                  tlast_ana,tnext_ana,t,n_ana_steps,
     &                  t0_ana,idump0_ana)

      call setnextout_time(nout_max,idump0_out,n_dtmax_steps,
     &                     idump      ,t0_out,t,dt_out,
     &                     tlast_out,tnext_out,next_outstep)
      call setnextana_time(nana_max,idump0_ana,n_dtmax_steps,
     &                     n_ana_steps,t0_ana,t,dt_ana,dt_ana,
     &                     tlast_ana,tnext_ana,next_anastep)

!
! Do a initial diagnostic calculation of the total energies
!
      if(idbg.ge.1)call insync(0)

!
! Do any other on the fly analysis routines
!
      if(.not.readfromchkpnt)then

         !call your_routine(   )

      endif

      print *,' '
      print *,'End of Initialization'
      print *,' '
      print *,'==================================================='
      print *,'==================================================='

      if(idbg.ge.2)print *,'done ',where

      return
      end subroutine preset
!-----------------------------------------------------------------
      subroutine setup_boundaries
!**********************************************************************
!                                                                     *
! Set initial size for boundary box.                                  *
!   if free boundaries, set the box size to be huge,                  *
!      so that if they are ever used they will do no harm             *
!      or at least be very obvious in their behavior.                 *
!   if periodic or reflecting boundaries, set the box size            *
!      as follows:                                                    *
!                                                                     *
!       boxlims has the positions of the four or six                  *
!          sides of the box (2 or 3d):                                *
!        boxlims(1,1)  low  x boundary (eg x=-1)                      *
!        boxlims(2,1)  high x boundary (eg x=+1)                      *
!        boxlims(1,2)  low  y boundary (eg y=-1)                      *
!        boxlims(2,2)  high y boundary (eg y=+1)                      *
!        boxlims(1,3)  low  z boundary (eg z=-1)                      *
!        boxlims(2,3)  high z boundary (eg z=+1)                      *
!        boxlen(id) size of the box in dimension id (id=1,2,3)        *
!        halfboxlen(id) half of boxlen                                *
!                                                                     *
!    If you choose, you can vary the boxlim values as functions       *
!    of time in the simulation, and in a way appropriate to your      *
!    problem, by writing your own subroutine. There are probably      *
!    reasons to do so, though it is hard to think of many at this     *
!    writing.                                                         *
!                                                                     *
!    These arrays could also be used with simulation regions          *
!    like pie slices or sections of spheres, rather than rectangular  *
!    regions implemented here, but would obviously require some       *
!    recoding elsewhere.                                              *
!                                                                     *
!**********************************************************************
#if PERIODIC
      use ewald, only:init_rand,init_ewald
#endif
      integer id,idummy

      select case(ibctype)
      case(id_freebnd)

         do id=1,ndim
            boxlims (1,id)=-FOURTH*huge(ONE)
            boxlims (2,id)= FOURTH*huge(ONE)
            boxlen    (id)=boxlims(2,id)-boxlims(1,id)
            halfboxlen(id)=boxlen(id)/TWO
         enddo
      case(id_perdbnd)

         boxlims(1,1)=xmin
         boxlims(2,1)=xmax
         boxlims(1,2)=ymin
         boxlims(2,2)=ymax
#if NDIM==3
         boxlims(1,3)=zmin
         boxlims(2,3)=zmax
#endif
         do id=1,ndim
            boxlen    (id)=boxlims(2,id)-boxlims(1,id)
            halfboxlen(id)=boxlen(id)/TWO
         enddo
!
! set random seed for boxshift
!
         idummy =-126
         call init_rand(idummy)

         if(igrav.eq.1)call init_ewald

      case(id_reflbnd)
          stop'reflecting boundaries not installed'
      case default 
          stop'Unknown boundary in setup_boundaries'
      end select

      return
      end subroutine setup_boundaries
!-----------------------------------------------------------------
      subroutine save(idump)
!************************************************************
!                                                           *
!  This routine drives the saving of the results on disk    *
!  and computes relevant quantities for print out           *
!                                                           *
!************************************************************
      use analyze
      use derivcalc, only:renew_deriv
      use vineutils
      use partvars, only: npart,npoim,posmas,posmaspm
#if GRAPE
      use forcelaw, only: unlock_grape
#endif
#if PERIODIC
      use ewald, only:shift_box_to_original,shift_box_to_current
#endif
      integer, intent(in):: idump

      logical do_it,required

      real(kind=dp) tme1,tme2
      character(len=20), parameter:: where =('save')
      if(idbg.ge.2)print *,where

#if defined(LF)
      if(indts.eq.1 .and. igrav.eq.1)then
!
! Depending on your settings in the 'insync' subroutine, you may have
! just done this in the 'afterstep' routine, so default to false here.
! See renew_deriv comment header for implications of this call.
!
          do_it=.false.     !set true if you want synchronized gravpot.
          required=.false.

         call renew_deriv(do_it,required)
      endif
#endif

!===================================================
!Start various postprocessing analyses
!===================================================
      if(itme.ge.1)call cpu_time(tme1)
!
! compute center of mass, velocity of cm
!
      call centmass
!
! compute energies
!
      call toten
!
! compute total angular momentum
!
      call angmom
!
! shift simulation box back to original position
!
      if(ibctype.eq.id_perdbnd .and. ishift.eq.1)then
         call shift_box_to_original(npart,npoim,posmas,posmaspm)
      endif

      if(itme.ge.1)then
         call cpu_time(tme2)
         timing(itme_analysis)=timing(itme_analysis)+tme2-tme1
         ncalls(itme_analysis)=ncalls(itme_analysis)+1
      endif
!
! write a restart dump to disk
!
      call writefiles(idump,.false.,1)
!
! shift simulation box again to current position
!
      if(ibctype.eq.id_perdbnd .and. ishift.eq.1)then
         call shift_box_to_current(npart,npoim,posmas,posmaspm)
      endif
!
! check for run termination
!
      if(t-tstop.gt.-TEN*spacing(tstop) .or.
     &                     n_dtmax_steps.ge.nstepmax)then
         call unlock_grape
         stop'Reached tstop or maximum number of time steps.'
      endif
!
! Set the next dump time
!
      call setnextout_time(nout_max,idump0_out,n_dtmax_steps,idump,
     &                     t0_out,t,dt_out,
     &                     tlast_out,tnext_out,next_outstep)

      return
      end subroutine save
!-----------------------------------------------------------------
      subroutine afterstep(idump,ifh,nactivepm,donefullstep)
!************************************************************
!                                                           *
!  After full timestep bookkeeping and on the fly analysis  *
!                                                           *
!  nactivepm is secretly either nactivepm or nactivefpm     *
!  in the caller, depending on whether we are being called  *
!  from the onestep or twostep integrator.                  *
!************************************************************
      use analyze
      use treemake , only: mtree
      use indivts  , only: report
      use derivcalc, only: renew_deriv
      use vineutils
      use partvars
      use clmpvars
#if PM
      use pm, only: remove
#endif
#if PERIODIC
      use ewald
#endif
      logical, intent(in):: donefullstep
      integer, intent(in):: idump,ifh,nactivepm

      logical writepm
      integer i12step,nremove,it,i

      character(len=20), parameter:: where =('afterstep')
      if(idbg.ge.2)print *,where

      i12step=ifh+1

      nremove=0
      if(npoim.gt.0)then
! 
! Accrete particles onto PMs and store PM info for later output
! (must have a PM at the end of its step),
!
         if(nactivepm.gt.0)then
            if(irem.ne.0)call remove(i12step,nremove)
            call dumcentmass
            call pmstore(i12step)
         endif

         writepm=.false.
         do i=1,npoim
            if(mod(nsteppm(i),nana_max).eq.0)writepm=.true.
            if(nstore(i).eq.maxstore)writepm=.true.
         enddo
         if(writepm) call pmoutput

      endif
!
! Rebuild the tree, if needed. Note `now' is out of date
! by one timestep since we just did the deriv at `now' and are
! going on to the future. Shouldn't matter much though.
!
      if(indts.eq.0)nbuild=nbuild+1

      if(rebuild .or. nremove.gt.0 .or.
     &         (nbuild.ge.maxbuild .and. indts.eq.0))then

         if(ifullextrap.eq.1 .and. indts.eq.1)then
            call synch2n(now)
         endif
         if(ibctype.eq.id_perdbnd .and. ishift.eq.1)then
            call boxshift(npart,npoim,posmas,posmaspm)
         endif

         call mtree(isoft,igrape,npart,npart_sph,sepmax,bsepmax,eps,
     &              boxlims,posmas,h,numclumps,lstclumps)
         if(indts.eq.0)nbuild=0

      endif
!
! Now do various kinds of diagnostic and analysis output,
! and reorder particles if needed.
!
      if(indts.eq.0)then
!--------------------
! Global timestep
!--------------------
         nstep=nstep+1
         if(iusebin.eq.0)then
            n_dtmax_steps=n_dtmax_steps+1
         elseif(iusebin.eq.1 .and. donefullstep)then
            n_dtmax_steps=n_dtmax_steps+1
         endif

         call insync(i12step)

         if(mod(nstep,10*maxbuild).eq.0)then
            call orderparticles
            nbuild=0
         endif

      else
!--------------------
! Individual timestep
!--------------------
!
! Only do something if we are at the end of a full, 
! large timestep and are starting a new one. 
!
!  Notes: 
!    1) Must have either mtree or orderparticles here. Commenting 
!       out both results in small, systematic jumps in the total 
!       energy calculation. Reasons unknown. Shouldn't happen.
!
!    2) Reorder/mtree frequency of 10 seems like a good number 
!       for some problems. Probably could be larger, but ordering 
!       is so cheap...why not?
!
!    3) centmass call is useful for RK integrator error calculation
!       in the pathological case when the particles are nearly at 
!       rest initially, and then start to move (see subroutine
!       rk_err in rk12.F and also the header documentation). 
!
         if(donefullstep)then

            nstep=nstep+1
            n_dtmax_steps=n_dtmax_steps+1

            call insync(i12step)

            if(ibctype.eq.id_perdbnd .and. ishift.eq.1)then
               call boxshift(npart,npoim,posmas,posmaspm)
            endif

            if(nbuild.le.10)then
               nbuild=nbuild+1
               call mtree(isoft,igrape,npart,npart_sph,sepmax,bsepmax,
     &                    eps,boxlims,posmas,h,numclumps,lstclumps)
            else
               call orderparticles
               nbuild=0
            endif

            if(i12step.eq.2)call centmass
         endif
      endif  !indts

!***************************************************************
! Here is where you should call routines that do intermittent,
! on-the-fly analysis. Must synch to `t_deriv' rather than 
! lastts_end or something similar because the latter can
! jump forward and back depending on the integrator (eg. the
! dkd leapfrog we use).
!
! Note `now' is the time at which we did the last derivative calc.
!     i.e.  tnow=t_deriv
!
!
      if( (t_deriv.ge.tnext_ana                               ) .or.
     &    (iusebin.eq.0 .and. n_dtmax_steps.ge.next_anastep)  )then

         if(ifullextrap.eq.1 .and. indts.eq.1)then
            call synch2n(now)
         endif

         n_ana_steps=n_ana_steps + 1
!
! Put your analysis routines and outputs here.
!

         !call your_routine(   )

         call setnextana_time(nana_max,idump0_ana,
     &                        n_dtmax_steps,n_ana_steps,
     &                        t0_ana,t_deriv,dt_ana,dt_ana,
     &                        tlast_ana,tnext_ana,next_anastep)

      endif
!
! Make a checkpoint dump
!
      if(makechkpnt.eq.1 .and. donefullstep)then
         call writefiles(idump,.true.,1)
      endif

      return
      end subroutine afterstep
!-----------------------------------------------------------------
      subroutine copyrho(npart_sph,nactivef_s,nactive_s,iactive_s,
     &                   rho,rhosave,divv,divvsave)

      integer, intent(in):: nactive_s,nactivef_s,npart_sph
      integer, intent(in):: iactive_s(npart_sph)
      real(kind=dp), intent(in   ):: rho     (npart_sph)
      real(kind=dp), intent(inout):: rhosave (npart_sph)
      real(kind=dp), intent(in   ):: divv    (npart_sph)
      real(kind=dp), intent(inout):: divvsave(npart_sph)
      integer i,j

!$omp parallel do if(nactive_s-(nactivef_s+1).gt.1024) 
!$omp& default(none) private(i,j)
!$omp&    shared(nactivef_s,nactive_s,iactive_s)
!$omp&    shared(rho,rhosave,divv,divvsave)
      do j=nactivef_s+1,nactive_s
         i=iactive_s(j)
         rhosave (i)=rho (i)
         divvsave(i)=divv(i)
      enddo

      return
      end subroutine copyrho
!-----------------------------------------------------------------
      end program vine


==> vineSRC/vine1.0.7/base/src/energy.F <==
      module energy
!****************************************************************
! This module is a component of VINE, copyright by the authors, *
! as listed below. Please see the COPYING and LICENSE files     *
! in the parent directory for additional information.           *
! This notification is present as an attempt to follow the      *
! recommendations for licensing published on the FSF page.      * 
!****************************************************************
!  This file contains the VINE module to do calculate the       *
!  change in internal energy of sph particles, due to a set of  *
!  sources and sink terms.                                      *
!                                                               *
!  This routine should be used as a 'master' routine from       *
!  which you call your own, special purpose energy varying      *
!  routines. In its current form, it includes only pdv energy   *
!  and shock heating. These quantities are passed to the udot   *
!  subrootine through the sphvars module, rather than directly  *
!  in the argument list.                                        *
!                                                               *
!  Written by Andy Nelson                                       *
!****************************************************************
#ifndef SPH
      energy module: SPH proprocessor flag not set
#endif
      use kinds , only:dp
      use dimens
      use miscvars
      use sphvars
      use constants
      use perform

      implicit none

      private
      public udot

      contains
!--------------------------------------------------------------------
      subroutine udot(nactive_s,iactive_s,npart_sph,npoim,
     &                posmas,rho,u,posmaspm,dudt)
!****************************************************************
!                                                               *
!  compute the change in specific internal energy               *
!  For various EOSs (isothermal, polytropic etc), dudt is       *
!  zero and we set u explicitly in subr. eos.                   *
!                                                               *
!  Include posmas/posmaspm because we can have rad heating      *
!  or cooling dependent on position. For example from stellar   *
!  irradiation.                                                 *
!                                                               *
!****************************************************************

      integer, intent(in):: npart_sph,npoim
      integer, intent(in):: nactive_s,iactive_s(npart_sph)
      real(kind=dp), intent(in   ):: posmas  (ndim1,npart_sph)
      real(kind=dp), intent(in   ):: posmaspm(ndim1,npoim)
      real(kind=dp), intent(in   ):: rho (npart_sph)
      real(kind=dp), intent(in   ):: u   (npart_sph)
      real(kind=dp), intent(inout):: dudt(npart_sph)

      integer i,j
      real(kind=dp) pdvon,shokon,cosmo_rho
      real(kind=dp) tme1,tme2
      character(len=20), parameter:: where =('udot')
      if(idbg.ge.2)print *,where
      if(itme.ge.1)call cpu_time(tme1)


      if( (ieos.eq.id_lagrgiso .or. ieos.eq.id_euleriso) .and. 
     &         (ipdv.eq.1 .or. ishok.eq.1))then
         stop'udot: Isothermal EOS must set ipdv=ishok=0' 
      endif

      if(ieos.eq.id_lagrgiso .or. ieos.eq.id_euleriso)return

      pdvon=zero
      shokon=zero
      cosmo_rho=one
      if(ipdv.eq.1)pdvon=one
      if(ishok.eq.1)shokon=one
      if(iexpand.eq.1)cosmo_rho=one/ascale**ndim

!$omp parallel do default(none) private(i,j)
!$omp&  firstprivate(pdvon,shokon,cosmo_rho)
!$omp&  shared(dudt,pdv,dq,thermo,rho,u)
!$omp&  shared(nactive_s,iactive_s)
      do j=1,nactive_s
         i=iactive_s(j)
         dudt(i)=dudt(i) + pdvon*pdv(i)*thermo(i_pres,i)/
     &                     (rho(i)*cosmo_rho)**2
     &                   + shokon*half*dq(i)
      enddo

!************************************
! Put external cooling sources here.*
!************************************
      if(icool.ne.0)then   !cooling of some kind selected
!
! radiative cooling (template)
!
!         if(iradcool1.eq.1)call radcool1(u,dudt,ducool)
!
! some other radiative cooling (template) 
!
!        if(iradcool2.eq.1)call radcool2(u,dudt,ducool)
!
! Add your favorite cooling mechanism
! etc etc for other cases.
!

!         call yourcooling

      endif

!************************************
! Put external heating sources here.*
!************************************
      if(iheat.ne.0)then  !heating of some kind selected
!
! radiative heating (template)
!
!        if(iradheat1.eq.1)call radheat1(u,dudt,ducool)
!
! Some other radiative heating (template)
!
!        if(iradheat2.eq.1)call radheat2(u,dudt,ducool)
!
! Add your favorite heating mechanism
! etc etc for other cases.
!
      endif

      if(itme.ge.1)then
         call cpu_time(tme2)
         timing(itme_udot)=timing(itme_udot) + tme2-tme1
         ncalls(itme_udot)=ncalls(itme_udot) + 1
         if(itme.ge.2)print *,where,xcpus_inv*(tme2-tme1)
      endif

      return
      end subroutine udot
!--------------------------------------------------------------------
      end module energy


==> vineSRC/vine1.0.7/base/src/eostate.F <==
      module eostate
!****************************************************************
! This module is a component of VINE, copyright by the authors, *
! as listed below. Please see the COPYING and LICENSE files     *
! in the parent directory for additional information.           *
! This notification is present as an attempt to follow the      *
! recommendations for licensing published on the FSF page.      * 
!****************************************************************
!  This file contains the VINE module to do calculations of     *
!  the equation of state on particles, as needed for SPH.       *
!                                                               *
!  This routine should be used as a 'master' routine from       *
!  which you call your own, special purpose equations of        *
!  state. In its current form, it includes on a few basic       *
!  variants.                                                    *
!                                                               *
!  In its current form, this version calculates the eos         *
!  for ALL sph particles, whether or not they are active or     *
!  are a neighbor of an active particle (semi-active).          *
!  This means that all the work calculating the eos for         *
!  particles that are not at least semi-active is wasted.       *
!                                                               *
!  If an eos is added that is much more expensive than the      *
!  ones here now (say a nuclear eos), or the particle timestep  *
!  distribution is spread over many bins, the calculation will  *
!  need to be reduced to only active and semiactive particles,  *
!  otherwise the total calculation time will be significantly   *
!  impacted. A possible method for doing this easily would      *
!  be to create and integer array in sphvars.F with entries     *
!  corresponding to each SPH particle. These entries can be     *
!  set to a value of 1 in density when a given particle is      *
!  touched. Then the eos can check for this value when it       *
!  does its calculation. The entries can be set back to zero    *
!  either in the eos after the calculation, or if some other    *
!  routines have similar requirements, a separate routine could *
!  be written to do such a turn off at the end of the deriv     *
!  calculation.                                                 *
!                                                               *
!  Note that particles that are not themselves active, but      *
!  which are only neighbors of an active particle may need      *
!  updates too, depending on whether you are doing a full       *
!  extrapolation of all particle data or not. This makes        *
!  using the iactive* arrays as indicators of whether an        *
!  update is required somewhat useless.                         *
!                                                               *
!  Written by Andy Nelson                                       *
!****************************************************************
#ifndef SPH
      eostate module: SPH proprocessor flag not set
#endif
      use kinds , only:dp
      use dimens
      use miscvars
      use sphvars
      use constants
      use perform

      implicit none

      private
      public eos

      contains
!--------------------------------------------------------------------
      subroutine eos(npart,npart_sph,npoim,rho,material,
     &               posmas,posmaspm,u)
!
!  compute the pressure and sound speed
!  according to various gas equations of state
!
      integer, intent(in):: npart,npart_sph,npoim
      integer, intent(in):: material(npart_sph)
      real(kind=dp), intent(in   ):: posmas  (ndim1,npart)
      real(kind=dp), intent(in   ):: posmaspm(ndim1,npoim)
      real(kind=dp), intent(in   ):: rho(npart_sph)
      real(kind=dp), intent(inout):: u  (npart_sph) !inout for iso

      integer i
      real(kind=dp) cosmo_rho
      real(kind=dp) gama1
      real(kind=dp) tme1,tme2
      character(len=20), parameter:: where =('eos')
      if(idbg.ge.2)print *,where
      if(itme.ge.1)call cpu_time(tme1)

      cosmo_rho=one
      if(iexpand.eq.1)cosmo_rho=one/ascale**ndim

      gama1=gamma-ONE

      select case(ieos)
      
      case(id_idealgas)
!     
! ideal gas equation of state
!
!$omp parallel do default(none) private(i)
!$omp& firstprivate(gama1,gamma,cosmo_rho)
!$omp& shared(npart_sph,rho,u,thermo)
         do i=1,npart_sph 
            thermo(i_pres ,i)=gama1*u(i)*rho(i)*cosmo_rho
            thermo(i_sound,i)=sqrt(gamma*thermo(i_pres,i)/
     &                                    (rho(i)*cosmo_rho))
         enddo

      case(id_lagrgiso,id_euleriso)
!
! Isothermal
!
         if(gamma.ne.one)stop'Isothermal gas EOS needs gamma=1'

         if(ieos.eq.id_euleriso)then
            call eulerianiso(npart,npart_sph,npoim,posmaspm,posmas,u)
         endif

!$omp parallel do default(none) private(i)
!$omp& firstprivate(cosmo_rho)
!$omp& shared(npart_sph,rho,u,thermo)
         do i=1,npart_sph
            thermo(i_pres ,i)=u(i)*rho(i)*cosmo_rho
            thermo(i_sound,i)=sqrt(thermo(i_pres,i)/
     &                              (rho(i)*cosmo_rho))
         enddo

      case(id_polyeos)
!
! Polytropic eos
!
!$omp parallel do default(none) private(i)
!$omp& firstprivate(eosK,gama1,gamma,cosmo_rho)
!$omp& shared(npart_sph,rho,u,thermo)
         do i=1,npart_sph 
            u(i) = eosK*(rho(i)*cosmo_rho)**gama1
            thermo(i_pres ,i)= u(i)*rho(i)*cosmo_rho
            thermo(i_sound,i)=sqrt(gamma*thermo(i_pres,i)/
     &                                    (rho(i)*cosmo_rho))
         enddo

      case(id_entreos)
!
! Entropy is state variable
!
!$omp parallel do default(none) private(i)
!$omp& firstprivate(gama1,gamma,cosmo_rho)
!$omp& shared(npart_sph,rho,u,thermo)
         do i=1,npart_sph 
            thermo(i_pres ,i)= u(i)*(rho(i)*cosmo_rho)**gamma
            thermo(i_sound,i)=sqrt(gamma*thermo(i_pres,i)/
     &                                    (rho(i)*cosmo_rho))
         enddo

      case(id_bateeos)

!$omp parallel do default(none) private(i)
!$omp& shared(npart_sph,rho,u,thermo)
         do i=1,npart_sph
            thermo(i_pres ,i)=twothd*u(i)*rho(i)
            thermo(i_sound,i)=sqrt(thermo(i_pres,i)/rho(i))
         enddo

      case default
         stop'No known eos selected'
      end select

      if(idbg.ge.3)print *,'done ',where
      if(itme.ge.1)then
         call cpu_time(tme2)
         timing(itme_eos)=timing(itme_eos) + tme2-tme1
         ncalls(itme_eos)=ncalls(itme_eos) + 1
         if(itme.ge.2)print *,where,xcpus_inv*(tme2-tme1)
      endif

      return
      end subroutine eos
!--------------------------------------------------------------------
      subroutine eulerianiso(npart,npart_sph,npoim,posmaspm,posmas,u)

      integer, intent(in):: npart,npart_sph,npoim
      real(kind=dp), intent(in ):: posmas  (ndim1,npart)
      real(kind=dp), intent(in ):: posmaspm(ndim1,npoim)
      real(kind=dp), intent(out):: u(npart_sph)

      integer i
      real(kind=dp) rcore2i,uexpon2,dx,dy,dz,ri2,ratio2,t1
      character(len=20), parameter:: where =('eulerianiso')
      if(idbg.ge.2)print *,where

      if(gamma.ne.one)stop'Eulerian Isothermal EOS needs gamma=1'

      rcore2i=one/rcore**2
      uexpon2=-half*uexpon
!$omp parallel do default(none) private(i,dx,dy,dz,ri2,ratio2,t1),
!$omp& firstprivate(uconst,uexpon2,rcore2i)
!$omp&  shared(npart_sph,posmaspm,posmas,u)
      do i=1,npart_sph
         dx = posmaspm(1,1) - posmas(1,i)
         dy = posmaspm(2,1) - posmas(2,i)
         ri2= dx*dx + dy*dy
#if NDIM==3
         dz = posmaspm(3,1) - posmas(3,i)
         ri2= ri2 + dz*dz
#endif
         ratio2=ri2*rcore2i
         t1=one+ratio2
         u(i)=uconst*t1**uexpon2
      enddo

      return
      end subroutine eulerianiso
!--------------------------------------------------------------------
      end module eostate


==> vineSRC/vine1.0.7/base/src/errorcrit.F <==
      module errorcrit
!****************************************************************
! This module is a component of VINE, copyright by the authors, *
! as listed below. Please see the COPYING and LICENSE files     *
! in the parent directory for additional information.           *
! This notification is present as an attempt to follow the      *
! recommendations for licensing published on the FSF page.      * 
!****************************************************************
!  This file contains the VINE module to calculate error        *
!  criteria for the integration forward in time, for use in     *
!  setting the next timestep for each particle. The only        *
!  routine that needs to be externally visible is errors,       *
!  which returns the array dtrat, which contains the ratio      *
!  of the old and new timesteps.                                *
!                                                               *
! All error terms that need to be computed are computed         *
! here. If you need to add others, make a subroutine and        *
! call it from the errors subroutine. This is the place. If     *
! you want to delete (comment out) some that are already here,  *
! that is easy too.                                             *
!                                                               *
! Presently available error routines are:                       *
!                                                               *
!  rk_err      : RKF errors (RK only)                           *
!  vf_1step_ts : Velocity and Acceleration limitation (1step)   *
!  vf_2step_ts : Velocity and Acceleration limitation (2step)   *
!  f_1step_ts  : Acceleration limitation only (1step)           *
!  f_2step_ts  : Acceleration limitation only (2step)           *
!  cosmo_ts    : Cosmology timestep limitation (COSMO only)     *
!  cour_ts     : Courant condition (SPH only)                   *
!  hchange     : Limit change in smoothing length (SPH only)    *
!  dchange     : Limit change in density  (SPH only--and not    *
!                    currently functional-use hchange instead)  *
!  stability   : Stabililty against numerically generated       *
!                gravitational collapse (SPH only)              *
!                                                               *
!  Written by Andy Nelson, Markus Wetzstein and Thorsten Naab   *
!****************************************************************
      use kinds , only:dp
      use dimens
      use partvars
      use integvars
      use miscvars, only: i_hts,iexpand,igrav,isoft
      use miscvars, only: ftol,vtol,ftolpm,vtolpm
      use miscvars, only: eps,dhmax,hmax,hmin
      use constants 
      use stubs

      implicit none

      private
      public errors

!
! The VAMULT value is a softener that causes the error criterion
!  dt_new = vtol*vmag/amag
! to be limited to occasions when the other v and a error criteria
! are no more than VAMULT larger. This avoids (I hope) the possibility
! that the particle/point mass is simply sitting at rest and therefore
! has no velocity.
!
      real(kind=dp), parameter :: VAMULT=100e0_dp


      contains
!---------------------------------------------------------------
      subroutine errors(i12step,
     &                  nactivef_s,nactivef_n,nactivef,nactivefpm,
     &                  iactive_s ,iactive_n ,iactive ,iactivepm ,
     &                  itstepbin ,itstepbinpm, dtincr,
     &                  dtrat,dtratpm)
!*************************************************************
!  Driver for computing integration errors for particles     *
!  that have been advanced. Computes dtrat, the ratio        *
!  between the current timestep and what should be used      *
!  in the next timestep.                                     *
!                                                            *
!  If i12step.eq.1, then the caller of this routine          *
!  is expected to automatically replace nactivef* with       *
!  nactive*, as required (remember that by definition        *
!  nativef* are 0 in one step integrators--this replacement  *
!  sidesteps that difficulty)                                *
!                                                            *
!*************************************************************
      use perform
#ifdef SPH
      use sph, only:cour_ts
#endif
#if RK 
      use integ, only:rk_err
#endif
#if COSMO 
      use cosmo, only:cosmo_ts
#endif

      integer, intent(in):: i12step
      integer, intent(in):: nactivef_s, iactive_s(nactivef_s)
      integer, intent(in):: nactivef_n, iactive_n(nactivef_n)
      integer, intent(in):: nactivef  , iactive  (nactivef  )
      integer, intent(in):: nactivefpm, iactivepm(nactivefpm)
      integer, intent(in):: itstepbin(idim),itstepbinpm(ipmdim)
      real(kind=dp), intent(in   ):: dtincr
      real(kind=dp), intent(inout):: dtrat(idim),dtratpm(ipmdim)

      integer i,j

      real(kind=dp) tme1,tme2
      character(len=20), parameter:: where =('errors')
      if(idbg.ge.2)print *,where
      if(itme.ge.1)call cpu_time(tme1)

!$omp parallel do if(nactivef.gt.1024) default(none) private(i,j)
!$omp&   shared(nactivef,iactive,dtrat)
      do j=1,nactivef
         i=iactive(j)
         dtrat(i)=huge(1e0_dp)
      enddo
      do j=1,nactivefpm
         i=iactivepm(j)
         dtratpm(i)=huge(1e0_dp)
      enddo
!
!  It should be trivial to add other error conditions 
!  for additional one or two step integrators to this
!  subroutine, possibly using a preprocessor option 
!  as with the RK option here:
!
#ifdef RK
!
! RKF1(2) error
!
      call rk_err(nactivef_s,nactivef_n,nactivef,nactivefpm,
     &            iactive_s ,iactive_n ,iactive ,iactivepm ,
     &            itstepbin,itstepbinpm,dtincr,dtrat,dtratpm)

#endif
!
! Accleration and Velocity variation limitation.
! Each uses a different error parameter, so setting one to
! a huge value effectively turns off that error criterion.
!
      select case(i12step)
      case(1)
         call vf_1step_ts(nactivef_s,nactivef_n,nactivef,nactivefpm,
     &                    iactive_s ,iactive_n ,iactive ,iactivepm ,
     &                    itstepbin,itstepbinpm,dtincr,dtrat,dtratpm)
      case(2)
         call vf_2step_ts(nactivef_s,nactivef_n,nactivef,nactivefpm,
     &                    iactive_s ,iactive_n ,iactive ,iactivepm ,
     &                    itstepbin,itstepbinpm,dtincr,dtrat,dtratpm)
      case default
         stop 'errors:Don''t know integrator stepping'
      end select 
!
! CFL criterion
!
      if(nactivef_s.gt.0)then
         call cour_ts(nactivef_s,iactive_s,itstepbin,dtincr,
     &                h,dumalf,dtrat)
      endif
!
! Smoothing length variation limitation 
!
      if(i_hts.eq.1)then
         call hchange(nactivef_s,iactive_s,itstepbin,dtincr,dtrat)
      endif
!
! Cosmology time step limitation
!
      if(iexpand.eq.1)then
         call cosmo_ts(nactivef,nactivefpm,iactive,iactivepm,
     &                 itstepbin,itstepbinpm,dtincr,dtrat,dtratpm)
      endif
!
! Numerical stability against artificial Jeans or Toomre collapse
!
!      if(igrav.eq.1)then
!      call stable(nactivef_s,iactive_s,npart,npart_sph,dumposmas,rho)  
!      endif

      if(itme.ge.1)then
         call cpu_time(tme2)
         timing(itme_error)=timing(itme_error) + (tme2-tme1)
         ncalls(itme_error)=ncalls(itme_error) + 1
         timing(itme_intgratr)=timing(itme_intgratr) + (tme2-tme1)
         if(itme.ge.2)print *,where,xcpus_inv*(tme2-tme1)
      endif

! Move these up to replace the combined versions above if
! you are really fanatical about speed and only want one of the 
! criteria. Note the velocity only ones don't actually exist.
!
! Acceleration variation limitation (alone).
!
!      select case(i12step)
!      case(1)
!          call f_1step_ts(nactivef_s,nactivef_n,nactivef,nactivefpm,
!     &                    iactive_s ,iactive_n ,iactive ,iactivepm ,
!     &                    itstepbin,itstepbinpm,dtincr,dtrat,dtratpm)
!      case(2)
!          call f_2step_ts(nactivef_s,nactivef_n,nactivef,nactivefpm,
!     &                    iactive_s ,iactive_n ,iactive ,iactivepm ,
!     &                    itstepbin,itstepbinpm,dtincr,dtrat,dtratpm)
!      case default
!         stop 'errors:Don''t know integrator stepping'
!      end select 
!
! Velocity variation limitation (alone).
!
!      select case(i12step)
!      case(1)
!          call v_1step_ts(nactivef_s,nactivef_n,nactivef,nactivefpm,
!     &                    iactive_s ,iactive_n ,iactive ,iactivepm ,
!     &                    itstepbin,itstepbinpm,dtincr,dtrat,dtratpm)
!      case(2)
!          call v_2step_ts(nactivef_s,nactivef_n,nactivef,nactivefpm,
!     &                    iactive_s ,iactive_n ,iactive ,iactivepm ,
!     &                    itstepbin,itstepbinpm,dtincr,dtrat,dtratpm)
!      case default
!         stop 'errors:Don''t know integrator stepping'
!      end select 

      return
      end subroutine errors
!---------------------------------------------------------------
      subroutine f_1step_ts(nactivef_s,nactivef_n,nactivef,nactivefpm,
     &                      iactive_s ,iactive_n ,iactive ,iactivepm ,
     &                      itstepbin, itstepbinpm, 
     &                      dtincr,dtrat,dtratpm)
!********************************************************************
!                                                                   *
! Acceleration variation limitation on timestep-1 step integrator   *
!                                                                   *
!********************************************************************
      integer, intent(in):: nactivef_s, iactive_s(nactivef_s)
      integer, intent(in):: nactivef_n, iactive_n(nactivef_n)
      integer, intent(in):: nactivef  , iactive  (nactivef  )
      integer, intent(in):: nactivefpm, iactivepm(nactivefpm)
      integer, intent(in):: itstepbin(idim),itstepbinpm(ipmdim)
      real(kind=dp), intent(in   ):: dtincr
      real(kind=dp), intent(inout):: dtrat(idim),dtratpm(ipmdim)

      integer i,j
      real(kind=dp) accmag,dt_last,dt_new
      character(len=20), parameter:: where =('f_1step_ts')
!
!  statement function for squared acceleration 
!
      real(kind=dp) acc1sqd,pmacc1sqd
#if NDIM==2
      acc1sqd  (i)=acc1  (1,i)**2 + acc1  (2,i)**2
      pmacc1sqd(i)=acc1pm(1,i)**2 + acc1pm(2,i)**2
#else
      acc1sqd  (i)=acc1  (1,i)**2 + acc1  (2,i)**2 + acc1  (3,i)**2
      pmacc1sqd(i)=acc1pm(1,i)**2 + acc1pm(2,i)**2 + acc1pm(3,i)**2
#endif

      if(idbg.ge.2)print *,where

      select case(isoft)
      case(id_varkern)
!
! use smoothing length as size over which
!  to measure acceleration variation 
!
!$omp parallel do if(nactivef.gt.1024) default(none)
!$omp& firstprivate(ftol)
!$omp& shared(nactivef,iactive,acc1,itstepbin,dtincr)
!$omp& shared(dumh,dtrat)
!$omp& private(i,j,accmag,dt_last,dt_new)
         do j=1,nactivef
            i=iactive(j)
            accmag   = sqrt(acc1sqd(i))
            dt_last  = dtincr*real(itstepbin(i),dp)
            dt_new   = ftol*sqrt(dumh(i)/accmag)
            dtrat(i) = min(dtrat(i),dt_new/dt_last)
         enddo

      case(id_fixkern)
!
! use individual softening lengths as size over which
!  to measure acceleration variation for nbody particles,
! use min of fixed softening length and sph smoothing length
!  as size over which to measure acceleration for sph particles
!
!$omp parallel do if(nactivef_n.gt.1024) default(none)
!$omp& firstprivate(ftol)
!$omp& shared(nactivef_n,iactive_n,acc1,dtincr,itstepbin,dtrat,dumh)
!$omp& private(i,j,accmag,dt_last,dt_new) 
         do j=1,nactivef_n
            i=iactive_n(j)
            accmag   = sqrt(acc1sqd(i))
            dt_last  = dtincr*real(itstepbin(i),dp)
            dt_new   = ftol*sqrt(dumh(i)/accmag)
            dtrat(i) = min(dtrat(i),dt_new/dt_last)

         enddo

!$omp parallel do if(nactivef_s.gt.1024) default(none)
!$omp& firstprivate(ftol,eps)
!$omp& shared(nactivef_s,iactive_s,acc1,dtincr,itstepbin)
!$omp& shared(dumh,dtrat)
!$omp& private(i,j,accmag,dt_last,dt_new)
         do j=1,nactivef_s
            i=iactive_s(j)
            accmag   = sqrt(acc1sqd(i))
            dt_last  = dtincr*real(itstepbin(i),dp)
            dt_new   = ftol*sqrt(min(eps,dumh(i))/accmag)
            dtrat(i) = min(dtrat(i),dt_new/dt_last)
         enddo

      case(id_plummer)
!
! use fixed softening length as size over which
!  to measure acceleration variation for nbody particles,
! use min of fixed softening length and sph smoothing length
!  as size over which to measure acceleration for sph particles
!
!$omp parallel do if(nactivef_n.gt.1024) default(none)
!$omp& firstprivate(ftol,eps)
!$omp& shared(nactivef_n,iactive_n,acc1,dtincr,itstepbin,dtrat)
!$omp& private(i,j,accmag,dt_last,dt_new) 
         do j=1,nactivef_n
            i=iactive_n(j)
            accmag   = sqrt(acc1sqd(i))
            dt_last  = dtincr*real(itstepbin(i),dp)
            dt_new   = ftol*sqrt(eps/accmag)
            dtrat(i) = min(dtrat(i),dt_new/dt_last)

         enddo

!$omp parallel do if(nactivef_s.gt.1024) default(none)
!$omp& firstprivate(ftol,eps)
!$omp& shared(nactivef_s,iactive_s,acc1,dtincr,itstepbin)
!$omp& shared(dumh,dtrat)
!$omp& private(i,j,accmag,dt_last,dt_new)
         do j=1,nactivef_s
            i=iactive_s(j)
            accmag   = sqrt(acc1sqd(i))
            dt_last  = dtincr*real(itstepbin(i),dp)
            dt_new   = ftol*sqrt(min(eps,dumh(i))/accmag)
            dtrat(i) = min(dtrat(i),dt_new/dt_last)
         enddo

      case default

         stop 'Unknown softening option in f_1step_ts'

      end select
!
! Point masses don't have a lot of the above issues.
! Just use size of pm
!
      do j=1,nactivefpm
         i=iactivepm(j)
         accmag    = sqrt(pmacc1sqd(i))
         dt_last   = dtincr*real(itstepbinpm(i),dp)
         dt_new    = ftolpm*sqrt(hpm(i)/accmag)
         dtratpm(i)= min(dtratpm(i),dt_new/dt_last)
      enddo

      return
      end subroutine f_1step_ts
!---------------------------------------------------------------
      subroutine f_2step_ts(nactivef_s,nactivef_n,nactivef,nactivefpm,
     &                      iactive_s ,iactive_n ,iactive ,iactivepm ,
     &                      itstepbin ,itstepbinpm,
     &                      dtincr  ,dtrat, dtratpm)
!********************************************************************
!                                                                   *
! Acceleration variation limitation on timestep-2 step integrator   *
!                                                                   *
!********************************************************************
      integer, intent(in):: nactivef_s, iactive_s(nactivef_s)
      integer, intent(in):: nactivef_n, iactive_n(nactivef_n)
      integer, intent(in):: nactivef  , iactive  (nactivef  )
      integer, intent(in):: nactivefpm, iactivepm(nactivefpm)
      integer, intent(in):: itstepbin(idim),itstepbinpm(ipmdim)
      real(kind=dp), intent(in   ):: dtincr
      real(kind=dp), intent(inout):: dtrat(idim),dtratpm(ipmdim)

      integer i,j
      real(kind=dp) accmag,dt_last,dt_new,sizemin
      character(len=20), parameter:: where =('f_2step_ts')
!
!  statement function for squared acceleration, at
!  at the beginning and end of the timestep 
!
      real(kind=dp) acc1sqd,acc2sqd,pmacc1sqd,pmacc2sqd
#if NDIM==2
      acc1sqd  (i)=acc1  (1,i)**2 + acc1  (2,i)**2
      acc2sqd  (i)=acc2  (1,i)**2 + acc2  (2,i)**2
      pmacc1sqd(i)=acc1pm(1,i)**2 + acc1pm(2,i)**2
      pmacc2sqd(i)=acc2pm(1,i)**2 + acc2pm(2,i)**2
#else
      acc1sqd  (i)=acc1  (1,i)**2 + acc1  (2,i)**2 + acc1  (3,i)**2
      acc2sqd  (i)=acc2  (1,i)**2 + acc2  (2,i)**2 + acc2  (3,i)**2
      pmacc1sqd(i)=acc1pm(1,i)**2 + acc1pm(2,i)**2 + acc1pm(3,i)**2
      pmacc2sqd(i)=acc2pm(1,i)**2 + acc2pm(2,i)**2 + acc2pm(3,i)**2
#endif

      if(idbg.ge.2)print *,where


      select case(isoft)
      case(id_varkern)
!
! use smoothing length as size over which 
!  to measure acceleration variation 
!
!$omp parallel do if(nactivef.gt.1024) default(none)
!$omp& firstprivate(ftol)
!$omp& shared(nactivef,iactive,acc1,acc2,dtincr,itstepbin)
!$omp& shared(dumh,dtrat)
!$omp& private(i,j,accmag,dt_last,dt_new)
         do j=1,nactivef
            i=iactive(j)
            accmag   = sqrt(max(acc1sqd(i), acc2sqd(i)))+small
            dt_last  = dtincr*real(itstepbin(i),dp)
            dt_new   = ftol*sqrt(dumh(i)/accmag)
            dtrat(i) = min(dtrat(i),dt_new/dt_last)
         enddo

      case(id_fixkern)
!
! use individual softening lengths as size over which
!  to measure acceleration variation for nbody particles,
! use min of fixed softening length and sph smoothing length
!  as size over which to measure acceleration for sph particles
!
!$omp parallel do if(nactivef_n.gt.1024) default(none)
!$omp& firstprivate(ftol,eps)
!$omp& shared(nactivef_n,iactive_n,acc1,acc2,dtincr,itstepbin)
!$omp& shared(dtrat,dumh)
!$omp&    private(i,j,accmag,dt_last,dt_new)
         do j=1,nactivef_n
            i=iactive_n(j)
            accmag   = sqrt(max(acc1sqd(i), acc2sqd(i)))+small
            dt_last  = dtincr*real(itstepbin(i),dp)
            dt_new   = ftol*sqrt(dumh(i)/accmag)
            dtrat(i) = min(dtrat(i),dt_new/dt_last)
         enddo
!$omp parallel do if(nactivef_s.gt.1024) default(none)
!$omp& firstprivate(ftol,eps)
!$omp& shared(nactivef_s,iactive_s,acc1,acc2,dumh)
!$omp& shared(dtincr,itstepbin,dtrat)
!$omp& private(i,j,accmag,dt_last,dt_new,sizemin)
         do j=1,nactivef_s
            i=iactive_s(j)
            accmag   = sqrt(max(acc1sqd(i), acc2sqd(i)))+small
            dt_last  = dtincr*real(itstepbin(i),dp)
            dt_new   = ftol*sqrt(min(eps,dumh(i))/accmag)
            dtrat(i) = min(dtrat(i),dt_new/dt_last)
         enddo

      case(id_plummer)
!
! use fixed softening length as size over which
!  to measure acceleration variation for nbody particles,
! use min of fixed softening length and sph smoothing length
!  as size over which to measure acceleration for sph particles
!
!$omp parallel do if(nactivef_n.gt.1024) default(none)
!$omp& firstprivate(ftol,eps)
!$omp& shared(nactivef_n,iactive_n,acc1,acc2,dtincr,itstepbin,dtrat)
!$omp&    private(i,j,accmag,dt_last,dt_new)
         do j=1,nactivef_n
            i=iactive_n(j)
            accmag   = sqrt(max(acc1sqd(i), acc2sqd(i)))+small
            dt_last  = dtincr*real(itstepbin(i),dp)
            dt_new   = ftol*sqrt(eps/accmag)
            dtrat(i) = min(dtrat(i),dt_new/dt_last)
         enddo
!$omp parallel do if(nactivef_s.gt.1024) default(none)
!$omp& firstprivate(ftol,eps)
!$omp& shared(nactivef_s,iactive_s,acc1,acc2,dumh)
!$omp& shared(dtincr,itstepbin,dtrat)
!$omp& private(i,j,accmag,dt_last,dt_new)
         do j=1,nactivef_s
            i=iactive_s(j)
            accmag   = sqrt(max(acc1sqd(i), acc2sqd(i)))+small
            dt_last  = dtincr*real(itstepbin(i),dp)
            dt_new   = ftol*sqrt(min(eps,dumh(i))/accmag)
            dtrat(i) = min(dtrat(i),dt_new/dt_last)
         enddo

      case default

         stop 'Unknown softening option in f_2step_ts'

      end select
!
! Point masses don't have a lot of the above issues.
! Just use size of pm
!
      do j=1,nactivefpm
         i=iactivepm(j)
         accmag    =sqrt(pmacc1sqd(i))+small
         dt_last   =dtincr*real(itstepbinpm(i),dp)
         dt_new    =ftolpm*sqrt(hpm(i)/accmag)
         dtratpm(i)=min(dtratpm(i),dt_new/dt_last)
      enddo

      return
      end subroutine f_2step_ts
!---------------------------------------------------------------
      subroutine vf_1step_ts(nactivef_s,nactivef_n,nactivef,nactivefpm,
     &                       iactive_s ,iactive_n ,iactive ,iactivepm ,
     &                       itstepbin ,itstepbinpm,
     &                       dtincr   ,dtrat, dtratpm)
!********************************************************************
!                                                                   *
! Acceleration and velocity variation limitation on timestep        *
! 1 step integrator                                                 *
!                                                                   *
! Note that for the dt_new3 criterion below, we require that        *
! the dt value is not less than VAMULT smaller than any of the      *
! other dt_newX values. This avoids (I hope) the possibility that   *
! the particle/point mass is simply sitting at rest and therefore   *
! has no velocity. -AFN                                             *
!                                                                   *
!********************************************************************
      integer, intent(in):: nactivef_s, iactive_s(nactivef_s)
      integer, intent(in):: nactivef_n, iactive_n(nactivef_n)
      integer, intent(in):: nactivef  , iactive  (nactivef  )
      integer, intent(in):: nactivefpm, iactivepm(nactivefpm)
      integer, intent(in):: itstepbin(idim),itstepbinpm(ipmdim)
      real(kind=dp), intent(in   ):: dtincr
      real(kind=dp), intent(inout):: dtrat(idim),dtratpm(ipmdim)

      integer i,j
      real(kind=dp) dt_new,dt_new1,dt_new2,dt_new3,dt_last
      real(kind=dp) accmag,velmag,sizemin
      character(len=20), parameter:: where =('vf_1step_ts')
!
!  statement function for squared acceleration and velocity
!  at the end of the timestep
!
      real(kind=dp) acc1sqd,velsqd,pmacc1sqd,pmvelsqd
#if NDIM==2
      acc1sqd  (i)=acc1  (1,i)**2 + acc1  (2,i)**2
      velsqd   (i)=dumvel(1,i)**2 + dumvel(2,i)**2
      pmacc1sqd(i)=acc1pm(1,i)**2 + acc1pm(2,i)**2
      pmvelsqd (i)=velpm (1,i)**2 + velpm (2,i)**2
#else
      acc1sqd  (i)=acc1  (1,i)**2 + acc1  (2,i)**2 + acc1  (3,i)**2
      velsqd   (i)=dumvel(1,i)**2 + dumvel(2,i)**2 + dumvel(3,i)**2
      pmacc1sqd(i)=acc1pm(1,i)**2 + acc1pm(2,i)**2 + acc1pm(3,i)**2
      pmvelsqd (i)=velpm (1,i)**2 + velpm (2,i)**2 + velpm (3,i)**2
#endif

      if(idbg.ge.2)print *,where

      select case(isoft)
      case(id_varkern)
!
! use updated smoothing length as size over which
!  to measure variation 
!
!$omp parallel do if(nactivef.gt.1024) default(none)
!$omp& firstprivate(ftol,vtol)
!$omp& shared(nactivef,iactive,acc1,dtincr,itstepbin)
!$omp& shared(dumh,dumvel,dtrat) private(i,j,accmag,velmag)
!$omp& private(dt_new,dt_new1,dt_new2,dt_new3,dt_last)
         do j=1,nactivef
            i=iactive(j)
            accmag  = sqrt(acc1sqd(i))+small
            velmag  = sqrt(velsqd (i))+small
            dt_last = dtincr*real(itstepbin(i),dp)
            dt_new1 = vtol*dumh(i)/velmag
            dt_new2 = ftol*sqrt(dumh(i)/accmag)
            dt_new  = min(dt_new1,dt_new2)

            dt_new3 = vtol*velmag/accmag
            if(dt_new.lt.VAMULT*dt_new3)dt_new=min(dt_new,dt_new3)

            dtrat(i)= min(dtrat(i),dt_new/dt_last)
         enddo

      case(id_fixkern)
!
! use individual softening lengths as size over which
!  to measure acceleration variation for nbody particles,
! use min of fixed softening length and sph smoothing length
!  as size over which to measure acceleration for sph particles
!
!$omp parallel do if(nactivef_n.gt.1024) default(none)
!$omp& firstprivate(ftol,vtol)
!$omp& shared(nactivef_n,iactive_n,acc1,dtincr,itstepbin)
!$omp& shared(dumvel,dtrat,dumh) private(i,j,accmag,velmag)
!$omp& private(dt_last,dt_new,dt_new1,dt_new2,dt_new3) 
         do j=1,nactivef_n
            i=iactive_n(j)
            accmag  = sqrt(acc1sqd(i))+small
            velmag  = sqrt(velsqd (i))+small
            dt_last = dtincr*real(itstepbin(i),dp)
            dt_new1 = vtol*dumh(i)/velmag
            dt_new2 = ftol*sqrt(dumh(i)/accmag)
            dt_new  = min(dt_new1,dt_new2)

            dt_new3 = vtol*velmag/accmag
            if(dt_new.lt.VAMULT*dt_new3)dt_new=min(dt_new,dt_new3)

            dtrat(i)= min(dtrat(i),dt_new/dt_last)
         enddo

!$omp parallel do if(nactivef_s.gt.1024) default(none)
!$omp& firstprivate(ftol,vtol,eps)
!$omp& shared(nactivef_s,iactive_s,acc1,dtincr,itstepbin)
!$omp& shared(dumh,dumvel,dtrat) private(i,j,accmag,velmag)
!$omp& private(dt_last,dt_new,dt_new1,dt_new2,dt_new3,sizemin)
         do j=1,nactivef_s
            i=iactive_s(j)
            accmag  = sqrt(acc1sqd(i))+small
            velmag  = sqrt(velsqd (i))+small
            dt_last = dtincr*real(itstepbin(i),dp)
            sizemin = min(dumh(i),eps)
            dt_new1 = vtol*sizemin/velmag
            dt_new2 = ftol*sqrt(sizemin/accmag)
            dt_new  = min(dt_new1,dt_new2)

            dt_new3 = vtol*velmag/accmag
            if(dt_new.lt.VAMULT*dt_new3)dt_new=min(dt_new,dt_new3)

            dtrat(i)= min(dtrat(i),dt_new/dt_last)
         enddo

      case(id_plummer)
!
! use fixed softening length as size over which
!  to measure acceleration variation for nbody particles,
! use min of fixed softening length and sph smoothing length
!  as size over which to measure acceleration for sph particles
!
!$omp parallel do if(nactivef_n.gt.1024) default(none)
!$omp& firstprivate(ftol,vtol,eps)
!$omp& shared(nactivef_n,iactive_n,acc1,dtincr,itstepbin)
!$omp& shared(dumvel,dtrat) private(i,j,accmag,velmag)
!$omp& private(dt_last,dt_new,dt_new1,dt_new2,dt_new3)
         do j=1,nactivef_n
            i=iactive_n(j)
            accmag  = sqrt(acc1sqd(i))+small
            velmag  = sqrt(velsqd (i))+small
            dt_last = dtincr*real(itstepbin(i),dp)
            dt_new1 = vtol*eps/velmag
            dt_new2 = ftol*sqrt(eps/accmag)
            dt_new  = min(dt_new1,dt_new2)

            dt_new3 = vtol*velmag/accmag
            if(dt_new.lt.VAMULT*dt_new3)dt_new=min(dt_new,dt_new3)

            dtrat(i)= min(dtrat(i),dt_new/dt_last)
         enddo

!$omp parallel do if(nactivef_s.gt.1024) default(none)
!$omp& firstprivate(ftol,vtol,eps)
!$omp& shared(nactivef_s,iactive_s,acc1,dtincr,itstepbin)
!$omp& shared(dumh,dumvel,dtrat) private(i,j,accmag,velmag)
!$omp& private(dt_last,dt_new,dt_new1,dt_new2,dt_new3,sizemin)
         do j=1,nactivef_s
            i=iactive_s(j)
            accmag  = sqrt(acc1sqd(i))+small
            velmag  = sqrt(velsqd (i))+small
            dt_last = dtincr*real(itstepbin(i),dp)
            sizemin = min(eps,dumh(i))
            dt_new1 = vtol*sizemin/velmag
            dt_new2 = ftol*sqrt(sizemin/accmag)
            dt_new  = min(dt_new1,dt_new2)

            dt_new3 = vtol*velmag/accmag
            if(dt_new.lt.VAMULT*dt_new3)dt_new=min(dt_new,dt_new3)

            dtrat(i)= min(dtrat(i),dt_new/dt_last)
         enddo

      case default
         stop 'Unknown softening option in vf_1step_ts' 

      end select
!
! Point masses don't have a lot of the above issues.
! Just use size of pm
!
      do j=1,nactivefpm
         i=iactivepm(j)
         accmag    =sqrt(pmacc1sqd(i))+small
         velmag    =sqrt(pmvelsqd (i))+small
         dt_last   =dtincr*real(itstepbinpm(i),dp)
         dt_new1   =vtolpm*hpm(i)/velmag
         dt_new2   =ftolpm*sqrt(hpm(i)/accmag)
         dt_new = min(dt_new1,dt_new2)

         dt_new3   =vtolpm*velmag/accmag
         if(dt_new.lt.VAMULT*dt_new3)dt_new=min(dt_new,dt_new3)

         dtratpm(i)=min(dtratpm(i),dt_new/dt_last)
      enddo

      return
      end subroutine vf_1step_ts
!---------------------------------------------------------------
      subroutine vf_2step_ts(nactivef_s,nactivef_n,nactivef,nactivefpm,
     &                       iactive_s ,iactive_n ,iactive ,iactivepm ,
     &                       itstepbin ,itstepbinpm,
     &                       dtincr  ,dtrat, dtratpm)
!********************************************************************
!                                                                   *
! Acceleration and velocity variation limitation on timestep        *
! 2 step integrator                                                 *
!                                                                   *
!********************************************************************
      integer, intent(in):: nactivef_s, iactive_s(nactivef_s)
      integer, intent(in):: nactivef_n, iactive_n(nactivef_n)
      integer, intent(in):: nactivef  , iactive  (nactivef  )
      integer, intent(in):: nactivefpm, iactivepm(nactivefpm)
      integer, intent(in):: itstepbin(idim),itstepbinpm(ipmdim)
      real(kind=dp), intent(in   ):: dtincr
      real(kind=dp), intent(inout):: dtrat(idim),dtratpm(ipmdim)

      integer i,j
      real(kind=dp) accmag,velmag,dt_last,sizemin
      real(kind=dp) dt_new,dt_new1,dt_new2,dt_new3
      character(len=20), parameter:: where =('vf_2step_ts')
!
!  statement function for squared acceleration and velocity, at
!  at the beginning and end of the timestep 
!
      real(kind=dp)   acc1sqd,  acc2sqd,  vel1sqd,  vel2sqd
      real(kind=dp) pmacc1sqd,pmacc2sqd,pmvel1sqd,pmvel2sqd
#if NDIM==2
      acc1sqd  (i)=acc1    (1,i)**2 + acc1    (2,i)**2
      acc2sqd  (i)=acc2    (1,i)**2 + acc2    (2,i)**2
      vel1sqd  (i)=vel     (1,i)**2 + vel     (2,i)**2
      vel2sqd  (i)=dumvel  (1,i)**2 + dumvel  (2,i)**2
      pmacc1sqd(i)=acc1pm  (1,i)**2 + acc1pm  (2,i)**2
      pmacc2sqd(i)=acc2pm  (1,i)**2 + acc2pm  (2,i)**2
      pmvel1sqd(i)=velpm   (1,i)**2 + velpm   (2,i)**2
      pmvel2sqd(i)=dumvelpm(1,i)**2 + dumvelpm(2,i)**2

#else
      acc1sqd  (i)=acc1    (1,i)**2 +acc1    (2,i)**2 + acc1    (3,i)**2
      acc2sqd  (i)=acc2    (1,i)**2 +acc2    (2,i)**2 + acc2    (3,i)**2
      vel1sqd  (i)=vel     (1,i)**2 +vel     (2,i)**2 + vel     (3,i)**2
      vel2sqd  (i)=dumvel  (1,i)**2 +dumvel  (2,i)**2 + dumvel  (3,i)**2
      pmacc1sqd(i)=acc1pm  (1,i)**2 +acc1pm  (2,i)**2 + acc1pm  (3,i)**2
      pmacc2sqd(i)=acc2pm  (1,i)**2 +acc2pm  (2,i)**2 + acc2pm  (3,i)**2
      pmvel1sqd(i)=velpm   (1,i)**2 +velpm   (2,i)**2 + velpm   (3,i)**2
      pmvel2sqd(i)=dumvelpm(1,i)**2 +dumvelpm(2,i)**2 + dumvelpm(3,i)**2
#endif

      if(idbg.ge.2)print *,where


      select case(isoft)
      case(id_varkern)
!
! use individual smoothing/softening lengths as size over which 
!  to measure acceleration and velocity variation 
!
!$omp parallel do if(nactivef.gt.1024) default(none)
!$omp& firstprivate(ftol,vtol)
!$omp& shared(nactivef,iactive,acc1,acc2,dtincr,itstepbin)
!$omp& shared(dumh,vel,dumvel,dtrat) private(i,j,accmag,velmag)
!$omp& private(dt_new,dt_new1,dt_new2,dt_new3,dt_last)
         do j=1,nactivef
            i=iactive(j)
            accmag   = sqrt(max(acc1sqd(i), acc2sqd(i)))+small
            velmag   = sqrt(max(vel1sqd(i), vel2sqd(i)))+small
            dt_last  = dtincr*real(itstepbin(i),dp)
            dt_new1  = vtol*dumh(i)/velmag
            dt_new2  = ftol*sqrt(dumh(i)/accmag)
            dt_new   = min(dt_new1,dt_new2)

            dt_new3  = vtol*velmag/accmag
            if(dt_new.lt.VAMULT*dt_new3)dt_new=min(dt_new,dt_new3)

            dtrat(i) = min(dtrat(i),dt_new/dt_last)
         enddo

      case(id_fixkern)
!
! use individual softening lengths as size over which
!  to measure acceleration variation for nbody particles,
! use min of fixed softening length and sph smoothing length
!  as size over which to measure acceleration for sph particles
!
!$omp parallel do if(nactivef_n.gt.1024) default(none)
!$omp& firstprivate(ftol,vtol,eps)
!$omp& shared(nactivef_n,iactive_n,acc1,acc2,dtincr,itstepbin)
!$omp& shared(vel,dumvel,dtrat,dumh) private(i,j,accmag,velmag)
!$omp& private(dt_new,dt_new1,dt_new2,dt_new3,dt_last)
         do j=1,nactivef_n
            i=iactive_n(j)
            accmag   = sqrt(max(acc1sqd(i), acc2sqd(i)))+small
            velmag   = sqrt(max(vel1sqd(i), vel2sqd(i)))+small
            dt_last  = dtincr*real(itstepbin(i),dp)
            dt_new1  = vtol*dumh(i)/velmag
            dt_new2  = ftol*sqrt(dumh(i)/accmag)

            dt_new3  = vtol*velmag/accmag
            if(dt_new.lt.VAMULT*dt_new3)dt_new=min(dt_new,dt_new3)

            dtrat(i) = min(dtrat(i),dt_new/dt_last)
         enddo
!$omp parallel do if(nactivef_s.gt.1024) default(none)
!$omp& firstprivate(ftol,vtol,eps)
!$omp& shared(nactivef_s,iactive_s,acc1,acc2,dtincr,itstepbin)
!$omp& shared(dumh,vel,dumvel,dtrat) private(i,j,accmag,velmag)
!$omp& private(dt_new,dt_new1,dt_new2,dt_new3,dt_last,sizemin)
         do j=1,nactivef_s
            i=iactive_s(j)
            accmag   = sqrt(max(acc1sqd(i), acc2sqd(i)))+small
            velmag   = sqrt(max(vel1sqd(i), vel2sqd(i)))+small
            dt_last  = dtincr*real(itstepbin(i),dp)
            sizemin  = min(dumh(i),eps)
            dt_new1  = vtol*sizemin/velmag
            dt_new2  = ftol*sqrt(sizemin/accmag)
            dt_new   = min(dt_new1,dt_new2)

            dt_new3  = vtol*velmag/accmag
            if(dt_new.lt.VAMULT*dt_new3)dt_new=min(dt_new,dt_new3)

            dtrat(i) = min(dtrat(i),dt_new/dt_last)
         enddo

      case(id_plummer)
!
! use fixed softening length as size over which
!  to measure acceleration variation for nbody particles,
! use min of fixed softening length and sph smoothing length
!  as size over which to measure acceleration for sph particles
!
!$omp parallel do if(nactivef_n.gt.1024) default(none)
!$omp& firstprivate(ftol,vtol,eps)
!$omp& shared(nactivef_n,iactive_n,acc1,acc2,dtincr,itstepbin)
!$omp& shared(vel,dumvel,dtrat) private(i,j,accmag,velmag)
!$omp& private(dt_last,dt_new,dt_new1,dt_new2,dt_new3)
         do j=1,nactivef_n
            i=iactive_n(j)
            accmag   = sqrt(max(acc1sqd(i), acc2sqd(i)))+small
            velmag   = sqrt(max(vel1sqd(i), vel2sqd(i)))+small
            dt_last  = dtincr*real(itstepbin(i),dp)
            dt_new1  = vtol*eps/velmag
            dt_new2  = ftol*sqrt(eps/accmag)
            dt_new   = min(dt_new1,dt_new2)

            dt_new3  = vtol*velmag/accmag
            if(dt_new.lt.VAMULT*dt_new3)dt_new=min(dt_new,dt_new3)

            dtrat(i) = min(dtrat(i),dt_new/dt_last)
         enddo
!$omp parallel do if(nactivef_s.gt.1024) default(none)
!$omp& firstprivate(ftol,vtol,eps)
!$omp& shared(nactivef_s,iactive_s,acc1,acc2,dtincr,itstepbin)
!$omp& shared(dumh,vel,dumvel,dtrat) private(i,j,accmag,velmag)
!$omp& private(dt_new,dt_new1,dt_new2,dt_new3,dt_last,sizemin)
         do j=1,nactivef_s
            i=iactive_s(j)
            accmag   = sqrt(max(acc1sqd(i), acc2sqd(i)))+small
            velmag   = sqrt(max(vel1sqd(i), vel2sqd(i)))+small
            dt_last  = dtincr*real(itstepbin(i),dp)
            sizemin  = min(dumh(i),eps)
            dt_new1  = vtol*sizemin/velmag
            dt_new2  = ftol*sqrt(sizemin/accmag)
            dt_new   = min(dt_new1,dt_new2)

            dt_new3  = vtol*velmag/accmag
            if(dt_new.lt.VAMULT*dt_new3)dt_new=min(dt_new,dt_new3)

            dtrat(i) = min(dtrat(i),dt_new/dt_last)
         enddo

      case default

         stop 'Unknown softening option in vf_2step_ts'
      end select
!
! Point masses don't have a lot of the above issues.
! Just use size of pm
!
      do j=1,nactivefpm
         i=iactivepm(j)
         accmag    = sqrt(max(pmacc1sqd(i),pmacc2sqd(i)))+small
         velmag    = sqrt(max(pmvel1sqd(i),pmvel2sqd(i)))+small
         dt_last   = dtincr*real(itstepbinpm(i),dp)
         dt_new1   = vtolpm*hpm(i)/velmag
         dt_new2   = ftolpm*sqrt(hpm(i)/accmag)
         dt_new   = min(dt_new1,dt_new2)

         dt_new3   = vtolpm*velmag/accmag
         if(dt_new.lt.VAMULT*dt_new3)dt_new=min(dt_new,dt_new3)

         dtratpm(i)= min(dtratpm(i),dt_new/dt_last)
      enddo

      return
      end subroutine vf_2step_ts
!---------------------------------------------------------------
      subroutine hchange(nactive_s,iactive_s,itstepbin,dtincr,dtrat)
!********************************************************************
!                                                                   *
! Timestep limitation from limiting the smoothing length change     *
! per timestep.                                                     *
!                                                                   *
! We allow a maximum fractional change of dhmax for each particle   *
! in one timestep: In other words, the maximum change in the value  *
! of h(i) is dhmax*h(i). We must limit this condition to particles  *
! that have not hit the limits hmin or hmax, because the hdot       *
! routine artificially resets the dhdt value to zero in this case.  *
!                                                                   *
! Note that the spacing routine below is a fortran intrinsic        *
! that returns the numerical spacing of adjacent reals or doubles   *
! near its argument. We use it here to avoid an equality comparison *
! of real valued quantities to each other. Always a bad thing to    *
! do in a computer.                                                 *
!                                                                   *
! Note that nactive_s could actually be nactivef_s in the           *
!  calling program. This is not a mistake. It is a swindle          *
!  to allow using one or two step integrators transparently.        *
!                                                                   *
!********************************************************************
      integer, intent(in):: nactive_s, iactive_s(nactive_s)
      integer, intent(in):: itstepbin(idim)
      real(kind=dp), intent(in   ):: dtincr
      real(kind=dp), intent(inout):: dtrat(idim)
      integer i,j
      real(kind=dp) deltmax,dt_last,dtrat_h_extrap

!$omp parallel do if(nactive_s.gt.1024) default(none)
!$omp&  firstprivate(dhmax,hmax,hmin)
!$omp&    shared(nactive_s,iactive_s,dtincr,itstepbin,dtrat)
!$omp&    shared(dumh,dhdt1,dhdt2)
!$omp&    private(i,j,dtrat_h_extrap,dt_last,deltmax) 
      do j=1,nactive_s
         i=iactive_s(j)


#if defined(RK)
         if( ((dumh(i)-hmin).gt.TEN*(spacing(dumh(i)-hmin)) .and.
     &            (dhdt1(i).gt.zero .or. dhdt2(i).gt.zero))  .or.
     &       ((hmax-dumh(i)).gt.TEN*(spacing(hmax-dumh(i))) .and.
     &            (dhdt1(i).lt.zero .or. dhdt2(i).lt.zero)) )then

            deltmax=dhmax*dumh(i)/(abs(dhdt1(i)+small))
            deltmax=min(deltmax,dhmax*dumh(i)/(abs(dhdt2(i)+small)))
            dt_last=dtincr*real(itstepbin(i),dp)
            dtrat_h_extrap=deltmax/dt_last
            dtrat(i)=min(dtrat(i),dtrat_h_extrap)
         endif
#else
         if( ((dumh(i)-hmin).gt.TEN*(spacing(dumh(i)-hmin)) .and.
     &            dhdt1(i).gt.zero )  .or.
     &       ((hmax-dumh(i)).gt.TEN*(spacing(hmax-dumh(i))) .and.
     &            dhdt1(i).lt.zero ) )then

            deltmax=dhmax*dumh(i)/(abs(dhdt1(i)+small))
            dt_last=dtincr*real(itstepbin(i),dp)
            dtrat_h_extrap=deltmax/dt_last
            dtrat(i)=min(dtrat(i),dtrat_h_extrap)
         endif
#endif
      enddo

      return
      end subroutine hchange
!---------------------------------------------------------------
      end module errorcrit


==> vineSRC/vine1.0.7/base/src/ewald.F <==
      module ewald
!****************************************************************
! This module is a component of VINE, copyright by the authors, *
! as listed below. Please see the COPYING and LICENSE files     *
! in the parent directory for additional information.           *
! This notification is present as an attempt to follow the      *
! recommendations for licensing published on the FSF page.      * 
!****************************************************************
!  This file contains the VINE module to do gravity for         *
!  periodic boundaries using ewald summation.                   *
!                                                               *
!  Point masses are not included in the gravity calculation     *
!                                                               *
!  This module uses the FFTW version 3 libraries, which         *
!  are available from www.fftw.org                              *
!                                                               *
!  Written by Markus Wetzstein and Thorsten Naab                *
!****************************************************************
      use kinds , only:dp
      use dimens
      use miscvars, only: idisk1,boxlims,boxlen,halfboxlen,eps,
     $                    isoft,hmax
      use constants
      use perform
#ifdef RECIPES
      use recipes
#endif

      implicit none
      save

      private
      public init_rand,init_ewald
      public apply_ewald,checkboxlimits
      public boxshift,shift_box_to_original,shift_box_to_current
      
#ifdef FFTW
      include 'INCLUDE/fftw3.f'   !this includes definitions for FFTW
#else
        ewald-module:-FFTW-preprocessor-flag-is-not-set
#endif

      integer, parameter:: ngrid=64            ! grid resolution for
                                               ! box with unit length
      integer, parameter:: n2grid =2*ngrid     ! grid resolution in 
                                               ! simulation box    
      integer, parameter:: ngridhalf=ngrid/2   ! half the grid size
      integer, parameter:: n2gridhalf=n2grid/2 ! half the grid size
#if NDIM==3
      integer, parameter:: ngrid_box =ngrid**3    ! 3d grid size for unit box
      integer, parameter:: n2grid_box=n2grid**3   ! 3d grid size for
                                                  ! simulation box 
#else
      integer, parameter:: ngrid_box =ngrid**2    ! 2d grid size for unit box
      integer, parameter:: n2grid_box=n2grid**2   ! 2d grid size for
                                                  ! simulation box 
#endif

      integer idummyrandom

      real(kind=dp) randshifttot(3),randshift(3)
!
! use n2grid+2 for the def of the arrays below because they will be fourier
! transformed and the additional +2 are needed because of the output format
! of FFTW (cf. FFTW documentation)
!
      integer*8 fftw_fxcorr_unitm_r2c,fftw_fycorr_unitm_r2c,
     $    fftw_potcorr_unitm_r2c,fftw_fxk_corr_c2r,fftw_fyk_corr_c2r,
     $    fftw_potk_corr_c2r,fftw_massgrid_r2c
#if NDIM==3
      integer*8 fftw_fzcorr_unitm_r2c,fftw_fzk_corr_c2r
      
      real(kind=dp) fxcorr_unitm(n2grid+2,n2grid,n2grid),
     $                 fycorr_unitm(n2grid+2,n2grid,n2grid),
     $                 fzcorr_unitm(n2grid+2,n2grid,n2grid),
     $                 potcorr_unitm(n2grid+2,n2grid,n2grid),
     $                 fxcorr_now(n2grid+2,n2grid,n2grid),
     $                 fycorr_now(n2grid+2,n2grid,n2grid),
     $                 fzcorr_now(n2grid+2,n2grid,n2grid),
     $                 potcorr_now(n2grid+2,n2grid,n2grid),
     $                 massgrid(n2grid+2,n2grid,n2grid),
     $                 gridbuffer(ngrid,ngrid,ngrid)

      double complex fxk_corr (ngrid+1,n2grid,n2grid),
     $               fyk_corr (ngrid+1,n2grid,n2grid),
     $               fzk_corr (ngrid+1,n2grid,n2grid),
     $               potk_corr(ngrid+1,n2grid,n2grid),
     $               fxk_corr_unitm (ngrid+1,n2grid,n2grid),
     $               fyk_corr_unitm (ngrid+1,n2grid,n2grid),
     $               fzk_corr_unitm (ngrid+1,n2grid,n2grid),
     $               potk_corr_unitm(ngrid+1,n2grid,n2grid),
     $               masskgrid(ngrid+1,n2grid,n2grid)
#else
!
! don't define z components, other arrays just 2d
!
      real(kind=dp) fxcorr_unitm(n2grid+2,n2grid),
     $                 fycorr_unitm(n2grid+2,n2grid),
     $                 potcorr_unitm(n2grid+2,n2grid),
     $                 fxcorr_now(n2grid+2,n2grid),
     $                 fycorr_now(n2grid+2,n2grid),
     $                 potcorr_now(n2grid+2,n2grid),
     $                 massgrid(n2grid+2,n2grid),
     $                 gridbuffer(ngrid,ngrid)

      double complex fxk_corr (ngrid+1,n2grid),
     $               fyk_corr (ngrid+1,n2grid),
     $               potk_corr(ngrid+1,n2grid),
     $               fxk_corr_unitm (ngrid+1,n2grid),
     $               fyk_corr_unitm (ngrid+1,n2grid),
     $               potk_corr_unitm(ngrid+1,n2grid),
     $               masskgrid(ngrid+1,n2grid)
#endif
!
! Attention: The complex arrays declared up there are not really newly 
! allocated, but are equivalent to the existing arrays, see declaration
! below. The arrays declared kind=dp will hold fourier transformed data, so they
! will actually contain complex data (two subsequent dbles make up one dble
! complex). Through the equivalence below, a complex array is associated 
! with each of them, so the multiplication in k space can be carried out
! as a simple product of two complex numbers, rather then computing the real
! and imaginary part separatedly, using the split up components.
! Note that the size of the complex arrays is half the size of the real ones,
! ngrid+1 instead of n2grid+2 is used for the first dimension.
!
#if NDIM==3
      equivalence (fxk_corr (1,1,1),fxcorr_now(1,1,1)),
     $            (fyk_corr (1,1,1),fycorr_now(1,1,1)),
     $            (fzk_corr (1,1,1),fzcorr_now(1,1,1)),
     $            (potk_corr(1,1,1),potcorr_now(1,1,1)),        
     $            (fxk_corr_unitm(1,1,1), fxcorr_unitm(1,1,1)),
     $            (fyk_corr_unitm(1,1,1), fycorr_unitm(1,1,1)),
     $            (fzk_corr_unitm(1,1,1), fzcorr_unitm(1,1,1)),
     $            (potk_corr_unitm(1,1,1),potcorr_unitm(1,1,1)),
     $            (masskgrid(1,1,1),massgrid(1,1,1))
#else
      equivalence (fxk_corr (1,1),fxcorr_now(1,1)),
     $            (fyk_corr (1,1),fycorr_now(1,1)),
     $            (potk_corr(1,1),potcorr_now(1,1)),        
     $            (fxk_corr_unitm(1,1), fxcorr_unitm(1,1)),
     $            (fyk_corr_unitm(1,1), fycorr_unitm(1,1)),
     $            (potk_corr_unitm(1,1),potcorr_unitm(1,1)),
     $            (masskgrid(1,1),massgrid(1,1))
#endif


#ifndef PERIODIC
      ewald module: PERIODIC preprocessor flag is not set.
#endif
      contains
!---------------------------------------------------------------
      subroutine load_ewaldtable(ewaldfile)
!**************************************************************
!                                                             *
!  Load existing table with ewald correction forces from disk *
!                                                             *
!**************************************************************
      character(len=29), intent(in):: ewaldfile

      integer nsize,i,j,k

      character(len=20), parameter:: where =('load_ewaldtable')
#if NDIM==2
      character(len=3) , parameter:: dimen=('**2')
#else
      character(len=3) , parameter:: dimen=('**3')
#endif
      if(idbg.ge.2)print *,where

      open(idisk1,file=ewaldfile,form='unformatted')
      read(idisk1,err=100)nsize
      close(idisk1)
      print*,'Size of grid in file:',nsize,dimen
      if(nsize .ne. ngrid)then
         print*,'Wrong ewald table, should have size',ngrid,dimen
         stop
      endif

      open(idisk1,file=ewaldfile,form='unformatted')
      read(idisk1,err=100)nsize,
#if NDIM==2
     $     ((gridbuffer(i,j),i=1,ngrid),j=1,ngrid)
#else
     $     (((gridbuffer(i,j,k),i=1,ngrid),j=1,ngrid),k=1,ngrid)
#endif
      close(idisk1)

      return
!
!--an error as occured while reading
!
100   write(*,*)'reading error in load_ewaldtable!'
      stop
      end subroutine load_ewaldtable
!---------------------------------------------------------------
      subroutine save_ewaldtable(ewaldfile)
!**************************************************************
!                                                             *
!  Save generated table with ewald correction forces to disk  *
!                                                             *
!**************************************************************
      character(len=29), intent(in):: ewaldfile

      integer i,j,k
      character(len=20), parameter:: where =('save_ewaldtable')
      if(idbg.ge.2)print *,where

      open(idisk1, file=ewaldfile,form='unformatted')
      write(idisk1,err=100) ngrid,
#if NDIM==2
     $     ((gridbuffer(i,j),i=1,ngrid),j=1,ngrid)
#else
     $     (((gridbuffer(i,j,k),i=1,ngrid),j=1,ngrid),k=1,ngrid)
#endif
      close(idisk1)

      return
!
!--an error as occured while writing
!
100   write(*,*)'writing error in save_ewaldtable!'
      stop
      end subroutine save_ewaldtable
!---------------------------------------------------------------
      subroutine checkboxlimits(npart,npoim,dumposmas,dumposmaspm)
!***********************************************************************
!                                                                      *
! Check if particles moved across box boundary. If so, then move them  *
! inside the box again on its other side                               *
!                                                                      *
! Subroutine by M. Wetzstein, Heidelberg, 2002                         *
!                                                                      *
!***********************************************************************
      integer, intent(in):: npart,npoim
      real(kind=dp), intent(inout)::  dumposmas  (ndim1,npart)
      real(kind=dp), intent(inout)::  dumposmaspm(ndim1,npoim)

      integer j,k
      character(len=20), parameter:: where =('checkboxlimits')
      if(idbg.ge.2)print *,where

! check all particles, either they moved
! by integration or extrapolation

!$omp parallel do default(none) private(j,k)
!$omp& shared(npart,dumposmas,boxlims,boxlen)
      do j=1,npart
         do k=1,ndim
            if(dumposmas(k,j).lt.boxlims(1,k))then
               dumposmas(k,j) = dumposmas(k,j) + boxlen(k)
            endif
            if(dumposmas(k,j).gt.boxlims(2,k))then
               dumposmas(k,j) = dumposmas(k,j) - boxlen(k)
            endif
         enddo
      enddo

      do j=1,npoim
         do k=1,ndim
            if(dumposmaspm(k,j).lt.boxlims(1,k))then
               dumposmaspm(k,j) = dumposmaspm(k,j) + boxlen(k)
            endif
            if(dumposmaspm(k,j).gt.boxlims(2,k))then
               dumposmaspm(k,j) = dumposmaspm(k,j) - boxlen(k)
            endif
         enddo
      enddo

      return
      end subroutine checkboxlimits
!---------------------------------------------------------------
      subroutine subtract_box
!************************************************************************
!                                                                       *
! Substract the contribution of the box itself (isolated solution) from *
! the tabulated values, so that only a real correction remains, taking  *
! only the periodic correction into account.                            *
!                                                                       *
!************************************************************************

      use partvars, only: npart,npart_sph,h

      real(kind=dp), parameter::sixth=ONE/SIX
      real(kind=dp), parameter::fiftnth=ONE/15e0_dp
      real(kind=dp), parameter::thirtyth=ONE/30e0_dp

      integer i,j,k
      real(kind=dp), parameter::twntysevths=20e0_dp/7e0_dp
      real(kind=dp) unitmass,conversionfac,dx,dy,dz,r2,r,ri,rj,pot,
     $     hsum,emdi,emdi2,emdi3,di,d2,di2,em,v,v2,v3,v4,v5,emfrac,eps2,
     $     hmean,vinv,v6,sum
#if NDIM==2
      real(kind=dp) acc(2)
#else
      real(kind=dp) acc(3)
#endif
      character(len=20), parameter:: where =('subtract_box')
      if(idbg.ge.2)print *,where

      unitmass=one
      eps2=eps*eps
      conversionfac=boxlen(1)/real(n2grid,dp)
#if NDIM==2
      select case(isoft)
         case(id_Plummer)
            do j=1,n2grid
               do i=1,n2grid
                  
                  dx =real(i-1,dp)*conversionfac 
                  if(dx.gt.halfboxlen(1)) dx=dx-boxlen(1) 
                  
                  dy =real(j-1,dp)*conversionfac
                  if(dy.gt.halfboxlen(2)) dy=dy-boxlen(2)
                  r2 = dx*dx + dy*dy+ eps2
                  
                  r = sqrt(r2)
                  if(r.gt.zero)then
                     ri = one/(r*r2)
                     rj = one/r
                  else
                     ri = zero
                     rj = n2grid/boxlen(1) !assumes boxlen(1)=boxlen(2)
                  endif
                  
                  acc(1)=dx*unitmass*ri
                  acc(2)=dy*unitmass*ri
                  pot     =   unitmass*rj
                  
                  fxcorr_unitm(i,j) =acc(1)+ fxcorr_unitm(i,j)
                  fycorr_unitm(i,j) =acc(2)+ fycorr_unitm(i,j)
                  potcorr_unitm(i,j)=-pot    +potcorr_unitm(i,j)
               enddo
            enddo
         case(id_varkern,id_fixkern)
!
! Spline kernel soft. Difficult for computing forces on grid in 
! isolated box, as h can encompass variable numbers of grid points.
! We use the maximum h of all nbodies and hmax here for soft. as the latter is
! the upper limit for sph part. (-> max. number of affected grid points).
!
            hsum=ZERO
! find max h of nbodies (if they exist)
            do i=npart_sph+1,npart 
               hsum=max(hsum,h(i))
            enddo
! check if sph part.'s hmax is greater than nbody max
            hsum=max(hmax,hsum)
            hsum=hsum+hsum

            do j=1,n2grid
               do i=1,n2grid
                  
                  dx =real(i-1,dp)*conversionfac 
                  if(dx.gt.halfboxlen(1)) dx=dx-boxlen(1) 
                  
                  dy =real(j-1,dp)*conversionfac
                  if(dy.gt.halfboxlen(2)) dy=dy-boxlen(2)
                  
                  d2 = dx*dx + dy*dy+ small
                  di  =one/sqrt(d2)
                  di2 =di*di
                  if(d2.gt.hsum*hsum)then
                     em=unitmass
                     pot= em*di
                  else
                     v=one/(di*hsum*half)
                     v2=v*v
                     v4=v2*v2
                     v5=v4*v
                     if(v2.gt.one)then !v.le.2 guaranteed by d2.lt.hsum2
                        v3=v2*v
                        emfrac=-0.05e0_dp*v5 + 0.375e0_dp*v4-v3 
     &                                       + v2-0.05e0_dp
                     else
                        emfrac= 0.15e0_dp*v5-0.375e0_dp*v4 + half*v2
                     endif
                     em=twntysevths*emfrac*unitmass
                     pot= em*di !not physically `correct'
                     
                  endif                  
                  emdi3= em*di2*di
                  acc(1)= emdi3*dx 
                  acc(2)= emdi3*dy
                  
                  fxcorr_unitm(i,j) =acc(1)+ fxcorr_unitm(i,j)
                  fycorr_unitm(i,j) =acc(2)+ fycorr_unitm(i,j)
                  potcorr_unitm(i,j)=-pot    +potcorr_unitm(i,j)
               enddo
            enddo

      end select

#else
      select case(isoft)
         case(id_Plummer)

            do k=1,n2grid
               do j=1,n2grid
                  do i=1,n2grid
     
                     dx =real(i-1,dp)*conversionfac 
                     if(dx.gt.halfboxlen(1)) dx=dx-boxlen(1) 
                     
                     dy =real(j-1,dp)*conversionfac
                     if(dy.gt.halfboxlen(2)) dy=dy-boxlen(2)
                     dz = real(k-1,dp)*conversionfac
                     if(dz.gt.halfboxlen(3)) dz=dz-boxlen(3)
                     r2 = dx*dx + dy*dy+ dz*dz + eps2
                     r = sqrt(r2)
                     if(r.gt.zero)then
                        ri = one/(r*r2)
                        rj = one/r
                     else
                        ri = zero
                        rj = n2grid/boxlen(1) !assumes boxlen(1)=boxlen(2 and 3)
                     endif
                     
                     acc(1)=dx*unitmass*ri
                     acc(2)=dy*unitmass*ri
                     acc(3)=dz*unitmass*ri
                     pot     =   unitmass*rj
                     
                     fxcorr_unitm(i,j,k) =acc(1)+ fxcorr_unitm(i,j,k)
                     fycorr_unitm(i,j,k) =acc(2)+ fycorr_unitm(i,j,k)
                     fzcorr_unitm(i,j,k) =acc(3)+ fzcorr_unitm(i,j,k)
                     potcorr_unitm(i,j,k)=-pot    +potcorr_unitm(i,j,k)
                  enddo
               enddo
            enddo

         case(id_varkern,id_fixkern)
!
! Spline kernel soft. Difficult for computing forces on grid in 
! isolated box, as h can encompass variable numbers of grid points.
! We use the maximum h of all nbodies and hmax here for soft. as the latter is
! the upper limit for sph part. (-> max. number of affected grid points).
!
            hsum=ZERO
! find max h of nbodies (if they exist)
            do i=npart_sph+1,npart 
               hsum=max(hsum,h(i))
            enddo
! check if sph part.'s hmax is greater than nbody max
            hsum=max(hmax,hsum)
            hsum=hsum+hsum

            do k=1,n2grid
               do j=1,n2grid
                  do i=1,n2grid
     
                     dx =real(i-1,dp)*conversionfac 
                     if(dx.gt.halfboxlen(1)) dx=dx-boxlen(1) 
                     
                     dy =real(j-1,dp)*conversionfac
                     if(dy.gt.halfboxlen(2)) dy=dy-boxlen(2)
                     dz = real(k-1,dp)*conversionfac
                     if(dz.gt.halfboxlen(3)) dz=dz-boxlen(3)

                     d2  =dx*dx+dy*dy+dz*dz + small
                     di  =one/sqrt(d2)
                     di2 =di*di

                     if(d2.gt.hsum*hsum)then
                        em =unitmass
                        pot=em*di
                     else
                        hmean=half*hsum
                        vinv=hmean*di
                        v=one/vinv
                        v2=v*v
                        v3=v2*v
                        v4=v2*v2
                        v5=v3*v2
                        v6=v3*v3
                        if(v2.gt.one)then !v.le.2 guaranteed by d2.lt.hsum2
                           emfrac=-fiftnth + atethd*v3 - three*v4 
     $                            + 1.2e0_dp*v5 - sixth*v6
                           sum= fiftnth*vinv -1.6e0_dp + forthd*v2 - v3
     &                          + 0.3e0_dp*v4 -thirtyth*v5
                           pot=unitmass*sum/hmean
                        else
                           emfrac=forthd*v3 - 1.2e0_dp*v5 + half*v6
                           sum=-1.4e0_dp + twothd*v2 - 0.3e0_dp*v4 
     &                         + 0.1e0_dp*v5
                           pot=unitmass*sum/hmean
                        endif
                        em=emfrac*unitmass
                        
                     endif
                     emdi3=em*di2*di
                     acc(1)= emdi3*dx 
                     acc(2)= emdi3*dy
                     acc(3)= emdi3*dz
                     
                     fxcorr_unitm(i,j,k) =acc(1)+ fxcorr_unitm(i,j,k)
                     fycorr_unitm(i,j,k) =acc(2)+ fycorr_unitm(i,j,k)
                     fzcorr_unitm(i,j,k) =acc(3)+ fzcorr_unitm(i,j,k)
                     potcorr_unitm(i,j,k)=-pot    +potcorr_unitm(i,j,k)
                  enddo
               enddo
            enddo
      end select
#endif

      return
      end subroutine subtract_box
!---------------------------------------------------------------
      subroutine apply_ewald(npart,posmas,acc,poten)
!**************************************************************************
!                                                                         *
! This routine applies the periodic correction based on the ewald method. *
! The particles are binned onto a grid for which the acceleration and     *
! potential  corrections already exist (init_ewald). A cloud-in-cell      *
! scheme is used  for the binning.                                        *
! The mass density is then fourier transformed, multiplied with the       *
! corrections and transfomred back to real space.                         *
!                                                                         *
!**************************************************************************
      use indivtsvars

      integer, intent(in):: npart
      real(kind=dp), intent(in   ):: posmas(ndim1,npart)
      real(kind=dp), intent(inout):: acc(ndim,npart)
      real(kind=dp), intent(inout):: poten(npart)

      integer i,j,ix1,ix2,iy1,iy2,ipart,jpart
      real(kind=dp) gconst,acc_normfac,pot_normfac,factor
      real(kind=dp) r2inv_n2grid_box,dngrid_box
      real(kind=dp) x,y,dx1,dx2,dy1,dy2,potcorrection
#if NDIM==2
      real(kind=dp) d11,d21,d12,d22,fcorrection(2)
#else
      integer k,iz1,iz2
      real(kind=dp) d111,d211,d121,d112,d212,d122,d221,d222,
     $     z,dz1,dz2,fcorrection(3)
#endif
      real(kind=dp) tme1,tme2
      character(len=20), parameter:: where =('apply_ewald')
      if(idbg.ge.2)print *,where
      if(itme.ge.1)call cpu_time(tme1)

!     normalisation: tough since in greensfunction uses a cube
!     of length 2 [-1,1]
!     notation: cube is greensfct related and box is simulation
!     box.

!
! First, do sanity check for implementation correctness of
! the periodic boundaries.
! Must have boxlen(1)=boxlen(2)=boxlen(3), for this implementation
!
      if(abs(boxlen(1)-boxlen(2))/boxlen(1).gt.1e-15_dp)then
         print *,'boxlen(1)',boxlen(1)
         print *,'boxlen(2)',boxlen(2)
         stop'Ewald code must have box sides equal'
      endif
#if NDIM==3
      if(abs(boxlen(2)-boxlen(3))/boxlen(3).gt.1e-15_dp)then
         print *,'boxlen(2)',boxlen(2)
         print *,'boxlen(3)',boxlen(3)
         stop'Ewald code must have box sides equal'
      endif
#endif
#if NDIM==2
      print*,'ATTENTION: NORMALIZATION FOR 2D ISN''t FIXED YET!!!'
#endif
      gconst       =one
      acc_normfac=gconst*boxlen(1)     ! normalization, /boxlen**2 *
                                         ! boxlen**3 <=> *boxlen
      pot_normfac  =gconst*boxlen(1)**2  ! normalization, /boxlen *
                                         ! boxlen**3 <=> *boxlen**2
      r2inv_n2grid_box=(one/real(n2grid_box,dp))**2
      factor = real(ngrid,dp)/boxlen(1)     ! Box ranges from -1 to +1 
      print*,'111'
! initialize array for mass
      do i=1,n2grid+2
         do j=1,n2grid
#if NDIM==3
            do k=1,n2grid
               massgrid(i,j,k)=zero
            enddo
#else
            massgrid(i,j)=zero
#endif
         enddo
      enddo
      print*,'222'
!
! bin all particles inside box onto the grid
!
      dngrid_box=real(ngrid_box,dp)
      
#if NDIM==2
!$omp parallel do default(none)
!$omp& firstprivate(factor,dngrid_box)
!$omp&   shared(npart,posmas,halfboxlen,massgrid)
!$omp&   private(i,x,y,ix1,ix2,iy1,iy2,dx1,dx2)
!$omp&   private(dy1,dy2)
      do i=1,npart
         x    = (posmas(1,i) + halfboxlen(1)) * factor
         y    = (posmas(2,i) + halfboxlen(2)) * factor
         ix1  = int(x) + 1
         iy1  = int(y) + 1
         ix2  = ix1 + 1
         iy2  = iy1 + 1
         dx1  = real(ix1,dp)-x
         dy1  = real(iy1,dp)-y
         dx2  = -dx1+one
         dy2  = -dy1+one
         massgrid(ix1,iy1)=massgrid(ix1,iy1)+dx1*dy1*dngrid_box*
     $                                         posmas(ims,i)
         massgrid(ix2,iy1)=massgrid(ix2,iy1)+dx2*dy1*dngrid_box*
     $                                         posmas(ims,i)
         massgrid(ix1,iy2)=massgrid(ix1,iy2)+dx1*dy2*dngrid_box*
     $                                         posmas(ims,i)
         massgrid(ix2,iy2)=massgrid(ix2,iy2)+dx2*dy2*dngrid_box*
     $                                         posmas(ims,i)
      enddo
#else
!$omp parallel do default(none)
!$omp& firstprivate(factor,dngrid_box)
!$omp&   shared(npart,posmas,halfboxlen,massgrid)
!$omp&   private(i,x,y,z,ix1,ix2,iy1,iy2,iz1,iz2,dx1,dx2)
!$omp&   private(dy1,dy2,dz1,dz2)
      do i=1,npart
         x    = (posmas(1,i) + halfboxlen(1)) * factor
         y    = (posmas(2,i) + halfboxlen(2)) * factor
         z    = (posmas(3,i) + halfboxlen(3)) * factor
         ix1  = int(x) + 1
         iy1  = int(y) + 1
         ix2  = ix1 + 1
         iy2  = iy1 + 1
         iz1  = int(z) + 1
         iz2  = iz1 + 1
         dx1  = real(ix1,dp)-x
         dy1  = real(iy1,dp)-y
         dx2  = -dx1+one
         dy2  = -dy1+one
         dz1  = real(iz1,dp)-z
         dz2  = -dz1+one
!         print*,'---------------------------------------'
!         print*,i,posmas(1,i),posmas(2,i),posmas(3,i)
!         print*,ix1,ix2,iy1,iy2,iz1,iz2
         massgrid(ix1,iy1,iz1)=massgrid(ix1,iy1,iz1)+dx1*dy1*dz1*
     $                                         dngrid_box*posmas(ims,i)
         massgrid(ix2,iy1,iz1)=massgrid(ix2,iy1,iz1)+dx2*dy1*dz1*
     $                                         dngrid_box*posmas(ims,i)
         massgrid(ix1,iy2,iz1)=massgrid(ix1,iy2,iz1)+dx1*dy2*dz1*
     $                                         dngrid_box*posmas(ims,i)
         massgrid(ix2,iy2,iz1)=massgrid(ix2,iy2,iz1)+dx2*dy2*dz1*
     $                                         dngrid_box*posmas(ims,i)
         massgrid(ix1,iy1,iz2)=massgrid(ix1,iy1,iz2)+dx1*dy1*dz2*
     $                                         dngrid_box*posmas(ims,i)
         massgrid(ix2,iy1,iz2)=massgrid(ix2,iy1,iz2)+dx2*dy1*dz2*
     $                                         dngrid_box*posmas(ims,i)
         massgrid(ix1,iy2,iz2)=massgrid(ix1,iy2,iz2)+dx1*dy2*dz2*
     $                                         dngrid_box*posmas(ims,i)
         massgrid(ix2,iy2,iz2)=massgrid(ix2,iy2,iz2)+dx2*dy2*dz2*
     $                                         dngrid_box*posmas(ims,i)
      enddo
#endif
      print*,'333'
!
! transform to k space
!      
      call dfftw_execute(fftw_massgrid_r2c)
!
! now convolve
!
! attention: here is the only place where the complex arrays are used to
! make the multiplication easier
!

#if NDIM==2

!$omp parallel do default(none) private(i,j)
!$omp& firstprivate(acc_normfac,pot_normfac,r2inv_n2grid_box)
!$omp&  shared(fxk_corr,fyk_corr,potk_corr,fxk_corr_unitm)
!$omp&  shared(masskgrid,fyk_corr_unitm,potk_corr_unitm)
      do j=1,n2grid
         do i=1,ngrid+1
            fxk_corr(i,j) = acc_normfac * r2inv_n2grid_box *
     $           masskgrid(i,j) * fxk_corr_unitm(i,j)
            fyk_corr(i,j) = acc_normfac * r2inv_n2grid_box *
     $           masskgrid(i,j) * fyk_corr_unitm(i,j)
            potk_corr(i,j)= pot_normfac   * r2inv_n2grid_box *
     $           masskgrid(i,j) * potk_corr_unitm(i,j)
         enddo
      enddo

#else

!$omp parallel do default(none) private(i,j,k)
!$omp& firstprivate(acc_normfac,pot_normfac,r2inv_n2grid_box)
!$omp&  shared(fxk_corr,fyk_corr,fzk_corr,potk_corr,fxk_corr_unitm)
!$omp&  shared(masskgrid,fyk_corr_unitm,fzk_corr_unitm,potk_corr_unitm)
      do k=1,n2grid
         do j=1,n2grid
            do i=1,ngrid+1
               fxk_corr(i,j,k) = acc_normfac * r2inv_n2grid_box *
     $              masskgrid(i,j,k) * fxk_corr_unitm(i,j,k)
               fyk_corr(i,j,k) = acc_normfac * r2inv_n2grid_box *
     $              masskgrid(i,j,k) * fyk_corr_unitm(i,j,k)
               fzk_corr(i,j,k) = acc_normfac * r2inv_n2grid_box *
     $              masskgrid(i,j,k) * fzk_corr_unitm(i,j,k)
               potk_corr(i,j,k)= pot_normfac   * r2inv_n2grid_box *
     $              masskgrid(i,j,k) * potk_corr_unitm(i,j,k)
             enddo
         enddo
      enddo

#endif
      print*,'444'
!
! now transfrom back to real space to get the corrections
!
      call dfftw_execute(fftw_fxk_corr_c2r)
      call dfftw_execute(fftw_fyk_corr_c2r)
      call dfftw_execute(fftw_potk_corr_c2r)
#if NDIM==3
      call dfftw_execute(fftw_fzk_corr_c2r)
#endif
!
! compute the corrections from the grid using CIC, then apply the corrections
!
      
#if NDIM==2
!$omp parallel do default(none)
!$omp& firstprivate(factor)
!$omp& shared(nactive,iactive,halfboxlen,posmas)
!$omp& shared(fxcorr_now,fycorr_now,potcorr_now,acc,poten)
!$omp& private(ipart,jpart,x,y,ix1,ix2,iy1,iy2)
!$omp& private(dx1,dx2,dy1,dy2,d11,d21,d12,d22)
!$omp& private(fcorrection,potcorrection)
      do ipart=1,nactive
         jpart=iactive(ipart)
         x    = (posmas(1,jpart) + halfboxlen(1)) * factor
         y    = (posmas(2,jpart) + halfboxlen(2)) * factor
         ix1  = int(x) + 1
         iy1  = int(y) + 1
         ix2  = ix1 + 1
         iy2  = iy1 + 1
         dx1  = real(ix1,dp)-x
         dy1  = real(iy1,dp)-y
         dx2  = -dx1+one
         dy2  = -dy1+one
!
! compute weights in 2d
!
         d11=dx1*dy1
         d21=dx2*dy1
         d12=dx1*dy2
         d22=dx2*dy2
!
!     Correction for acceleration
!
         fcorrection(1) = d11 * fxcorr_now(ix1,iy1)
     &                  + d21 * fxcorr_now(ix2,iy1)
     &                  + d12 * fxcorr_now(ix1,iy2)
     &                  + d22 * fxcorr_now(ix2,iy2)

         fcorrection(2) = d11 * fycorr_now(ix1,iy1)
     &                  + d21 * fycorr_now(ix2,iy1)
     &                  + d12 * fycorr_now(ix1,iy2)
     &                  + d22 * fycorr_now(ix2,iy2)

!
! Correction for potential
!
         potcorrection = d11 *  potcorr_now(ix1,iy1)
     &                 + d21 *  potcorr_now(ix2,iy1)
     &                 + d12 *  potcorr_now(ix1,iy2)
     &                 + d22 *  potcorr_now(ix2,iy2)

         acc(1,jpart)   = acc(1,jpart) + fcorrection(1)
         acc(2,jpart)   = acc(2,jpart) + fcorrection(2)
         poten(jpart)     = poten(jpart)   + potcorrection
      enddo
#else
!$omp parallel do default(none)
!$omp& firstprivate(factor)
!$omp& shared(nactive,iactive)
!$omp& shared(halfboxlen,posmas)
!$omp& shared(fxcorr_now,fycorr_now,fzcorr_now,potcorr_now,acc,poten)
!$omp& private(ipart,jpart,x,y,z,ix1,ix2,iy1,iy2,iz1,iz2)
!$omp& private(dx1,dx2,dy1,dy2,dz1,dz2)
!$omp& private(d111,d211,d121,d112,d212,d122,d221,d222)
!$omp& private(fcorrection,potcorrection)
      do ipart=1,nactive
         jpart=iactive(ipart)
         x    = (posmas(1,jpart) + halfboxlen(1)) * factor
         y    = (posmas(2,jpart) + halfboxlen(2)) * factor
         z    = (posmas(3,jpart) + halfboxlen(3)) * factor
         ix1  = int(x) + 1
         iy1  = int(y) + 1
         ix2  = ix1 + 1
         iy2  = iy1 + 1
         iz1  = int(z) + 1
         iz2  = iz1 + 1
         dx1  = real(ix1,dp)-x
         dy1  = real(iy1,dp)-y
         dx2  = -dx1+one
         dy2  = -dy1+one
         dz1  = real(iz1,dp)-z
         dz2  = -dz1+one
!
! compute weights in 3d
!
         d111=dx1*dy1*dz1
         d211=dx2*dy1*dz1
         d121=dx1*dy2*dz1
         d221=dx2*dy2*dz1
         d112=dx1*dy1*dz2
         d212=dx2*dy1*dz2
         d122=dx1*dy2*dz2        
         d222=dx2*dy2*dz2    
!
!     Correction for acceleration
!
         fcorrection(1) = d111 * fxcorr_now(ix1,iy1,iz1)
     &                  + d211 * fxcorr_now(ix2,iy1,iz1)
     &                  + d121 * fxcorr_now(ix1,iy2,iz1)
     &                  + d221 * fxcorr_now(ix2,iy2,iz1)
     &                  + d112 * fxcorr_now(ix1,iy1,iz2)
     &                  + d212 * fxcorr_now(ix2,iy1,iz2)
     &                  + d122 * fxcorr_now(ix1,iy2,iz2)
     &                  + d222 * fxcorr_now(ix2,iy2,iz2)

         fcorrection(2) = d111 * fycorr_now(ix1,iy1,iz1)
     &                  + d211 * fycorr_now(ix2,iy1,iz1)
     &                  + d121 * fycorr_now(ix1,iy2,iz1)
     &                  + d221 * fycorr_now(ix2,iy2,iz1)
     &                  + d112 * fycorr_now(ix1,iy1,iz2)
     &                  + d212 * fycorr_now(ix2,iy1,iz2)
     &                  + d122 * fycorr_now(ix1,iy2,iz2)
     &                  + d222 * fycorr_now(ix2,iy2,iz2)

         fcorrection(3) = d111 * fzcorr_now(ix1,iy1,iz1)
     &                  + d211 * fzcorr_now(ix2,iy1,iz1)
     &                  + d121 * fzcorr_now(ix1,iy2,iz1)
     &                  + d221 * fzcorr_now(ix2,iy2,iz1)
     &                  + d112 * fzcorr_now(ix1,iy1,iz2)
     &                  + d212 * fzcorr_now(ix2,iy1,iz2)
     &                  + d122 * fzcorr_now(ix1,iy2,iz2)
     &                  + d222 * fzcorr_now(ix2,iy2,iz2)
!
! Correction for potential
!
         potcorrection = d111 *  potcorr_now(ix1,iy1,iz1)
     &                 + d211 *  potcorr_now(ix2,iy1,iz1)
     &                 + d121 *  potcorr_now(ix1,iy2,iz1)
     &                 + d221 *  potcorr_now(ix2,iy2,iz1)
     &                 + d112 *  potcorr_now(ix1,iy1,iz2)
     &                 + d212 *  potcorr_now(ix2,iy1,iz2)
     &                 + d122 *  potcorr_now(ix1,iy2,iz2)
     &                 + d222 *  potcorr_now(ix2,iy2,iz2)

         acc(1,jpart)   = acc(1,jpart) + fcorrection(1)
         acc(2,jpart)   = acc(2,jpart) + fcorrection(2)
         acc(3,jpart)   = acc(3,jpart) + fcorrection(3)
         poten(jpart)     = poten(jpart)   + potcorrection
      enddo
#endif
      if(itme.ge.1)then
         call cpu_time(tme2)
         timing(itme_ewald)=timing(itme_ewald)+(tme2-tme1)
         ncalls(itme_ewald)=ncalls(itme_ewald)+1
         if(itme.ge.2)print *,'where ',tme2-tme1
      endif

      return
      end subroutine apply_ewald
!---------------------------------------------------------------
      subroutine buildfullgrid(iswitch,ngrid,ngridhalf,n2grid,
     $     gridbuffer,fullgridbuffer)

!************************************************************************
!                                                                       *
! The content of gridbuffer is the correction table for distances from  *
! -ngrid to ngrid cells of the grid. The full correction table has to   *
! be twice as large to avoid artifacts of undesired periodicity of the  *
! grid which would affect the result through wrap-around during the     *
! convolution (see e.g. Numerical Recipes, ch. 13.1). So gridbuffer has *
! to be extended and therefore only represents one octant of the full   *
! grid that is to used for the convolution.                             *
! So it has to be sorted correctly and copied into the octants.         *
! iswitch denotes for which direction (x,y,z) the correction table is,  *
! cause gridbuffer was only made for x.                                 *
!                                                                       *
!************************************************************************
      integer, intent(in):: iswitch,ngrid,ngridhalf,n2grid

#if NDIM==2
      real(kind=dp), intent(in ):: gridbuffer(ngrid,ngrid)
      real(kind=dp), intent(out)::
     &                  fullgridbuffer(n2grid+2,n2grid)
#else
      real(kind=dp), intent(in ):: gridbuffer(ngrid,ngrid,ngrid)
      real(kind=dp), intent(out)::
     &                  fullgridbuffer(n2grid+2,n2grid,n2grid)
#endif
      integer i,j,k,ii,jj,kk,imult,jmult,kmult

      character(len=20), parameter:: where =('buildfullgrid')
      
      if(idbg.ge.2)print *,where
!
! gridbuffer was made such that origin of the box is in 'center' of array
! meaning at gridbuffer(ngrid/2+1,ngrid/2+1,ngrid/2+1)
! now shift origin to 'center' of simulation box, corresponding to
! fullgridbuffer(n2grid/2+1,n2grid/2+1,n2grid/2+1).
!
#if NDIM==3
      do k=1,ngrid
#endif
         do j=1,ngrid
            do i=1, ngrid
               ii=i+ngridhalf
               jj=j+ngridhalf
               if (ii.gt.ngrid) ii=ii-ngrid
               if (jj.gt.ngrid) jj=jj-ngrid
#if NDIM==3
               kk=k+ngridhalf
               if (kk.gt.ngrid) kk=kk-ngrid
               if(iswitch.eq.1.or.iswitch.eq.4)then !x correction table or potential
                  fullgridbuffer(ii,jj,kk) = gridbuffer(i,j,k)
               elseif(iswitch.eq.2)then !y correction table
                  fullgridbuffer(ii,jj,kk) = gridbuffer(j,i,k)
               elseif(iswitch.eq.3)then !z correction table
                  fullgridbuffer(ii,jj,kk) = gridbuffer(k,j,i)
               endif
#else
               if(iswitch.eq.1.or.iswitch.eq.4)then !x correction table or potential
                  fullgridbuffer(ii,jj) = gridbuffer(i,j)
               elseif(iswitch.eq.2)then !y correction table
                  fullgridbuffer(ii,jj) = gridbuffer(j,i)
               endif
#endif
            enddo
         enddo
#if NDIM==3
      enddo ! outermost do loop, only for 3d  
#endif
!
! if potential, init different before copying
!
      if(iswitch.eq.4)then
#if NDIM==2
         fullgridbuffer(1,1)  =-real(n2grid,dp)/boxlen(1)
#else
         fullgridbuffer(1,1,1)=-real(n2grid,dp)/boxlen(1)
#endif
      endif
!
! now replicate the correction table to other octants
!
#if NDIM==3
      do kmult=0,1
#endif
         do jmult=0,1
            do imult=0,1
#if NDIM==3
               do k =1,ngrid
#endif
                  do j=1,ngrid
                     do i=1,ngrid
                        ii=i + ngrid * imult !first fill upper half, then lower
                        jj=j + ngrid * jmult
#if NDIM==3
                        kk=k + ngrid * kmult
                        fullgridbuffer(ii,jj,kk)=fullgridbuffer(i,j,k)
#else
                        fullgridbuffer(ii,jj)=fullgridbuffer(i,j)
#endif
                     enddo
                  enddo
#if NDIM==3
               enddo
#endif
            enddo
         enddo
#if NDIM==3
      enddo
#endif

      return
      end subroutine buildfullgrid
!---------------------------------------------------------------
      subroutine init_rand(idummy)

      integer, intent(in):: idummy
      real(kind=dp) forgetme

      idummyrandom=idummy
      forgetme=ran2(idummyrandom)

      if(idbg.gt.1)print *,'First random number is:',forgetme

      return
      end subroutine init_rand
!---------------------------------------------------------------
      subroutine init_ewald
!************************************************************************
!                                                                       *
! This supplies the table of corrections to the gravitational forces    *
! and potential , based on Ewald's method as described in Klessen       *
! MNRAS (1997). A table of corrections for the desired grid resolution  *
! already exists on disk or is newly generated and then saved to disk   *
! for future use.                                                       *
!                                                                       *
!************************************************************************

!
! The correction tables are stored in the directory ewalddir. The code
! checks if this directory exists, otherwise it tells the user to create
! it. This check works fine using the inquire routine, but not for every
! compiler. E.g. with the Intel Fortran compiler it used to work up to v7
! but v8 always returns .false. if you inquire about a directory. Thus
! we use some compiler specific functions with this version of the intel
! compiler in order to do the job. It's not very elegant to do so, but
! it works.
! We use the stat routine, which is part of the ifport module, to check
! for the existence of ewalddir. fstat returns an integer array which is
! an IOR combination of several flags. s_ifdir is the one indicating 
! directory status, so we check for that (see below).
!
#if __INTEL_COMPILER>=800
      use ifport
      integer io_info(12)
      logical err
#endif
      logical tobe
      character(len=29) ewaldfile
      character(len=17), parameter::ewaldbasename=('TABLES/ewaldtable')
      character(len=6 ), parameter::ewalddir=('TABLES')
      integer numcpus,idum,jdum,kdum,ii,jj,kk,i,j,k
      real(kind=dp) eL,alpha,sqrtpi,pi2
      real(kind=dp) dumfcorr,dx,dy,dz,r,r2,eps2
      real(kind=dp) tme1,tme2
      character(len=20), parameter:: where =('init_ewald')
!
! On SGI Altix systems, it seems that the return type of dfftw_init_threads
! is int*8 instead of the conventional int, although the FFTW doc says this
! would not be the case. At least for the systems we tested, using int*8
! allowed us to use FFTW lib with threads, which would not work with normal int
!
#ifdef ITAN
      integer*8 ierror
#else
      integer ierror
#endif

      if(idbg.ge.2)print *,where
      eps2=eps*eps
!
! Create the plans for the transforms in the FFTW library (cf. FFTW
! documentation). This has to be done BEFORE the data is written into
! the arrays, as using anyting else then FFTW_ESTIMATE overwrites the
! input arrays when the plans are created ! FFTW_PATIENT for production runs!
!
#ifdef _OPENMP     !compute transforms in parallel
      call numprocessors(numcpus)
      call dfftw_init_threads(ierror)
      if(ierror.eq.0)then
         print *,'Error initializing FFTW for threads!',numcpus,ierror
         stop'Couldn''t initialize parallel FFTW'
      endif
      call dfftw_plan_with_nthreads(numcpus)
#endif

      call cpu_time(tme1)

#if NDIM==2
      call dfftw_plan_dft_r2c_2d(fftw_fxcorr_unitm_r2c,n2grid,n2grid,
     $     fxcorr_unitm,fxcorr_unitm,FFTW_MEASURE)
      call dfftw_plan_dft_r2c_2d(fftw_fycorr_unitm_r2c,n2grid,n2grid,
     $     fycorr_unitm,fycorr_unitm,FFTW_MEASURE)
      call dfftw_plan_dft_r2c_2d(fftw_potcorr_unitm_r2c,n2grid,n2grid,
     $     potcorr_unitm,potcorr_unitm,FFTW_MEASURE)
!
! now create the plans for the FFTs in apply_ewald
!
      call dfftw_plan_dft_r2c_2d(fftw_massgrid_r2c,n2grid,n2grid,
     $     massgrid,massgrid,FFTW_MEASURE)
      call dfftw_plan_dft_c2r_2d(fftw_fxk_corr_c2r,n2grid,n2grid,
     $     fxcorr_now,fxcorr_now,FFTW_MEASURE)
      call dfftw_plan_dft_c2r_2d(fftw_fyk_corr_c2r,n2grid,n2grid,
     $     fycorr_now,fycorr_now,FFTW_MEASURE)
      call dfftw_plan_dft_c2r_2d(fftw_potk_corr_c2r,n2grid,n2grid,
     $     potcorr_now,potcorr_now,FFTW_MEASURE)

#else

      call dfftw_plan_dft_r2c_3d(fftw_fxcorr_unitm_r2c,n2grid,n2grid,
     $     n2grid,fxcorr_unitm,fxcorr_unitm,FFTW_MEASURE)
      call dfftw_plan_dft_r2c_3d(fftw_fycorr_unitm_r2c,n2grid,n2grid,
     $     n2grid,fycorr_unitm,fycorr_unitm,FFTW_MEASURE)
      call dfftw_plan_dft_r2c_3d(fftw_fzcorr_unitm_r2c,n2grid,n2grid,
     $     n2grid,fzcorr_unitm,fzcorr_unitm,FFTW_MEASURE)
      call dfftw_plan_dft_r2c_3d(fftw_potcorr_unitm_r2c,n2grid,n2grid,
     $     n2grid,potcorr_unitm,potcorr_unitm,FFTW_MEASURE)
!
! now create the plans for the FFTs in apply_ewald
!
      call dfftw_plan_dft_r2c_3d(fftw_massgrid_r2c,n2grid,n2grid,
     $     n2grid,massgrid,massgrid,FFTW_MEASURE)
      call dfftw_plan_dft_c2r_3d(fftw_fxk_corr_c2r,n2grid,n2grid,
     $     n2grid,fxcorr_now,fxcorr_now,FFTW_MEASURE)
      call dfftw_plan_dft_c2r_3d(fftw_fyk_corr_c2r,n2grid,n2grid,
     $     n2grid,fycorr_now,fycorr_now,FFTW_MEASURE)
      call dfftw_plan_dft_c2r_3d(fftw_fzk_corr_c2r,n2grid,n2grid,
     $     n2grid,fzcorr_now,fzcorr_now,FFTW_MEASURE)
      call dfftw_plan_dft_c2r_3d(fftw_potk_corr_c2r,n2grid,n2grid,
     $     n2grid,potcorr_now,potcorr_now,FFTW_MEASURE)
#endif
      if(itme.eq.1)then
         call cpu_time(tme2)
         timing(itme_fftwplan)=timing(itme_fftwplan)+(tme2-tme1)
         ncalls(itme_fftwplan)=ncalls(itme_fftwplan)+1
         print *,'FFTW planning time ',tme2-tme1
      endif
!
! check if table with ewald correction forces exists, 
! if not then generate it and save it for future use      
!

! check first if directory TABLES/ exists

!
! See the lenghty comment above about the reason for not using inquire
! with the intel compiler v8 or higher.
!
#if __INTEL_COMPILER>=800
      err=stat(ewalddir,io_info)
      if(.not.err)then
         if(iand(s_ifdir,io_info(3)).ne.s_ifdir)then
            print*,'Directory ',ewalddir,' for storing ewald correction'
            print*,'tables doesn''t exist, please create it!!!'
            stop
         endif
      else
         print*,'Error getting information on directory',ewalddir
         stop
      endif
#else
      inquire(file=ewalddir,exist=tobe)
      if(.not.tobe)then
         print*,'Directory ',ewalddir,'for storing ewald correction'
         print*,'tables doesn''t exist, please create it!!!'
         stop
      endif
#endif
      
      write(ewaldfile,200)ewaldbasename,ngrid
#if NDIM==2
 200  format(a17,i3.3,'_force_2d')
#else
 200  format(a17,i3.3,'_force_3d')
#endif
      print*,'Checking if ewald force correction table exists:',
     $     ewaldfile

      inquire(file=ewaldfile,exist=tobe)

      if(.not.tobe)then
         print*,'Table doesn''t exist, generating new one...'
         call generate_ewaldforce
         call save_ewaldtable(ewaldfile)
      else
         print*,'Table exists, loading...'
         call load_ewaldtable(ewaldfile)
      endif
!
! copy information into arrays for x,y,z corrections
!
      call buildfullgrid(1,ngrid,ngridhalf,n2grid, !boxlen,
     $     gridbuffer,fxcorr_unitm)

      call buildfullgrid(2,ngrid,ngridhalf,n2grid, !boxlen,
     $     gridbuffer,fycorr_unitm)
#if NDIM==3
      call buildfullgrid(3,ngrid,ngridhalf,n2grid, !boxlen,
     $     gridbuffer,fzcorr_unitm)
#endif
!
! check if potential correction file exists, if not generate new one
!
      write(ewaldfile,300)ewaldbasename,ngrid
#if NDIM==2
 300  format(a17,i3.3,'_poten_2d')
#else
 300  format(a17,i3.3,'_poten_3d')
#endif
      print*,'Checking if ewald potential correction table exists:',
     $     ewaldfile

      inquire(file=ewaldfile,exist=tobe)

      if(.not.tobe)then
         print *,'Table doesn''t exist, generating new one...'
         call generate_ewaldpot
         call save_ewaldtable(ewaldfile)
      else
         print *,'Table exists, loading...'
         call load_ewaldtable(ewaldfile)
      endif
      print *,'Loading/Creating Ewald-Correction-Tables completed'
!
! potential correction is stored like x force correction, 
! so sort it the same way, but initialize different
!
      call buildfullgrid(4,ngrid,ngridhalf,n2grid, !boxlen,
     $     gridbuffer,potcorr_unitm)

#if NDIM==2
      select case (isoft)
         case (id_plummer)
            potcorr_unitm(1,1) = -ONE/sqrt(eps2)
         case (id_varkern)
            potcorr_unitm(1,1) = -ONE/sqrt(hmax)
         case (id_fixkern)
            potcorr_unitm(1,1) = -ONE/sqrt(hmax) 
      end select
#else
      select case (isoft)
         case (id_plummer)
            potcorr_unitm(1,1,1) = -ONE/sqrt(eps2) 
         case (id_varkern)
            potcorr_unitm(1,1,1) = -ONE/sqrt(hmax) 
         case (id_fixkern)
            potcorr_unitm(1,1,1) = -ONE/sqrt(hmax) 
      end select
#endif
!
! make sure only periodic correction is stored, 
! no contribution of matter from inside box
!
      call subtract_box

! transform the correction to k space, so that they can be used for
! multiplying with the (fourier transformed) mass density right away
! note that an in-place transform is used, the results are stored in
! the original arrays

      call cpu_time(tme1)
      call dfftw_execute(fftw_fxcorr_unitm_r2c)
      call dfftw_execute(fftw_fycorr_unitm_r2c)
#if NDIM==3
      call dfftw_execute(fftw_fzcorr_unitm_r2c)
#endif
      if(itme.eq.1)then
         call cpu_time(tme2) 
         timing(itme_fft)=(tme2-tme1)/THREE
         ncalls(itme_fft)=ncalls(itme_fft)+1
#if NDIM==2
         print *,'Time for one FFT:',(tme2-tme1)/TWO
#else
         print *,'Time for one FFT:',(tme2-tme1)/THREE
#endif
      endif
      call dfftw_execute(fftw_potcorr_unitm_r2c)

      return
      end subroutine init_ewald
!---------------------------------------------------------------
      subroutine generate_ewaldforce
!**************************************************************
!                                                             *
!  Generated table with ewald correction forces               *
!                                                             *
!**************************************************************

      integer idum,jdum,kdum,ii,jj,kk,i,j,k
      real(kind=dp) eL,alpha,sqrtpi,pi2,dumfcorr
      real(kind=dp) dx,dy,dz,r,r2,dummy,h1,h2
      real(kind=dp) d(3)

      character(len=20), parameter:: where =('generate_ewaldforce')

      if(idbg.ge.2)print *,where

! define constants
      eL=one
      alpha=two/eL
      sqrtpi=sqrt(PI)
      idum=1
      jdum=1
      kdum=1
      pi2=PI**2
!
! looping over every grid point to get distances
! this time compute force correction only, potential comes later,
! so that only one array as buffer is needed
!
      do ii=-ngrid/2,ngrid/2-1
         do jj=-ngrid/2,ngrid/2-1
#if NDIM==3
            do kk=-ngrid/2,ngrid/2-1
#endif         
               d(1)=real(ii,dp)/real(ngrid,dp)
               d(2)=real(jj,dp)/real(ngrid,dp)
               r2=d(1)*d(1)+d(2)*d(2)
#if NDIM==3
               d(3)=real(kk,dp)/real(ngrid,dp)
               r2=r2+d(3)*d(3)
#endif         
               dumfcorr=zero

               if(r2.ne.zero)then
! compute long range part of Ewald sum                  

                  do i=-4,4,1
                     do j=-4,4,1
#if NDIM==3
                       do k=-4,4,1
#endif         
                           dx=(d(1)-eL*real(i,dp))
                           dy=(d(2)-eL*real(j,dp))
                           r=dx*dx+dy*dy
#if NDIM==3
                           dz=(d(3)-eL*real(k,dp))
                           r=r+dz*dz
#endif         
                           r=sqrt(r)
                           dummy=erfunctionc(alpha*r)+two*alpha*
     $                          r/sqrtpi*exp(-alpha*alpha*r*r)
                           if(r.gt.zero)then
                              dumfcorr=dumfcorr-dz/(r*r*r)*dummy
                           endif
#if NDIM==3
                        enddo !most inner do loop, only for 3d  
#endif         
                     enddo   
                  enddo
! compute short range part of Ewald sum                  

                  do i=-4,4,1
                     do j=-4,4,1
#if NDIM==3
                        do k=-4,4,1
#endif         
                           h1=d(1)*real(i,dp)+d(2)*real(j,dp)
                           h2=i*i+j*j                           
#if NDIM==3
                           h1=h1+d(3)*real(k,dp)
                           h2=h2+k*k
#endif         
                           if(h2.gt.zero)then
                              dummy=two/(eL*eL)/h2*
     $                             exp(-pi2*h2/(eL*eL)/(alpha*alpha))*
     $                             sin(two*PI/eL*h1)
                              dumfcorr=dumfcorr-k*dummy
                           endif
#if NDIM==3
                        enddo !most inner do loop, only for 3d  
#endif         
                     enddo   
                  enddo
               endif
! --- copying into the right order    

#if NDIM==3
               gridbuffer(idum,jdum,kdum)=dumfcorr
#else
               gridbuffer(idum,jdum)=dumfcorr
#endif         
               idum=idum+1
               if(idum.gt.ngrid)then
                  jdum=jdum+1
                  idum=idum-ngrid
               endif
#if NDIM==3
               if(jdum.gt.ngrid)then
                  kdum=kdum+1
                  jdum=jdum-ngrid
               endif
            enddo !most inner do loop, only for 3d
#endif         
         enddo
      enddo

      return
      end subroutine generate_ewaldforce
!---------------------------------------------------------------
      subroutine generate_ewaldpot
!**************************************************************
!                                                             *
!  Generated table with ewald correction potentials           *
!                                                             *
!**************************************************************

      integer idum,jdum,kdum,ii,jj,kk,i,j,k
      real(kind=dp) eL,alpha,sqrtpi,pisqrd
      real(kind=dp) dx,dy,dz,r,r2,dummy,h1,h2
      real(kind=dp) potfac,dumpotcorr
      real(kind=dp) d(3)
      character(len=20), parameter:: where=('generate_ewaldpot')

      if(idbg.ge.2)print *,where

! define constants
      eL=one
      alpha=two/eL
      sqrtpi=sqrt(PI)
      pisqrd=PI**2
      idum=1
      jdum=1
      kdum=1
      potfac=PI/(alpha*alpha*eL*eL*eL)
!
! looping over every grid point to get distances
! this time compute potential correction only
!
      do ii=-ngrid/2,ngrid/2-1
         do jj=-ngrid/2,ngrid/2-1
#if NDIM==3
            do kk=-ngrid/2,ngrid/2-1
#endif         
               d(1)=real(ii,dp)/real(ngrid,dp)
               d(2)=real(jj,dp)/real(ngrid,dp)
               r2=d(1)*d(1)+d(2)*d(2)
#if NDIM==3
               d(3)=real(kk,dp)/real(ngrid,dp)
               r2=r2+d(3)*d(3)
#endif         
               dumpotcorr=ZERO

               if(r2.ne.zero)then
! compute long range part of Ewald sum                  
                  do i=-4,4,1
                     do j=-4,4,1
#if NDIM==3
                       do k=-4,4,1
#endif         
                          dx=(d(1)-eL*real(i,dp))
                          dy=(d(2)-eL*real(j,dp))
                          r=real(dx*dx+dy*dy,dp)
#if NDIM==3
                          dz=(d(3)-eL*real(k,dp))
                          r=r+real(dz*dz,dp)
#endif         
                          r=sqrt(r)
                          dummy=erfunctionc(alpha*r)
                          if(r.gt.zero)then
                             dumpotcorr=dumpotcorr-dummy/r
                          endif
#if NDIM==3
                       enddo !most inner do loop, only for 3d  
#endif         
                    enddo   
                 enddo
! compute short range part of Ewald sum         
                  do i=-4,4,1
                     do j=-4,4,1
#if NDIM==3
                        do k=-4,4,1
#endif         
                           h1=d(1)*real(i,dp)+d(2)*real(j,dp)
                           h2=i*i+j*j
#if NDIM==3
                           h1=h1+d(3)*real(k,dp)
                           h2=h2+k*k
#endif         
                           if(h2.gt.zero)then
                              dummy=one/eL/h2/PI*
     $                           exp(-pisqrd*h2/(eL*eL)/(alpha*alpha))*
     $                           cos(two*PI/eL*h1)
                              dumpotcorr=dumpotcorr-dummy
                           endif
#if NDIM==3
                        enddo !most inner do loop, only for 3d  
#endif         
                     enddo   
                  enddo
               endif
! --- copying into the right order    
#if NDIM==3
               gridbuffer(idum,jdum,kdum)=potfac+dumpotcorr
#else
               gridbuffer(idum,jdum)=potfac+dumpotcorr
#endif
               idum=idum+1
               if(idum.gt.ngrid)then
                  jdum=jdum+1
                  idum=idum-ngrid
               endif
#if NDIM==3
               if(jdum.gt.ngrid)then
                  kdum=kdum+1
                  jdum=jdum-ngrid
               endif
            enddo !most inner do loop, only for 3d
#endif         
         enddo
      enddo

      return
      end subroutine generate_ewaldpot
!---------------------------------------------------------------
      subroutine shift_box_to_original(npart,npoim,posmas,posmaspm)
!
! correct for random shift before dump is written
!
      integer, intent(in):: npart,npoim
      real(kind=dp), intent(inout):: posmas  (ndim1,npart)
      real(kind=dp), intent(inout):: posmaspm(ndim1,npoim)
      integer i,k

      do i=1,npart
         do  k=1,ndim
            posmas(k,i) = posmas(k,i) - randshifttot(k)
            if (posmas(k,i).lt.boxlims(1,k)) posmas(k,i) = 
     &           posmas(k,i) + boxlen(k)
            if (posmas(k,i).gt.boxlims(2,k)) posmas(k,i) = 
     &           posmas(k,i) - boxlen(k)
         enddo
      enddo

      do i=1,npoim
         do  k=1,ndim
            posmaspm(k,i) = posmaspm(k,i) - randshifttot(k)
            if (posmaspm(k,i).lt.boxlims(1,k)) posmaspm(k,i) = 
     &           posmaspm(k,i) + boxlen(k)
            if (posmaspm(k,i).gt.boxlims(2,k)) posmaspm(k,i) = 
     &           posmaspm(k,i) - boxlen(k)
         enddo
      enddo

      return
      end subroutine shift_box_to_original
!---------------------------------------------------------------
      subroutine shift_box_to_current(npart,npoim,posmas,posmaspm)
!
! apply current random shift again after dump was written
!
      integer, intent(in):: npart,npoim
      real(kind=dp), intent(inout):: posmas  (ndim1,npart)
      real(kind=dp), intent(inout):: posmaspm(ndim1,npoim)
      integer i,k

      do  i=1,npart
         do  k=1,ndim
            posmas(k,i) = posmas(k,i) + randshifttot(k)
            if (posmas(k,i).lt.boxlims(1,k)) posmas(k,i) = 
     &           posmas(k,i) + boxlen(k)
            if (posmas(k,i).gt.boxlims(2,k)) posmas(k,i) = 
     &           posmas(k,i) - boxlen(k)
         enddo
      enddo

      do  i=1,npoim
         do  k=1,ndim
            posmaspm(k,i) = posmaspm(k,i) + randshifttot(k)
            if (posmaspm(k,i).lt.boxlims(1,k)) posmaspm(k,i) = 
     &           posmaspm(k,i) + boxlen(k)
            if (posmaspm(k,i).gt.boxlims(2,k)) posmaspm(k,i) = 
     &           posmaspm(k,i) - boxlen(k)
         enddo
      enddo

      return
      end subroutine shift_box_to_current
!---------------------------------------------------------------
      subroutine boxshift(npart,npoim,posmas,posmaspm)

!***********************************************************************
! For periodic boundaries:
! Shifts the simulation box randomly to avoid errors from
! boundary effects.
!***********************************************************************
      integer, intent(in)::npart,npoim
      real(kind=dp), intent(inout):: posmas  (ndim1,npart)
      real(kind=dp), intent(inout):: posmaspm(ndim1,npoim)

      integer  p,k

      character(len=20), parameter:: where =('boxshift')
      if(idbg.ge.2)print *,where

      do k=1,ndim
         randshift(k) = ran2(idummyrandom)*1.8e0_dp - 0.9e0_dp
         randshifttot(k) = randshifttot(k) + randshift(k)
         if(randshifttot(k) .ge. ONE) 
     &        randshifttot(k) = randshifttot(k) - boxlen(k)
         if(randshifttot(k) .le.-ONE) 
     &        randshifttot(k) = randshifttot(k) + boxlen(k)
         do p=1,npart
            posmas(k,p) = posmas(k,p) + randshift(k)
            if(posmas(k,p).LT.boxlims(1,k))then
               posmas(k,p) = posmas(k,p) + boxlen(k)
            endif
            if(posmas(k,p).GT.boxlims(2,k))then
               posmas(k,p) = posmas(k,p) - boxlen(k)
            endif
         enddo

         do p=1,npoim
            posmaspm(k,p) = posmaspm(k,p) + randshift(k)
            if(posmaspm(k,p).LT.boxlims(1,k))then
               posmaspm(k,p) = posmaspm(k,p) + boxlen(k)
            endif
            if(posmaspm(k,p).GT.boxlims(2,k))then
               posmaspm(k,p) = posmaspm(k,p) - boxlen(k)
            endif
         enddo
      enddo

      
      write (*,4567) randshifttot(1),randshifttot(2),randshifttot(3)
     &     ,randshift(1),randshift(2),randshift(3)
     &     ,idummyrandom
 4567 format ('Random shift vector: ',6(f12.4),i12)
      
      return
      end subroutine boxshift
!---------------------------------------------------------------
#ifndef RECIPES
      real(kind=dp) function ran2(idum)
      integer, intent(in):: idum

      stop 'Numerical Recipes ran2 routine not installed'

      end function ran2
!---------------------------------------------------------------
      real(kind=dp) function erfunctionc(x)
      real(kind=dp), intent(in):: x

      stop 'Numerical Recipes erfunctionc routine not installed'
      end function erfunctionc
#endif
!---------------------------------------------------------------
      end module ewald


==> vineSRC/vine1.0.7/base/src/forcelaw.F <==
      module forcelaw
!****************************************************************
! This module is a component of VINE, copyright by the authors, *
! as listed below. Please see the COPYING and LICENSE files     *
! in the parent directory for additional information.           *
! This notification is present as an attempt to follow the      *
! recommendations for licensing published on the FSF page.      * 
!****************************************************************
!  This file contains the VINE module to calculate gravity      *
!  on particles, using either a GRAPE board or a hierarchical   *
!  tree or both working together.                               *
!                                                               *
!  Some of the routines in this module could be replaced with   *
!  other routines that calculate other force laws. For example, *
!  if someone wanted to do molecular dynamics with vine, they   *
!  might wish to put in a force law for interparticle forces    *
!  and wave functions relevant for that case. This would        *
!  probably also mean that you would need to replace some of    *
!  the node opening criteria in the tree traversals, though     *
!  the traversals themselves would not require modification.    *
!                                                               *
!  The externally visible routines are:                         *
!                                                               *
!    calcgravgroup: Calculate the forces on a small set of      *
!                 particles due to a list of nodes and atoms    *
!                 culled from a tree traversal. Identical       *
!                 lists are used for all particles needing      *
!                 forces                                        *
!     Arguments:                                                *
!       igrape   : Use grape or not                             *
!       igrapelim: if grape, then limit calls to gt this many   *
!                  particles, otherwise host.                   *
!       isoft    : Type of softening                            *
!       eps2     : Softening coeff for Plummer softening        *
!       npart    : Total number of particles in simulation      *
!       iclump   : Index of clump in treept array. Needed for   *
!                  grape3 only                                  *
!       nact     : Number of active particles in this clump     *
!       ntot     : Number of total  particles in this clump     *
!       listpt   : list of active particles in this clump       *
!       na       : Number of atoms on interaction list          *
!       nn       : Number of nodes on interaction list          *
!       latoms   : List   of atoms on interaction list          *
!       lnodes   : List   of nodes on interaction list          *
!       vel      : Velocity of particles. Needed for grape6 only*
!       acc      : Accelerations of particles. Returned by      *
!                  this routine                                 *
!       poten    : Interparticle potential of particle. Returned*
!                  by this routine (grav potential currently)   *
!                                                               *
!    calcgrav: Calculate the force on a single particle due to  *
!              a list of nodes and atoms culled from a tree     *
!              traversal.                                       *
!     Arguments:                                                *
!       itreept  : index of particle in treept list on which    *
!                  forces are to be calculated                  *
!       isoft    : Type of softening                            *
!       eps2     : Softening coeff for Plummer softening        *
!       npart    : Total number of particles in simulation      *
!       na0      : Number of atoms on interaction list,         *
!                  known not to be neighbors                    *
!       na1      : First atom on list not known whether its a   *
!                  neighbor or not                              *
!       na       : Total number of atoms on the list            *
!       nn       : Number of nodes on interaction list          *
!       latoms   : List   of atoms on interaction list          *
!       lnodes   : List   of nodes on interaction list          *
!       acc      : Accelerations of particles. Returned by      *
!                  this routine                                 *
!       poten    : Interparticle potential of particle. Returned*
!                  by this routine (grav potential currently)   *
!                                                               *
!    acceln2: Calculate the forces on a small set of particles  *
!             due to each other, via direct summation.          *
!     Arguments:                                                *
!       npart : Total number of particles in simulation         *
!       ntot  : Number of particles in the list of particles    *
!               for which forces will be calculated.            *
!       listpt: The list of particles.                          *
!       isoft : Selector for type of softening                  *
!       eps2  : Squared softening length, for Plummer softening *
!       acc   : array with particle accelerations in it.        *
!       poten : array with particle potentials in it.           *
!                                                               *
!    dirsum: Calculate the forces on a large set of particles   *
!             due to each other, via direct summation.          *
!     Arguments:                                                *
!       igrape   : Use grape or not                             *
!       isoft    : Type of softening                            *
!       eps2     : Softening coeff for Plummer softening        *
!       npart    : Total number of particles in simulation      *
!       posmas   : Position and mass of particles, in driver    *
!                  ordering. Needed for some grape options      *
!       vel      : Velocity of particles, in driver ordering    *
!                  Needed for some grape options                *
!       acc   : array with particle accelerations in it.        *
!       poten : array with particle potentials in it.           *
!                                                               *
!    revpole: Update the multipole moments and node data in     *
!             the tree.                                         *
!     Arguments:                                                *
!       irevise: Full or partial node data revision. Currently  *
!                not functional                                 *
!       imac   : Which MAC you have selected to use for         *
!                testing nodes                                  *
!       treeacc: Setting for the MAC you selected.              *
!                                                               *
!    initpole: Initialize the multipole moments to zero         *
!     Arguments:                                                *
!       npart    : Total number of particles in simulation      *
!                                                               *
!    apply_ewald: See ewald module                              *
!                                                               *
!    lock_grape: see grape module                               *
!                                                               *
!    unlock_grape: see grape module                             *
!                                                               *
!                                                               *
!  It would be nice to merge acceln2 and dirsum someday.        *
!                                                               *
!  All other routines and variables should be private to this   *
!  module.                                                      *
!                                                               *
!  Written by Andy Nelson                                       *
!                                                               *
!****************************************************************
      use kinds , only:dp
      use dimens
      use treevars
      use stubs
      use constants
      use perform

#ifdef HAVE_DIRSUM
      use forcedirect
#endif
#ifdef GRAPE
      use grape, only:lock_grape,unlock_grape
      use grape, only:grape_dirsum,grape_tree
#endif         
#ifdef PERIODIC
      use ewald, only:apply_ewald
#endif

      implicit none

      private
      public dirsum,acceln2,calcgravgroup,calcgrav
      public initpole,revpole
      public lock_grape,unlock_grape
      public apply_ewald

      include 'INCLUDE/hwinfo'

!************************************************************************
!  MULTIPOLE MOMENT ARRAY INDICES AND ARRAYS                            *
!************************************************************************
!
! multipole moment array locations. Someday it would be good
! to convert completely to reduced multipole moments to save
! array space. 5 vs 6 for quadrupole, and 7 vs 10 for octupole
!
      integer, parameter:: momquad=ndim*3-3   !3 or 6  in 2d or 3d
!     integer, parameter:: momoct =ndim*6-8   !4 or 10 in 2d or 3d
      integer, parameter:: moments=momquad  !+momoct
      integer, parameter:: iqxx=1,iqyy=2,iqxy=3
      integer, parameter:: iqzz=4,iqxz=5,iqyz=6    !quadrupole
      integer, parameter:: iqyx=iqxy,iqzx=iqxz,iqzy=iqyz
!      parameter (isxx=momquad+1,isyy=momquad+2,isxy=momquad+3) !octupole
!      parameter (isyx=momquad+4,iszz=momquad+4,isxz=momquad+5)
!      parameter (iszx=momquad+7,isyz=momquad+8,iszy=momquad+9)
!      parameter (isxyz=momquad+10)

!  pole: multipole moments of current node

      real(kind=dp), save:: pole(moments,mmax)


      contains
!----------------------------------------------------------------------
      subroutine dirsum(igrape,npart,isoft,eps2,posmas,vel,acc,poten)
!*********************************************************************
!  Calculate gravity on a list of particles, due to all the other    *
!   particles. Use either the host processor or, if present and      *
!   selected, a grape coprocessor.                                   *
!                                                                    *
!  Subroutine by A. Nelson.                                          *
!                                                                    *
!*********************************************************************
      integer, intent(in):: igrape,isoft,npart
      real(kind=dp), intent(in)::eps2
      real(kind=dp), intent(in):: posmas(ndim1,npart),vel(ndim,npart)
      real(kind=dp), intent(inout):: acc(ndim,npart), poten(npart)

      if(igrape.eq.1)then
         call grape_dirsum(npart,isoft,eps2,posmas,vel,acc,poten)
      else
         call host_dirsum (npart,isoft,eps2,posmas,vel,acc,poten)
      endif

      end subroutine dirsum
!----------------------------------------------------------------------
      subroutine calcgravgroup(igrape,igrapelim,isoft,eps2,npart,iclump,
     &                         nact,ntot,listpt,na,nn,latoms,lnodes,
     &                         vel,apcorr,acc,poten)
!*********************************************************************
!  Calculate gravity on a list of particles, due to a list of        *
!   distant atoms and nodes, known not to contain any neighbors.     *
!                                                                    *
!  Including the gravatomgrp call here is only really effective      *
!  if there are very many atoms. Usually this will not be the case.  *
!  For example, with the angle MAC, you would need theta<0.1 to      *
!  see much of any difference at all. Still, it doesn't hurt.        *
!                                                                    *
!  Do the calculation on grape coprocessors if they are available    *
!  and are selected.                                                 *
!                                                                    *
!  Subroutine by A. Nelson.                                          *
!                                                                    *
!*********************************************************************

      integer, intent(in):: igrape,igrapelim,isoft
      integer, intent(in):: npart,iclump
      integer, intent(in):: nact,ntot,listpt(ntot)
      integer, intent(inout):: na,latoms(idim), nn,lnodes(nn)
      real(kind=dp), intent(in):: eps2
      real(kind=dp), intent(in):: vel(ndim,npart)
      real(kind=dp), intent(inout):: acc(ndim,npart), poten(npart)
      real(kind=dp), intent(inout):: apcorr(0:ndim,nact)

      integer nactuse,listact(max(maxbunchsize,maxclumpsize))

      integer j,n,itreept,nonay,na0,na_orig
      real(kind=dp) e2
      real(kind=dp) tme1,tme2

!
! Get a list of active particles 
!
      nactuse=0
      do n=1,ntot
         if(active(listpt(n)).ne.1)cycle

         nactuse=nactuse+1
         listact(nactuse)=listpt(n)
      enddo

      if(igrape.eq.0)then
!*********************************************************************
! Use list of nodes and atoms to calculate gravity on host processors*
!*********************************************************************

         e2=zero
         if(isoft.eq.id_Plummer)e2=eps2
         if(na.gt.0)then
            call gravatomgrp(isoft,npart,e2,nactuse,listact,na,latoms,
     &                       apcorr,acc,poten)
         endif
         if(nn.gt.0)then
            call gravnodegrp(isoft,npart,e2,nactuse,listact,nn,lnodes,
     &                       apcorr,acc,poten)
         endif

      else
!*********************************************************************
! Use GRAPE hardware to calculate gravity but only                   *
!    if there are enough active particles to make it worthwhile      *
!                                                                    *
! When their are not enough active particles do calculation on the   *
! host, using gravatomgrp for external atoms and acceln2 for         *
! internal-to-bunch atoms so as to avoid self potential              *
! calculation                                                        *
!                                                                    *
!*********************************************************************

         na_orig=na
         do n=1,nn
            na=na+1
            latoms(na)=lnodes(n)
         enddo
         na0=na
         do j=1,ntot
            itreept=listpt(j)
            na=na+1
            latoms(na)=itreept
         enddo

         if(nact.ge.igrapelim)then

            call grape_tree(iclump,isoft,eps2,npart,nactuse,listact,
     &                      na0,na,latoms,vel,apcorr,acc,poten)

         else

            if(itme.ge.1)call cpu_time(tme1)

            nonay=id_Plummer
            call gravatomgrp(nonay,npart,eps2,nact,listact,na0,latoms,
     &                       apcorr,acc,poten)
            call acceln2(npart,nact,ntot,listpt,nonay,eps2,
     &                   apcorr,acc,poten)

            if(itme.ge.1)then
               call cpu_time(tme2)
               timing(itme_hostcalc)=timing(itme_hostcalc) + tme2-tme1
               ncalls(itme_hostcalc)=ncalls(itme_hostcalc) + 1
            endif
         endif
      endif

      return
      end subroutine calcgravgroup
!----------------------------------------------------------------------
      subroutine calcgrav(itreept,iact,nact,isoft,npart,eps2,
     &                    na0,na1,na,nn,latoms,lnodes,apcorr,acc,poten)
!*********************************************************************
!  Calculate gravity on itreept, due to list of atoms and nodes.     *
!    Separate out atoms that are possibly neighbors (na0+1,na1)      *
!       from those that are definitely not (1,na0)                   *
!                                                                    *
!  Subroutine by A. Nelson.                                          *
!                                                                    *
!*********************************************************************
      
      integer, intent(in):: itreept,iact,isoft,nact,na0,na1,npart
      integer, intent(in):: na,latoms(na), nn,lnodes(nn)
      real(kind=dp), intent(in):: eps2
      real(kind=dp), intent(inout):: apcorr(0:ndim,nact)
      real(kind=dp), intent(inout):: acc(ndim,npart), poten(npart)

      integer nonay
      real(kind=dp) e2

      e2=zero
      if(isoft.eq.id_Plummer)e2=eps2
      if(na0.gt.0)then
         nonay=id_Plummer         
         call gravatom(itreept,iact,nonay,nact,npart,e2,1  ,na0,latoms,
     &                 apcorr,acc,poten)
      endif
      if(na.gt.na0)then
         call gravatom(itreept,iact,isoft,nact,npart,e2,na1,na, latoms,
     &                 apcorr,acc,poten)
      endif
      if(nn.gt.0)then
         call gravnode(itreept,iact,isoft,nact,npart,e2,    nn, lnodes,
     &                 apcorr,acc,poten)
      endif

      return
      end subroutine calcgrav
!----------------------------------------------------------------------
      subroutine acceln2(npart,nact,ntot,listpt,isoft,eps2,
     &                   apcorr,acc,poten)
!*********************************************************************
!                                                                    *
!  Do an n**2 acceleration calculation of particles in the listpt    *
!    list on each other                                              *
!                                                                    *
!  Subroutine by A. Nelson                                           *
!                                                                    *
!*********************************************************************

      integer, intent(in):: isoft,npart
      integer, intent(in):: nact,ntot,listpt(ntot)
      real(kind=dp), intent(in)::eps2
      real(kind=dp), intent(inout):: apcorr(0:ndim,ntot)
      real(kind=dp), intent(inout):: acc(ndim,npart),poten(npart)

      integer j,itreept,iact,n,nla,nla1,ilast
      integer lista(max(maxclumpsize,maxbunchsize))

      nla=0
      do n=1,ntot
         nla=nla+1
         lista(nla)=listpt(n)
      enddo

      nla1=nla-1
      ilast=lista(nla)

      iact=0
      do j=1,nla
         itreept=listpt(j)
         if(active(itreept).ne.1)cycle
         iact=iact+1

         lista(j)=ilast
         call gravatom(itreept,iact,isoft,nact,npart,eps2,1,nla1,lista,
     &                 apcorr,acc,poten)
         lista(nla)=lista(j)
         lista(j  )=itreept
      enddo

13    format(3i8,10(1pd24.16))

      return
      end subroutine acceln2
!----------------------------------------------------------------------
      subroutine gravatom(itreept,iact,isoft,nact,npart,eps2,
     &                    na0,na1,latoms,apcorr,acc,poten)
!*********************************************************************
!                                                                    *
!  Evaluate acceleration of particle itreept,                        *
!  due to a list of na other particles contained in latoms           *
!                                                                    *
!  If kernel softening is used:                                      *
!     currently hard coded to do softening via the standard SPH      *
!     W4 kernel in 3d, with an additional modification for 2d.       *
!     For details of the modification and the reasons for it         *
!     see Nelson 2006 MNRAS "Resolution Requirements..."             *
!                                                                    *
!  Could be a good thing to use Kahan's algorithm in this summation  *
!  Try this sometime, using apcorr array                             *
!                                                                    *
!  Subroutine by A. Nelson.                                          *
!                                                                    *
!*********************************************************************
      integer, intent(in):: itreept,iact,isoft,nact,npart
      integer, intent(in):: na0,na1,latoms(na1)
      real(kind=dp), intent(in)::eps2
      real(kind=dp), intent(inout):: apcorr(0:ndim,nact)
      real(kind=dp), intent(inout):: acc(ndim,npart),poten(npart)

      real(kind=dp), parameter::twntysevths=20e0_dp/7e0_dp
      real(kind=dp), parameter::sixth=ONE/SIX
      real(kind=dp), parameter::fiftnth=ONE/15e0_dp
      real(kind=dp), parameter::thirtyth=ONE/30e0_dp
      integer j,n,m_sph
      real(kind=dp) eps2sml,fx,fy,fz,pot
      real(kind=dp) dx,dy,dz,em,emfrac,d2,di,di3,hsum,hmean
      real(kind=dp) vinv,v,v2,v3,v4,v5,v6,sum,emdi3

      if(na1.eq.0)return

      eps2sml = small
      if(isoft.eq.id_Plummer)eps2sml = eps2sml + eps2
      fx =zero  ; fy =zero  ; fz =zero  ; pot=zero
      m_sph=linktreetosph(itreept)

#if NDIM==2

      select case(isoft)
      case(id_varkern,id_fixkern)

         do j=na0,na1
            n=latoms(j)
            dx  =treept(1,n)-treept(1,itreept)
            dy  =treept(2,n)-treept(2,itreept)
            d2  =dx*dx+dy*dy + eps2sml
            di  =one/sqrt(d2)
            di3 =di*di*di
            hsum=treept(ihnode,n)+treept(ihnode,itreept)
            if(d2.gt.hsum*hsum)then
               em=treept(ims,n)
               pot=pot + em*di
            else
               v=one/(di*hsum*half)
               v2=v*v
               v4=v2*v2
               v5=v4*v
               if(v2.gt.one)then         !v.le.2 guaranteed by d2.lt.hsum2
                  v3=v2*v
                  emfrac=-0.05e0_dp*v5+0.375e0_dp*v4-v3 + v2-0.05e0_dp
               elseif(v2.gt.fourninth)then
                  emfrac= 0.15e0_dp*v5-0.375e0_dp*v4 + half*v2
               else
                  emfrac= 0.15e0_dp*v5-0.375e0_dp*v4 + half*v2
                  emfrac=emfrac*(three*v-ninefourth*v2)   !why? see Nelson 2006
               endif
               em=twntysevths*emfrac*treept(ims,n)
               pot= pot + em*di

            endif

            emdi3= em*di3
            fx   = fx  + emdi3*dx 
            fy   = fy  + emdi3*dy
         enddo

      case(id_Plummer)

         do j=na0,na1
            n=latoms(j)
            dx   =treept(1,n)-treept(1,itreept)
            dy   =treept(2,n)-treept(2,itreept)
            di   =one/sqrt(dx*dx+dy*dy + eps2sml)
            di3  =di*di*di
            emdi3=treept(ims,n)*di3
            fx   =fx + emdi3*dx
            fy   =fy + emdi3*dy
            pot  =pot + treept(ims,n)*di
         enddo

      case default
         stop 'gravatom:unknown softening'
      end select
      acc  (1,m_sph)=acc  (1,m_sph) + fx
      acc  (2,m_sph)=acc  (2,m_sph) + fy
      poten(  m_sph)=poten(  m_sph) + pot

#else

      select case(isoft)

      case(id_varkern,id_fixkern)

         do j=na0,na1
            n   =latoms(j)
            dx  =treept(1,n)-treept(1,itreept)
            dy  =treept(2,n)-treept(2,itreept)
            dz  =treept(3,n)-treept(3,itreept)
            d2  =dx*dx+dy*dy+dz*dz + eps2sml
            di  =one/sqrt(d2)
            di3 =di*di*di
            hsum=treept(ihnode,n)+treept(ihnode,itreept)

            if(d2.gt.hsum*hsum)then
               em =treept(ims,n)
               pot=pot + em*di
            else
               hmean=half*hsum
               vinv=hmean*di
               v=one/vinv
               v2=v*v
               v3=v2*v
               v4=v2*v2
               v5=v3*v2
               v6=v3*v3
               if(v2.gt.one)then          !v.le.2 guaranteed by d2.lt.hsum2
                  emfrac= -fiftnth + atethd*v3 - three*v4 + 1.2e0_dp*v5 
     &                    - sixth*v6
                  sum= fiftnth*vinv -1.6e0_dp + forthd*v2 - v3 + 
     &                   0.3e0_dp*v4 -thirtyth*v5
                  pot=pot-treept(ims,n)*sum/hmean
               else
                  emfrac=forthd*v3 - 1.2e0_dp*v5 + half*v6
                  sum=-1.4e0_dp + twothd*v2 - 0.3e0_dp*v4 + 0.1e0_dp*v5
                  pot=pot-treept(ims,n)*sum/hmean
               endif
               em=emfrac*treept(ims,n)

            endif
            emdi3=em*di3
            fx   =fx + emdi3*dx
            fy   =fy + emdi3*dy
            fz   =fz + emdi3*dz
         enddo

      case(id_Plummer)
         do j=na0,na1
            n    =latoms(j)
            dx   =treept(1,n)-treept(1,itreept)
            dy   =treept(2,n)-treept(2,itreept)
            dz   =treept(3,n)-treept(3,itreept)
            di   =one/sqrt(dx*dx+dy*dy+dz*dz + eps2sml)
            di3  =di*di*di
            emdi3=treept(ims,n)*di3
            fx   =fx + emdi3*dx
            fy   =fy + emdi3*dy
            fz   =fz + emdi3*dz
            pot  =pot + treept(ims,n)*di
         enddo

      case default

         stop 'gravatom:unknown softening'

      end select
      acc  (1,m_sph)=acc  (1,m_sph) + fx
      acc  (2,m_sph)=acc  (2,m_sph) + fy
      acc  (3,m_sph)=acc  (3,m_sph) + fz
      poten(  m_sph)=poten(  m_sph) + pot

#endif

      return
      end subroutine gravatom
!----------------------------------------------------------------------
      subroutine gravatomgrp(isoft,npart,eps2,nact,listact,na,latoms,
     &                       apcorr,acc,poten)
!*********************************************************************
!                                                                    *
!  Evaluate acceleration of particle itreept,                        *
!  due to a list of na other particles contained in latoms           *
!                                                                    *
!  This version expect that *no* particles are neighbors that        *
!  need kernel softening.                                            *
!                                                                    *
!  Could be a good thing to use Kahan's algorithm in this summation  *
!  Try this sometime, using apcorr array                             *
!                                                                    *
!  Subroutine by A. Nelson.                                          *
!                                                                    *
!*********************************************************************
      integer, intent(in):: isoft,npart
      integer, intent(in):: nact,listact(nact)
      integer, intent(in):: na,latoms(na)
      real(kind=dp), intent(in)::eps2
      real(kind=dp), intent(inout):: apcorr(0:ndim,nact)
      real(kind=dp), intent(inout):: acc(ndim,npart),poten(npart)

      integer, parameter:: nvals=ndim1
      integer, parameter:: npartvals=L1data/nvals/idblesize
      integer, parameter:: jpartx=1,jparty=2,jpartz=3,jpartm=ims
      real(kind=dp) partval(nvals,npartvals)

      integer iter,jstart,j,jj,jpart,n,n1,n2,num
      integer itreept,m_sph
      real(kind=dp) eps2sml
      real(kind=dp) dx,dy,dz,emdi3,di,di3
      real(kind=dp) fx,fy,fz,pot

      if(na.eq.0)return

      eps2sml = small
      if(isoft.eq.id_Plummer)eps2sml = eps2sml + eps2

      iter=1
      n2=0
      do while(n2.lt.na)
         n1=1 + npartvals*(iter-1)
         n2=    npartvals*iter
         n2=min(n2,na)
         iter=iter+1

         jstart=1-n1
         do jj=n1,n2
            n=latoms(jj)
            j=jstart+jj
            partval(jpartm,j)=treept(ims,n)
            partval(jpartx,j)=treept(1  ,n)
            partval(jparty,j)=treept(2  ,n)
#if NDIM==3
            partval(jpartz,j)=treept(3  ,n)
#endif
         enddo
         num=n2-n1+1

         do jpart=1,nact
            itreept=listact(jpart)
            m_sph=linktreetosph(itreept)
            fx =zero  ; fy =zero  ; fz= zero  ; pot=zero
#if NDIM==2
            do n=1,num
               dx   =partval(jpartx,n)-treept(1,itreept)
               dy   =partval(jparty,n)-treept(2,itreept)
               di   =one/sqrt(dx*dx+dy*dy + eps2sml)
               di3  =di*di*di
               emdi3=partval(jpartm,n)*di3

               fx  = fx  + emdi3*dx
               fy  = fy  + emdi3*dy
               pot = pot + partval(jpartm,n)*di
            enddo
#else
            do n=1,num
               dx   =partval(jpartx,n)-treept(1,itreept)
               dy   =partval(jparty,n)-treept(2,itreept)
               dz   =partval(jpartz,n)-treept(3,itreept)
               di   =one/sqrt(dx*dx+dy*dy+dz*dz + eps2sml)
               di3  =di*di*di
               emdi3=partval(jpartm,n)*di3

               fx = fx + emdi3*dx
               fy = fy + emdi3*dy
               fz = fz + emdi3*dz
               pot = pot + partval(jpartm,n)*di

            enddo
            acc  (3,m_sph)=acc  (3,m_sph) + fz
#endif
            acc  (1,m_sph)=acc  (1,m_sph) + fx
            acc  (2,m_sph)=acc  (2,m_sph) + fy
            poten(  m_sph)=poten(  m_sph) + pot
         enddo !jpart particle loop
      enddo    !more atoms to calculate

      return
      end subroutine gravatomgrp
!----------------------------------------------------------------------
      subroutine gravnode(itreept,iact,isoft,nact,npart,eps2,nn,lnodes,
     &                    apcorr,acc,poten)
!*********************************************************************
!                                                                    *
!  Evaluate acceleration of itreept,                                 *
!  due to a list of nn other nodes contained in lnodes               *
!                                                                    *
!  Could be a good thing to use Kahan's algorithm in this summation  *
!  Try this sometime, using apcorr array                             *
!                                                                    *
!  Subroutine by A. Nelson.                                          *
!                                                                    *
!*********************************************************************
      integer, intent(in):: itreept,iact,isoft,nact,npart
      integer, intent(in):: nn,lnodes(nn)
      real(kind=dp), intent(in)::eps2
      real(kind=dp), intent(inout):: apcorr(0:ndim,nact)
      real(kind=dp), intent(inout):: acc(ndim,npart),poten(npart)

      real(kind=dp), parameter:: sixthneg=-ONE/SIX

      integer j,n,m_sph
      real(kind=dp) dx,dy,dz,di,di2,di3,fpr,fpprr
      real(kind=dp) tx,ty,tz,rqr,fac
      real(kind=dp) eps2sml,fx,fy,fz,pot


      eps2sml = small
      if(isoft.eq.id_Plummer)eps2sml = eps2sml + eps2
      fx =zero  ; fy =zero  ; fz =zero  ; pot=zero
      m_sph=linktreetosph(itreept)

#if NDIM==2

      do j=1,nn
         n=lnodes(j)
         dx=treept(1,n)-treept(1,itreept)
         dy=treept(2,n)-treept(2,itreept)
         di=one/sqrt(dx*dx+dy*dy + eps2sml)        ! 1.0/r
         di2=di*di                                 ! 1.0/r**2
         di3=di2*di                                ! 1.0/r**3
         fpr=-three*di3*di2                        !-3.0/r**5
         fpprr=-fivhalf*fpr*di2                    !-7.5/r**7
         tx=pole(iqxx,n)*dx+pole(iqxy,n)*dy
         ty=pole(iqxy,n)*dx+pole(iqyy,n)*dy
         rqr=dx*tx+dy*ty
         fac=treept(ims,n)*di3 + rqr*fpprr
     &           + half*(pole(iqxx,n)+pole(iqyy,n))*fpr
         fx=fx + fac*dx + fpr*tx
         fy=fy + fac*dy + fpr*ty
         pot=pot + treept(ims,n)*di + sixthneg*rqr*fpr
      enddo
#else
      do j=1,nn
         n=lnodes(j)
         dx=treept(1,n)-treept(1,itreept)
         dy=treept(2,n)-treept(2,itreept)
         dz=treept(3,n)-treept(3,itreept)
         di =one/sqrt(dx*dx+dy*dy+dz*dz + eps2sml)   ! 1.0/r
         di2=di*di                                   ! 1.0/r**2
         di3=di2*di                                  ! 1.0/r**3
         fpr  =-three*di3*di2                        !-3.0/r**5
         fpprr=-fivhalf*fpr*di2                      !-7.5/r**7
         tx=pole(iqxx,n)*dx+pole(iqxy,n)*dy+pole(iqxz,n)*dz
         ty=pole(iqxy,n)*dx+pole(iqyy,n)*dy+pole(iqyz,n)*dz
         tz=pole(iqxz,n)*dx+pole(iqyz,n)*dy+pole(iqzz,n)*dz
         rqr=dx*tx+dy*ty+dz*tz
         fac=treept(ims,n)*di3 + rqr*fpprr
     &        + half*(pole(iqxx,n)+pole(iqyy,n)+pole(iqzz,n))*fpr
         fx=fx + fac*dx + fpr*tx
         fy=fy + fac*dy + fpr*ty
         fz=fz + fac*dz + fpr*tz
         pot=pot + treept(ims,n)*di + sixthneg*rqr*fpr
      enddo
      acc  (3,m_sph)=acc  (3,m_sph) + fz
#endif
      acc  (1,m_sph)=acc  (1,m_sph) + fx
      acc  (2,m_sph)=acc  (2,m_sph) + fy
      poten(  m_sph)=poten(  m_sph) + pot

      return
      end subroutine gravnode
!----------------------------------------------------------------------
      subroutine gravnodegrp(isoft,npart,eps2,nact,listact,
     &                       nn,lnodes,apcorr,acc,poten)
!*********************************************************************
!                                                                    *
!  Evaluate acceleration of active particles in listpt               *
!  due to a list of nn other nodes contained in lnodes               *
!                                                                    *
!  Could be a good thing to use Kahan's algorithm in this summation  *
!  Try this sometime, using apcorr array                             *
!                                                                    *
!  Subroutine by A. Nelson.                                          *
!                                                                    *
!*********************************************************************

      integer, intent(in):: isoft,npart
      integer, intent(in):: nact,listact(nact)
      integer, intent(in):: nn,lnodes(nn)
      real(kind=dp), intent(in):: eps2
      real(kind=dp), intent(inout):: apcorr(0:ndim,nact)
      real(kind=dp), intent(inout):: acc(ndim,npart),poten(npart)

      integer, parameter:: nvals=ndim1+moments
      integer, parameter:: npoles=L1data/nvals/idblesize
      integer, parameter:: ipolx=1,ipoly=2,ipolz=3,ipolm=ims

! Need this to avoid annoying `out of array limits' compiler warnings 
!#ifdef GRAPE
!      integer, parameter:: ipolqxx=ndim1+1,ipolqyy=ndim1+1
!      integer, parameter:: ipolqxy=ndim1+1
!      integer, parameter:: ipolqzz=ndim1+1,ipolqxz=ndim1+1
!      integer, parameter:: ipolqyz=ndim1+1
!#else
      integer, parameter:: ipolqxx=ndim1+1,ipolqyy=ndim1+2
      integer, parameter:: ipolqxy=ndim1+3
      integer, parameter:: ipolqzz=ndim1+4,ipolqxz=ndim1+5
      integer, parameter:: ipolqyz=ndim1+6
!#endif
      real(kind=dp), parameter:: sixthneg=-ONE/SIX
      integer iter,n1,n2,jstart,j,jj,n,num,jpart,itreept,m_sph
      real(kind=dp) poleval(nvals,npoles)
      real(kind=dp) dx,dy,dz,di,di2,di3,fpr,fpprr
      real(kind=dp) tx,ty,tz,trace,rqr,fac
      real(kind=dp) eps2sml,fx,fy,fz,pot

      eps2sml = small
      if(isoft.eq.id_Plummer)eps2sml = eps2sml + eps2

      iter=1
      n2=0
      do while(n2.lt.nn)
         n1=1 + npoles*(iter-1)
         n2=    npoles*iter
         n2=min(n2,nn)
         iter=iter+1

         jstart=1-n1
         do jj=n1,n2
            n=lnodes(jj)
            j=jstart+jj
            poleval(ipolm  ,j)=treept(ims,n)
            poleval(ipolx  ,j)=treept(1  ,n)
            poleval(ipoly  ,j)=treept(2  ,n)
            poleval(ipolqxx,j)=pole(iqxx ,n)
            poleval(ipolqyy,j)=pole(iqyy ,n)
            poleval(ipolqxy,j)=pole(iqxy ,n)
#if NDIM==3
            poleval(ipolz  ,j)=treept(3  ,n)
            poleval(ipolqzz,j)=pole(iqzz ,n)
            poleval(ipolqxz,j)=pole(iqxz ,n)
            poleval(ipolqyz,j)=pole(iqyz ,n)
#endif
         enddo
         num=n2-n1+1

         do jpart=1,nact
            itreept=listact(jpart)

            fx =zero  ; fy =zero  ; fz =zero  ; pot=zero
            m_sph=linktreetosph(itreept)
#if NDIM==2
            do n=1,num
               dx=poleval(ipolx,n)-treept(1,itreept)
               dy=poleval(ipoly,n)-treept(2,itreept)
               di=one/sqrt(dx*dx+dy*dy + eps2sml)             ! 1.0/r
               di2=di*di                                      ! 1.0/r**2
               di3=di2*di                                     ! 1.0/r**3
               fpr=-three*di3*di2                             !-3.0/r**5
               fpprr=-fivhalf*fpr*di2                         !-7.5/r**7
               tx=poleval(ipolqxx,n)*dx+poleval(ipolqxy,n)*dy
               ty=poleval(ipolqxy,n)*dx+poleval(ipolqyy,n)*dy
               rqr=dx*tx+dy*ty
               trace=poleval(ipolqxx,n)+poleval(ipolqyy,n)
               fac=poleval(ipolm,n)*di3 + rqr*fpprr + half*trace*fpr
               fx=fx + fac*dx + fpr*tx
               fy=fy + fac*dy + fpr*ty
               pot=pot + poleval(ipolm,n)*di + sixthneg*rqr*fpr
            enddo
#else
            do n=1,num
               dx=poleval(ipolx,n)-treept(1,itreept)
               dy=poleval(ipoly,n)-treept(2,itreept)
               dz=poleval(ipolz,n)-treept(3,itreept)
               di =one/sqrt(dx*dx+dy*dy+dz*dz + eps2sml)        ! 1.0/r
               di2=di*di                                        ! 1.0/r**2
               di3=di2*di                                       ! 1.0/r**3
               fpr  =-three*di3*di2                             !-3.0/r**5
               fpprr=-fivhalf*fpr*di2                           !-7.5/r**7
               tx=poleval(ipolqxx,n)*dx + poleval(ipolqxy,n)*dy
               ty=poleval(ipolqxy,n)*dx + poleval(ipolqyy,n)*dy
               tz=poleval(ipolqxz,n)*dx + poleval(ipolqyz,n)*dy
               trace=poleval(ipolqxx,n) + poleval(ipolqyy,n)
               trace=trace + poleval(ipolqzz,n)
               tx   =tx    + poleval(ipolqxz,n)*dz
               ty   =ty    + poleval(ipolqyz,n)*dz
               tz   =tz    + poleval(ipolqzz,n)*dz
               rqr  =dx*tx+dy*ty+dz*tz
               fac=poleval(ipolm,n)*di3 + rqr*fpprr + half*trace*fpr
               fx=fx + fac*dx + fpr*tx
               fy=fy + fac*dy + fpr*ty
               fz=fz + fac*dz + fpr*tz
               pot=pot + poleval(ipolm,n)*di + sixthneg*rqr*fpr
            enddo
            acc  (3,m_sph)=acc  (3,m_sph) + fz
#endif
            acc  (1,m_sph)=acc  (1,m_sph) + fx
            acc  (2,m_sph)=acc  (2,m_sph) + fy
            poten(  m_sph)=poten(  m_sph) + pot

         enddo !particle loop
      enddo    !done with all nodes in list

      return
      end subroutine gravnodegrp
!----------------------------------------------------------------------
      subroutine initpole(npart)

      integer, intent(in):: npart

      integer i


!$omp parallel do default(none)
!$omp& shared(npart,pole)
!$omp& private(i)
      do i=1,2*npart
         pole(iqxx,i)=zero
         pole(iqxy,i)=zero
         pole(iqyy,i)=zero
#if NDIM==3
         pole(iqzz,i)=zero
         pole(iqxz,i)=zero
         pole(iqyz,i)=zero
#endif
      enddo

      return
      end subroutine initpole
!----------------------------------------------------------------------
      subroutine revpole(igrape,irevise,imac,treeacc)
!*********************************************************************
!                                                                    *
! Calculate center of mass and multipole moments of                  *
! progressively higher nodes in the tree                             *
!                                                                    *
! treept(iconvrg,i)= multipole convergence radius/treeacc            *
! treept(ihnode ,i)= physical size of the node. At the end of rtree  *
!             (call gethnode) it is redefined for clumps and         *
!             their children, if the clumps are small enough         *
!             to make this redefinition efficient [[need to specify]]*
!                                                                    *
! pole( ,i) = multipole moment                                       *
!                                                                    *
! Use a backwards (end to root) traversal to update the tree.        *
! In other words, start at ntotnodes and proceed to nroot,           *
! hitting all children before their parents.                         *
!                                                                    *
! n1 and n2 are the last and first nodes to be examined in an        *
! independent branch. That means that n1 is the last atom in         *
! the branch and n2 is the branch root.  In the fixup stage,         *
! the roles are reversed. We are looking at orphan nodes in          *
! between independent branches. That means that n1 is the node       *
! immediately preceeding the branch root, and n2 is either the       *
! last atom in the previous branch, or the root of the entire        *
! tree.                                                              *
!                                                                    *
!  Subroutine by A. Nelson, with some MACs by M. Wetzstein           *
!                                                                    *
!*********************************************************************

      integer, intent(in):: igrape,irevise,imac
      real(kind=dp), intent(in):: treeacc

      logical fixup,succeed
      integer imac_inloop
      integer icpu,nbotbranch,ntopbranch
      integer n1,n2,i
      integer imacabs,j,jbranch,me,my_dau,m1,m2
      real(kind=dp) treeaccinv,b2,bmax,sb2,ssb2
      real(kind=dp) emratm1,emratm2,emred,difx,dify,difz,rmag
      character(len=20), parameter:: where = ('revpole')

      if(idbg.ge.3)print *,where

!#ifdef GRAPE
!!
!! See the grape ifdef in the header of this file 
!! for why these conditions present problems. 
!!
!      if(igrape.eq.0)then
!         print *,'You have compiled in the grape hardware'
!         print *,'option, but are not using it. This is'
!         print *,'currently disabled to save memory usage'
!         print *,'given to the multipole moments'
!         print *,'You must compile with GRAPE=0 or run with'
!         print *,'igrape.ne.0'
!         stop'You have compiled in grape, but are not using it'
!      endif
!      if(igrape.eq.1 .and. imac.eq.id_SWabs)then
!         print *,'You are using the grape hardware and'
!         print *,'have selected the Salmon & Warren'
!         print *,'Absolute error criterion MAC'
!         print *,'Currently this is disabled to save memory'
!         stop'Using grape and SWabs MAC'
!      endif
!#endif

      imacabs=abs(imac)
      treeaccinv=one/treeacc

      if(imacabs.ne.id_angle .and. imacabs.ne.id_SWabs .and.
     &   imacabs.ne.id_gadget)stop'revpole:unknown MAC'

      fixup=.false.

      do i=1,2

      succeed=.true.

!$omp parallel if(.not.fixup) default(none)
!$omp& firstprivate(imacabs,treeaccinv) shared(ntotnodes)
!$omp& shared(fixup,succeed,imac_inloop,nroot,numbranches,lstbranches)
!$omp& shared(link,treept,pole,nbrnchstart,numcpus_sav)
!$omp& private(icpu,ntopbranch,nbotbranch)
!$omp& private(jbranch,n1,n2,me,my_dau,m1,m2)
!$omp& private(emratm1,emratm2,emred,rmag,difz,dify,difx)
!$omp& private(b2,bmax,sb2,ssb2)
!$omp do
      do icpu=numcpus_sav,1,-1
         ntopbranch=nbrnchstart(2,icpu)
         nbotbranch=nbrnchstart(1,icpu)
         do jbranch=ntopbranch,nbotbranch,-1
            if(.not.fixup)then
               if(jbranch.eq.numbranches)then
                  n1=ntotnodes
               else
                  me=lstbranches(jbranch+1)
                  my_dau=abs(link(idau,me))
                  do while(my_dau.ne.0)
                     me=me-1
                     my_dau=abs(link(idau,me))
                  enddo
                  n1=me
               endif
               n2=lstbranches(jbranch)
            else
               n1=lstbranches(jbranch)-1
               if(jbranch.eq.1)then
                  n2=nroot
               else
                  me=n1
                  my_dau=abs(link(idau,me))
                  do while(my_dau.ne.0)
                     me=me-1
                     my_dau=abs(link(idau,me))
                  enddo
                  n2=me
               endif
            endif

            do me=n1,n2,-1
               if(link(idau,me).eq.0)then
                  pole(iqxx,me)=zero
                  pole(iqyy,me)=zero
                  pole(iqxy,me)=zero
#if NDIM==3
                  pole(iqzz,me)=zero
                  pole(iqxz,me)=zero
                  pole(iqyz,me)=zero
#endif
                  cycle
               endif

               m1=abs(link(idau,me))
               m2=abs(link(isib,m1))
               treept(ims,me)=treept(ims,m1) + treept(ims,m2)
               emratm1      =treept(ims,m1)/treept(ims,me)
               emratm2      =one - emratm1
               emred        =emratm1*emratm2*treept(ims,me)
               difx         =treept(1,m2) - treept(1,m1)
               dify         =treept(2,m2) - treept(2,m1)
               treept(1,me) =treept(1,m1) + emratm2*difx
               treept(2,me) =treept(2,m1) + emratm2*dify
#if NDIM==2
               rmag         =sqrt(difx*difx + dify*dify)
#else
               difz         =treept(3,m2) - treept(3,m1)
               treept(3,me) =treept(3,m1) + emratm2*difz
               rmag         =sqrt(difx*difx + dify*dify + difz*difz)
               pole(iqxz,me)=emred*difx*difz+pole(iqxz,m1)+pole(iqxz,m2)
               pole(iqyz,me)=emred*dify*difz+pole(iqyz,m1)+pole(iqyz,m2)
               pole(iqzz,me)=emred*difz*difz+pole(iqzz,m1)+pole(iqzz,m2)
#endif
               pole(iqxx,me)=emred*difx*difx+pole(iqxx,m1)+pole(iqxx,m2)
               pole(iqyy,me)=emred*dify*dify+pole(iqyy,m1)+pole(iqyy,m2)
               pole(iqxy,me)=emred*difx*dify+pole(iqxy,m1)+pole(iqxy,m2)
               treept(ihnode,me)=max(emratm2*rmag+treept(ihnode,m1),
     &                               emratm1*rmag+treept(ihnode,m2))
!
! The MACs
!
               select case(imacabs)
               case(id_angle)
                  treept(iconvrg,me)= treeaccinv*treept(ihnode,me)
               case(id_gadget)
                  treept(iconvrg,me)=
     &                treeaccinv*treept(ims,me)*treept(ihnode,me)**4
               case(id_SWabs)
                  b2=pole(iqxx,me)+pole(iqyy,me)
#if NDIM==3
     &                            +pole(iqzz,me)
#endif
                  bmax=treept(ihnode,me)
                  sb2=sqrt(three*b2*treeaccinv)    !treeaccinv = 1/err_max in paper
                  ssb2=sqrt(fourth*bmax**2+sb2)

                  treept(iconvrg,me)= half*bmax+ssb2
               case default
                  succeed=.false.
                  imac_inloop=imacabs
               end select
            enddo   !nodes in branch

         enddo      !branches
      enddo         !icpu
!$omp end parallel

      if(.not.succeed)then
         print *,'MAC setting in revpole was not valid'
         print *,'imac inside  the loop was:',imac_inloop
         print *,'imac outside the loop was:',imacabs
         stop'Unknown MAC in revpole'
      endif

      fixup=.true.

      enddo

      return
      end subroutine revpole
!----------------------------------------------------------------------
#ifndef GRAPE
!*********************************************************************
!  Below are routines that serve as stubs for the GRAPE routines     *
!  that don't exist, since the GRAPE preprocessor flag is not set    *
!*********************************************************************
      subroutine grape_tree(iclump,isoft,eps2,npart,nact,listact,
     &                      nla0,nla,latoms,vel,apcorr,acc,poten)

      integer, intent(in):: iclump,isoft,npart
      integer, intent(in):: nact,listact(nact)
      integer, intent(inout):: nla0, nla ,latoms(nla)
      real(kind=dp), intent(in)   :: eps2
      real(kind=dp), intent(in)   :: vel(ndim,npart)
      real(kind=dp), intent(inout):: apcorr(0:ndim,nact)
      real(kind=dp), intent(inout):: acc(ndim,npart), poten(npart)

      integer listpt(max(maxbunchsize,maxclumpsize)),ntot
      integer nonay
      integer n,nn

      ntot = nla - nla0+1
      do n=nla0+1,nla
         nn=n-nla0
         listpt(nn)=latoms(n)
      enddo

      nonay=id_Plummer
      call gravatomgrp(nonay,npart,eps2,ntot,listpt,nla0,latoms,
     &                 apcorr,acc,poten)
      call acceln2(npart,nact,ntot,listpt,nonay,eps2,apcorr,acc,poten)

      return
      end subroutine grape_tree
!----------------------------------------------------------------------
      subroutine grape_dirsum(npart,isoft,eps2,posmas,vel,acc,poten)

      integer, intent(in):: npart,isoft
      real(kind=dp), intent(in)::eps2
      real(kind=dp), intent(in):: posmas(ndim1,npart),vel(ndim,npart)
      real(kind=dp), intent(inout):: acc(ndim,npart), poten(npart)

      call host_dirsum(npart,isoft,eps2,posmas,vel,acc,poten)
      return
      end subroutine grape_dirsum
!----------------------------------------------------------------------
#endif
      end module forcelaw


==> vineSRC/vine1.0.7/base/src/grape3.F <==
      module grape
!****************************************************************
! This module is a component of VINE, copyright by the authors, *
! as listed below. Please see the COPYING and LICENSE files     *
! in the parent directory for additional information.           *
! This notification is present as an attempt to follow the      *
! recommendations for licensing published on the FSF page.      * 
!*********************************************************************
! This file contains the VINE module to do gravity using the         *
! GRAPE 3 special purpose hardware boards. The routines here         *
! are called from the tree.F module.                                 *
!                                                                    *
!  Written by Markus Wetzstein, Andy Nelson and Thorsten Naab        *
!*********************************************************************
#if GRAPE==3
#ifndef SELFFORCE
      grape3 module: Grape flag set, but self force flag is not'
#endif
#else
      grape3 module: No or wrong grape preprocessor flag exists!
#endif

      use kinds , only:dp
      use dimens
      use treevars
      use miscvars, only: ibctype
      use indivtsvars
      use constants
      use perform

      implicit none
      save

      private
      public grape_tree,grape_dirsum,lock_grape,unlock_grape

!  GRAPE-3 parameters
!
! set ig3boards to number of g3 boards in your system
!
      integer, parameter :: ig3boards=1
      integer, parameter :: ig3chips=ig3boards*8
!
! GRAPE-3 functions
!
      integer g3init,g3free
      integer g3nchips,g3maxptcl
!
! gravitational smoothing length for GRAPE
!
      real(kind=sp) g3eps2
!
! Data for j particles to send to grape
!
      integer g3_j
      real(kind=sp) g3_xj(3), g3_mj
!
! Data for i particles to send to grape:
!
      real(kind=sp) g3_xi(3,ig3chips)
!
! Data to retrieve from grape
!
      real(kind=sp) g3acc(3,ig3chips),g3pot(ig3chips)

      contains
!-----------------------------------------------------
      subroutine lock_grape()
      integer ierr

      ierr=g3init()
      if(ierr.ne.0)stop'error opening Grape3'
      
      return
      end subroutine lock_grape
!-----------------------------------------------------
      subroutine unlock_grape()
      integer ierr

      ierr=g3free()
      if(ierr.ne.0)stop'error closing Grape3'

      return
      end subroutine unlock_grape
!-----------------------------------------------------
      subroutine grape_tree(ibunch,isoft,eps2,npart,nact,listact,
     &                      nla0,nla,latoms,vel,apcorr,acc,poten)

! vel,npart aren't used here, they are just passed because the 
! G6 routine needs them and the call sequence has to be the same 
! for all grape_* routines in the different files

      integer, intent(in):: ibunch,isoft,npart
      integer, intent(in):: nact, listact(nact)
      integer, intent(in):: nla0, nla, latoms(nla)
      real(kind=dp), intent(in   ):: eps2
      real(kind=dp), intent(in   ):: vel(ndim,npart)
      real(kind=dp), intent(inout):: apcorr(0:ndim,nact)
      real(kind=dp), intent(inout):: acc(ndim,npart), poten(npart)

      integer nchips
      integer NJMAX,i,ii,j,k
      integer njlow,njhigh,nj
      integer nilow,nihigh,ni
      real(kind=dp) gconst
      real(kind=dp) g3massmin,g3massmax,dxmax

      real(kind=sp) scalemass

      real(kind=dp) tme1,tme2,tmeio1,tmeio2
      real(kind=dp) tmecalc1,tmecalc2
      character(len=20), parameter:: where=('grape_tree')
      if(idbg.ge.2)print *,'where'
      if(itme.ge.1)call cpu_time(tme1)

      if(isoft.ne.id_Plummer)then
         print *,'You have not selected Plummer softening'
         print *,'and you have selected grape. This is not'
         print *,'possible.' 
         stop 'Not using Plummer softening with Grape'
      endif

      gconst=one
      g3eps2 = real(eps2,sp)

      nchips = g3nchips()
      NJMAX  = g3maxptcl()

      if (nchips .gt. ig3chips) then
         print *,'nchips                      :',nchips
         print *,'max compiled number of chips:',ig3chips
         print *,'Using grape inefficiently in',where
         print *,'Check module grape3.F'
      endif

      dxmax=-huge(ONE)
      g3massmin=huge(ONE) ; g3massmax=ZERO
      do i=1,nla
         ii=latoms(i)
         dxmax=max(dxmax,abs(treept(1,ii)-treept(1,ibunch)),
     &                   abs(treept(2,ii)-treept(2,ibunch)),
     &                   abs(treept(3,ii)-treept(3,ibunch)))
         g3massmin=min(treept(ims,ii),g3massmin)
         g3massmax=max(treept(ims,ii),g3massmax)
      enddo

      call setresolution(g3massmin,g3massmax,dxmax)
!
! mass correction factor for tree code
!
      scalemass=one
      if(npart.gt.100000)scalemass=1e5/real(npart,sp)
      call g3setmasscor(scalemass)

      njlow=1  ; njhigh=min(NJMAX,nla)
      do while(njlow.le.nla)
         if(itme.ge.1)call cpu_time(tmeio1)
!
! Cycle through groups of nj particles/nodes that contribute forces 
!
         nj=njhigh - njlow + 1

         call g3setn(nj)

         do i=njlow,njhigh
            ii=latoms(i)
            g3_j =i-njlow                     !j numbered from 0
            g3_xj(1) = real(treept(1  ,ii),sp)
            g3_xj(2) = real(treept(2  ,ii),sp)
            g3_xj(3) = real(treept(3  ,ii),sp)
            g3_mj    = real(treept(ims,ii),sp)
            call g3setxj(g3_j,g3_xj)
            call g3setmj(g3_j,g3_mj)
         enddo
         do i=1,nchips
            call g3seth2(0e0,i-1)
         enddo
         call g3seteps2(g3eps2)

         if(itme.ge.1)then
            call cpu_time(tmeio2)
            timing(itme_grpIO)=timing(itme_grpIO)+(tmeio2-tmeio1)
            call cpu_time(tmecalc1)
         endif

         nilow = 1 ; nihigh = min(nact,nchips,ig3chips)
         do while(nilow.le.nact)
!
! Cycle through groups of ni particles needing forces
!
            ni = nihigh - nilow + 1

            do i=nilow,nihigh
               ii=i - nilow + 1
               k=listact(i)
               g3_xi(1,ii)=real(treept(1,k),sp)
               g3_xi(2,ii)=real(treept(2,k),sp)
               g3_xi(3,ii)=real(treept(3,k),sp)
            enddo

            call g3frc(g3_xi,g3acc,g3pot,ni)

            do i=nilow,nihigh
               ii = i - nilow + 1
               k=linktreetosph(listact(i))
               acc  (1,k) = acc  (1,k) + gconst*real(g3acc(1,ii),dp)
               acc  (2,k) = acc  (2,k) + gconst*real(g3acc(2,ii),dp)
               acc  (3,k) = acc  (3,k) + gconst*real(g3acc(3,ii),dp)
               poten(  k) = poten(  k) - gconst*real(g3pot(  ii),dp)
            enddo

            nilow  = nihigh + 1
            nihigh = min(nihigh + min(ig3chips,nchips),nact) 
         enddo
         if(itme.ge.1)then
            call cpu_time(tmecalc2)
            timing(itme_grpcalc)=timing(itme_grpcalc)+
     &                                (tmecalc2-tmecalc1)
         endif

         njlow  = njhigh + 1
         njhigh = min(njhigh + NJMAX,nla)
      enddo

      if(itme.ge.1)then
         call cpu_time(tme2)
         timing(itme_grape)=timing(itme_grape)+(tme2-tme1)
         ncalls(itme_grape)=ncalls(itme_grape)+1
         ncalls(itme_grpIO)=ncalls(itme_grpIO)+1
         ncalls(itme_grpcalc)=ncalls(itme_grpcalc)+1
         if(itme.ge.2)print *,where,xcpus_inv*(tme2-tme1)
      endif

      return
      end subroutine grape_tree
!-----------------------------------------------------
      subroutine grape_dirsum(npart,isoft,eps2,posmas,vel,acc,poten)

      integer, intent(in):: npart,isoft
      real(kind=dp), intent(in   ):: eps2
      real(kind=dp), intent(in   ):: posmas(ndim1,npart)
      real(kind=dp), intent(in   ):: vel   (ndim ,npart)
      real(kind=dp), intent(inout):: acc(ndim,npart),poten(npart)

      real(kind=dp) gconst
      real(kind=dp) g3massmin,g3massmax,dxmax
      integer nchips
      integer i,ii,j,k,NJMAX
      integer njlow,njhigh,nj
      integer nilow,nihigh,ni
      real(kind=sp) scalemass

      real(kind=dp) tme1,tme2,tmeio1,tmeio2
      real(kind=dp) tmecalc1,tmecalc2
      character(len=20), parameter:: where=('grape_dirsum')
      if(idbg.ge.2)print *,where
      if(itme.ge.1)call cpu_time(tme1)

      if(isoft.ne.id_Plummer)then
         print *,'You have not selected Plummer softening'
         print *,'and you have selected grape. This is not'
         print *,'possible.' 
         stop 'Not using Plummer softening with Grape'
      endif

      gconst=one
      g3eps2  = real(eps2,sp)

      nchips  = g3nchips ()
      NJMAX   = g3maxptcl()
      if (nchips .gt. ig3chips) then
         print *,'nchips                      :',nchips
         print *,'max compiled number of chips:',ig3chips
         print *,'Using grape inefficiently in',where
         print *,'Check module grape3.F'
      endif

      g3massmin=huge(ONE) ; g3massmax=ZERO
      do i=1,npart
         g3massmin=min(g3massmin,posmas(ims,i))
         g3massmax=max(g3massmax,posmas(ims,i))
      enddo

      if(ibctype.eq.0)then
         dxmax=128e0_dp
      else
         dxmax=sqrt(12e0_dp)
      endif

      call setresolution(g3massmin,g3massmax,dxmax)
!
! mass correction factor: only needed for tree code
!
      scalemass=1_sp
      call g3setmasscor(scalemass)

      njlow=1 ; njhigh=min(npart,NJMAX)
      do while(njlow.le.npart)
         if(itme.ge.1)call cpu_time(tmeio1)
!
! Cycle through groups of nj particles that contribute forces
!
         nj=njhigh-njlow + 1

         call g3setn(nj)
         do i=njlow,njhigh
            g3_j =i-njlow                   !j numbered from 0
            g3_xj(1) = real(posmas(1  ,i),sp)
            g3_xj(2) = real(posmas(2  ,i),sp)
            g3_xj(3) = real(posmas(3  ,i),sp)
            g3_mj    = real(posmas(ims,i),sp)
            call g3setxj(g3_j,g3_xj)
            call g3setmj(g3_j,g3_mj)
         enddo
         do i=1,nchips
            call g3seth2(0.0,i-1)
         enddo

         call g3seteps2(g3eps2)

         if(itme.ge.1)then
            call cpu_time(tmeio2)
            timing(itme_grpIO)=timing(itme_grpIO)+(tmeio2-tmeio1)
            call cpu_time(tmecalc1)
         endif

         nilow = 1 ; nihigh = min(ig3chips,nchips,nactive)
         do while(nilow.le.nactive)
!
! Cycle through groups of ni particles needing forces
!
            ni = nihigh - nilow + 1

            do i=nilow,nihigh 
               ii=i - nilow + 1
               k=iactive(i)
               g3_xi(1,ii)=real(posmas(1,k),sp)
               g3_xi(2,ii)=real(posmas(2,k),sp)
               g3_xi(3,ii)=real(posmas(3,k),sp)
            enddo

            call g3frc(g3_xi,g3acc,g3pot,ni)

            do i=nilow,nihigh
               ii=i - nilow + 1
               k=iactive(i)
               acc  (1,k)=acc  (1,k) + gconst*real(g3acc(1,ii),dp)
               acc  (2,k)=acc  (2,k) + gconst*real(g3acc(2,ii),dp)
               acc  (3,k)=acc  (3,k) + gconst*real(g3acc(3,ii),dp)
               poten(  k)=poten(  k) - gconst*real(g3pot(  ii),dp)
            enddo

            nilow = nihigh + 1
            nihigh = min(nihigh + min(ig3chips,nchips),nactive) 
         enddo
         if(itme.ge.1)then
            call cpu_time(tmecalc2)
            timing(itme_grpcalc)=timing(itme_grpcalc)+
     &                                (tmecalc2-tmecalc1)
         endif

         njlow  = njhigh + 1
         njhigh = min(njhigh + NJMAX,npart)
      enddo

      if(itme.ge.1)then
         call cpu_time(tme2)
         timing(itme_grape)=timing(itme_grape)+(tme2-tme1)
         ncalls(itme_grape)=ncalls(itme_grape)+1
         ncalls(itme_grpIO)=ncalls(itme_grpIO)+1
         ncalls(itme_grpcalc)=ncalls(itme_grpcalc)+1
         if(itme.ge.2)print *,where,xcpus_inv*(tme2-tme1)
      endif

      return
      end subroutine grape_dirsum
!-----------------------------------------------------
      subroutine setresolution(g3massmin,g3massmax,dxmax)
!
! Resolution limits as defined in the grape3 users manual
!
!   position resolution is limited to 2**18 different values
!   Therefore we want to scale the positions such that
!   the size of the simulation is smaller that this, and
!   so that the increment between neighboring particles is
!   at least one position increment.
!
!   Similarly mass resolution must be greater than the 
!   minimum mass of any particle 
!
!   The combination must satisfy the condition:
!
!   maximum mass < g3_mres * 64*g3eps/g3_xres
!
      real(kind=dp), intent(in):: dxmax,g3massmin,g3massmax

      real(kind=sp) g3res,g3masslim
      real(kind=sp) g3_xres,g3_mres

      g3_xres=real(dxmax/262144e0_dp,sp)
      g3_mres=real(g3massmin,sp)

      g3res = sqrt(g3eps2)/g3_xres
      g3masslim = g3_mres * (64_sp0*min(g3res,g3res**2))

      if(g3masslim.lt.real(g3massmax,sp))then
         print *,'Upper mass limit too low:',g3masslim
         print *,'Should be               :',g3massmax
         print *,'Overflows are likely'
         print *,'Try decreasing gmasslim parameter in insph.'
         stop'Overflows likely in grape3 module'
      endif

      call g3setscales(g3_xres,g3_mres) 

      return
      end subroutine setresolution
!-----------------------------------------------------
      end module grape


==> vineSRC/vine1.0.7/base/src/grape5.F <==
      module grape
!****************************************************************
! This module is a component of VINE, copyright by the authors, *
! as listed below. Please see the COPYING and LICENSE files     *
! in the parent directory for additional information.           *
! This notification is present as an attempt to follow the      *
! recommendations for licensing published on the FSF page.      * 
!*********************************************************************
! This file contains the VINE module to do gravity using the         *
! GRAPE 5 special purpose hardware boards. The routines here         *
! are called from the forcelaw.F module.                             *
!                                                                    *
!  Written by Markus Wetzstein, Andy Nelson and Thorsten Naab        *
!*********************************************************************

#if GRAPE==5 || GRAPE==565
#ifndef SELFFORCE
      grape5 module: Grape flag set, but self force flag is not'
#endif
#else
      grape5 module:No or wrong grape preprocessor flag exists
#endif
      use kinds , only:sp, dp
      use dimens
      use treevars
      use indivtsvars
      use constants 
      use perform
#if FAKE
      use fakegrape
#endif

      implicit none
      save

      private
      public lock_grape,unlock_grape,grape_tree,grape_dirsum

!
! Functions from grape library
!
#if !FAKE
      integer  g5_get_number_of_pipelines_per_board,
     &         g5_get_number_of_boards,
     &         g5_get_firstcluster
      external g5_get_number_of_pipelines_per_board,
     &         g5_get_number_of_boards,
     &         g5_get_firstcluster
#endif


!
! Number of boards, pipes per board, and total possible pipes
! 
      integer, parameter :: maxboards=1
      integer, parameter :: gstorage=131072
      integer, parameter :: npipes_per_board=96

      integer, parameter :: maxpipes=maxboards*npipes_per_board 
      integer, parameter :: NJMAX=gstorage
!
! Data for j particles to send:
!
      double precision g5_xj(3,NJMAX),g5_mj(NJMAX)
! 
! Data for i particles to send, then recieve
!
      double precision g5_xi (3,maxpipes)
      double precision g5_acc(3,maxpipes)
      double precision g5_phi(  maxpipes)


      real(kind=dp), parameter:: gconst=ONE

      contains
      subroutine lock_grape()
!*************************************************************************
! This acquires the GRAPE-5 boards. Currently all boards from the 1st one*
! up to maxboards are acquired.                                          *
!                                                                        *
! Written by M. Wetzstein, Aug 2002, modified Dec. 2002                  *
!                                                                        *
!*************************************************************************

      call g5_open()

#if GRAPE==565
      stop'Grape565 does not work'
#endif


      return
      end subroutine lock_grape
!-----------------------------------------------------
      subroutine unlock_grape()
!*************************************************************************
! This frees all the GRAPE-5 boards formerly acquired                    *
!                                                                        *
! Written by M. Wetzstein, Aug 2002 , modified Dec. 2002                 *
!                                                                        *
!*************************************************************************

      call g5_close

      return
      end subroutine unlock_grape
!-----------------------------------------------------
      subroutine grape_tree(ibunch,isoft,eps2,npart,nact,listact,
     &                      nla0,nla,latoms,vel,apcorr,acc,poten)
!*************************************************************************
! This computes grav. accelerations on GRAPE-5. Boards have to be opened *
! outside this routine. Designed for use in multi-threaded environments, *
! but can be used in serial version, too.                                *
!                                                                        *
! Written by M. Wetzstein, T. Naab, Aug 2001                             *
! Modified by M. Wetzstein, Aug 2002, Dec. 2002                          *
! Modified by A. Nelson, Apr 2005 (code cleanup, here and in dirsum)     *
!                                                                        *
!*************************************************************************

! vel,ibunch aren't used here, they are just passed because
! the call sequence has to be the same for all grape_* routines
! in the different grape module files

      integer, intent(in):: ibunch,isoft,npart
      integer, intent(in):: nact,listact(nact)
      integer, intent(in):: nla0,nla,latoms(nla)
      real(kind=dp), intent(in):: eps2
      real(kind=dp), intent(in   ):: vel(ndim,npart)
      real(kind=dp), intent(inout):: apcorr(0:ndim,nact)
      real(kind=dp), intent(inout):: acc(ndim,npart)
      real(kind=dp), intent(inout):: poten(npart)

      integer npipes,nboards
      integer i,ii,j,ic
      integer njlow,njhigh,nj
      integer nilow,nihigh,ni
      integer ioffs,ioffr
      double precision g5xmin,g5xmax
      real(kind=dp) emmin,emmax

      real(kind=dp) tme1,tme2,tmeio1,tmeio2
      real(kind=dp) tmecalc1,tmecalc2
      character(len=20), parameter:: where =('grape5_tree')
      if(itme.ge.1)call cpu_time(tme1)


      if(isoft.ne.id_Plummer)then
         print *,'You have not selected Plummer softening'
         print *,'and you have selected grape. This is not'
         print *,'possible.'
         stop 'Not using Plummer softening with Grape'
      endif

      nboards=g5_get_number_of_boards()
      npipes =g5_get_number_of_pipelines_per_board()
      npipes =min(maxpipes,npipes*nboards)

      emmin = huge(ONE)  ; emmax = ZERO
      g5xmin= huge(ONE)  ; g5xmax=-huge(ONE)
      do j=1,nla
         i=latoms(j)
         emmin=min(emmin,treept(ims,i))
         emmax=min(emmax,treept(ims,i))
         g5xmax=max(g5xmax,treept(1,i),treept(2,i),treept(3,i))
         g5xmin=min(g5xmin,treept(1,i),treept(2,i),treept(3,i))
      enddo

      call setresolution(eps2,1e2_dp,emmin,emmax,g5xmin,g5xmax)

      njlow=1 ; njhigh=min(nla,NJMAX)
      do while(njlow.le.nla)
         if(itme.ge.1)call cpu_time(tmeio1)
!
! Cycle through groups of nj particles/nodes on the interaction list 
!
         nj=njhigh-njlow+1

         do i=njlow,njhigh
            ii=latoms(i)
            j=i-njlow+1
            g5_xj(1,j) = treept(1  ,ii)
            g5_xj(2,j) = treept(2  ,ii)
            g5_xj(3,j) = treept(3  ,ii)
            g5_mj(  j) = treept(ims,ii)
         enddo

         call g5_set_n  (  nj)
         call g5_set_xmj(0,nj,g5_xj,g5_mj)

         if(itme.ge.1)then
            call cpu_time(tmeio2)
            timing(itme_grpIO)=timing(itme_grpIO)+(tmeio2-tmeio1)
            call cpu_time(tmecalc1)
         endif
!
! Cycle through groups of ni particles that need forces 
!
         nilow=1 ; nihigh = min(nact,npipes)
         do while(nilow .le. nact)

            do i=nilow,nihigh
               ii=i - nilow + 1
               j =listact(i)
               g5_xi(1,ii)=treept(1,j)
               g5_xi(2,ii)=treept(2,j)
               g5_xi(3,ii)=treept(3,j)
            enddo      

            ni=nihigh - nilow + 1

            call g5_calculate_force_on_x(g5_xi,g5_acc,g5_phi,ni)

            do i=nilow,nihigh
               j= i - nilow + 1
               ii=linktreetosph(listact(i))
               acc  (1,ii) = acc  (1,ii) + gconst*g5_acc(1,j)
               acc  (2,ii) = acc  (2,ii) + gconst*g5_acc(2,j)
               acc  (3,ii) = acc  (3,ii) + gconst*g5_acc(3,j)
               poten(  ii) = poten(  ii) - gconst*g5_phi(  j)
            enddo

            nilow=nihigh + 1
            nihigh= min(nihigh + npipes,nact)
         enddo
         if(itme.ge.1)then
            call cpu_time(tmecalc2)
            timing(itme_grpcalc)=timing(itme_grpcalc)+
     &                                (tmecalc2-tmecalc1)
         endif

         njlow = njhigh + 1
         njhigh= min(njhigh + NJMAX, nla)
      enddo

      if(itme.ge.1)then
         call cpu_time(tme2)
         timing(itme_grape)=timing(itme_grape)+(tme2-tme1)
         ncalls(itme_grape)=ncalls(itme_grape)+1
         ncalls(itme_grpIO)=ncalls(itme_grpIO)+1
         ncalls(itme_grpcalc)=ncalls(itme_grpcalc)+1
      endif

      return
      end subroutine grape_tree
!-----------------------------------------------------------------
      subroutine grape_dirsum(npart,isoft,eps2,posmas,vel,acc,poten)

      integer, intent(in):: npart,isoft
      real(kind=dp), intent(in   ):: eps2
      real(kind=dp), intent(in   ):: posmas(ndim1,npart)
      real(kind=dp), intent(in   ):: vel(ndim,npart)
      real(kind=dp), intent(inout):: acc(ndim,npart)
      real(kind=dp), intent(inout):: poten(npart)

      integer nboards,npipes
      integer ic
      integer i,j,ii
      integer njlow,njhigh,nj
      integer nilow,nihigh,ni
      double precision g5xmin,g5xmax
      real(kind=dp) emmin,emmax

      real(kind=dp) tme1,tme2,tmeio1,tmeio2
      real(kind=dp) tmecalc1,tmecalc2
      character(len=20), parameter:: where =('grape5_dirsum')
      if(idbg.ge.2)print *,where
      if(itme.ge.1)call cpu_time(tme1)

      if(isoft.ne.id_Plummer)then
         print *,'You have not selected Plummer softening'
         print *,'and you have selected grape. This is not'
         print *,'possible.'
         stop 'Not using Plummer softening with Grape'
      endif

      nboards=g5_get_number_of_boards()
      npipes =g5_get_number_of_pipelines_per_board()
      npipes =min(maxpipes,npipes*nboards)

      emmin = huge(ONE)  ; emmax = ZERO
      g5xmin= huge(ONE)  ; g5xmax=-huge(ONE)
      do i=1,npart
         emmin=min(emmin,posmas(ims,i))
         emmax=min(emmax,posmas(ims,i))
         g5xmax=max(g5xmax,posmas(1,i),posmas(2,i),posmas(3,i))
         g5xmin=min(g5xmin,posmas(1,i),posmas(2,i),posmas(3,i))
      enddo

      call setresolution(eps2,1e2_dp,emmin,emmax,g5xmin,g5xmax)

      njlow=1 ; njhigh=min(npart,NJMAX)
      do while(njlow.le.npart)
         if(itme.ge.1)call cpu_time(tmeio1)
!
! Cycle through sets of nj particles that contribute forces
!
         nj=njhigh-njlow+1
         do i=njlow,njhigh
            j= i - njlow + 1
            g5_xj(1,j)=posmas(1  ,i)
            g5_xj(2,j)=posmas(2  ,i)
            g5_xj(3,j)=posmas(3  ,i)
            g5_mj(  j)=posmas(ims,i)
         enddo

         call g5_set_n  (  nj)
         call g5_set_xmj(0,nj,g5_xj,g5_mj)

         if(itme.ge.1)then
            call cpu_time(tmeio2)
            timing(itme_grpIO)=timing(itme_grpIO)+(tmeio2-tmeio1)
            call cpu_time(tmecalc1)
         endif

         nilow=1 ; nihigh=min(nactive,npipes)
         do while(nilow.le.nactive)
!
! Cycle through groups of ni particles that need forces
!
            do i=nilow,nihigh 
               ii=i-nilow+1
               j=iactive(i)
               g5_xi(1,ii)=posmas(1,j)
               g5_xi(2,ii)=posmas(2,j)
               g5_xi(3,ii)=posmas(3,j)
            enddo

            ni=nihigh-nilow+1

            call g5_calculate_force_on_x(g5_xi,g5_acc,g5_phi,ni)

            do i=nilow,nihigh
               ii=i-nilow+1
               j=iactive(i)
               acc(1,j)=acc(1,j) + gconst*g5_acc(1,ii)
               acc(2,j)=acc(2,j) + gconst*g5_acc(2,ii)
               acc(3,j)=acc(3,j) + gconst*g5_acc(3,ii)
               poten(j)=poten(j) - gconst*g5_phi(  ii)
            enddo

            nilow =nihigh + 1
            nihigh=min(nactive, nihigh + npipes)
         enddo
         if(itme.ge.1)then
            call cpu_time(tmecalc2)
            timing(itme_grpcalc)=timing(itme_grpcalc)+
     &                                (tmecalc2-tmecalc1)
         endif

         njlow  =     njhigh + 1
         njhigh = min(njhigh + NJMAX,npart)
      enddo
      
      if(itme.ge.1)then
         call cpu_time(tme2)
         timing(itme_grape)=timing(itme_grape)+(tme2-tme1)
         ncalls(itme_grape)=ncalls(itme_grape)+1
         ncalls(itme_grpIO)=ncalls(itme_grpIO)+1
         ncalls(itme_grpcalc)=ncalls(itme_grpcalc)+1
         if(itme.ge.2)print *,where,xcpus_inv*(tme2-tme1)
      endif

      return
      end subroutine grape_dirsum
!-----------------------------------------------------------------
      subroutine setresolution(eps2,emfactor,
     &                         emmin,emmax,g5xmin,g5xmax)
!
! set resolution for the boards, use emfactor to make certain
! that the particles get into the correct mass range.
!
! G5 users manual p20 says m/g5mmin < (r/rmin)**2 to avoid overflow 
!    where: 
!            m    = largest mass sent to board
!            rmin = 1e-7*(g5xmax-g5xmin)
!            r    = largest distance between two particles
!                   in general: r=sqrt(3)*(g5xmax-g5xmin)
!
!    So need:   m/g5mmin < (sqrt(3)/1d-7)**2 for stability
!
      real(kind=dp)   , intent(in):: emfactor,emmin,emmax,eps2
      double precision, intent(in):: g5xmin,g5xmax

      integer i,ic
      double precision g5mmin,g5eps

      g5mmin=emmin/emfactor

      if(emmax/g5mmin .gt. (sqrt(THREE)/1e-7_sp)**2  )then
         print *,'Grape5 dynamic range exceeded'
         stop'Dynamic Range exceeded'
      endif
!
! send resolution to boards
!
      g5eps=sqrt(eps2)
      call g5_set_range(g5xmin,g5xmax,g5mmin)
      call g5_set_eps_to_all(g5eps)

      return
      end subroutine setresolution
!-----------------------------------------------------------------
      end module grape


==> vineSRC/vine1.0.7/base/src/grape5MC.F <==
      module grape
!****************************************************************
! This module is a component of VINE, copyright by the authors, *
! as listed below. Please see the COPYING and LICENSE files     *
! in the parent directory for additional information.           *
! This notification is present as an attempt to follow the      *
! recommendations for licensing published on the FSF page.      * 
!*********************************************************************
! This file contains the VINE module to do gravity using the         *
! GRAPE 5 special purpose hardware boards. The routines here         *
! are called from the forcelaw.F module.                             *
!                                                                    *
!  Written by Markus Wetzstein, Andy Nelson and Thorsten Naab        *
!*********************************************************************

#if GRAPE==5
#ifndef SELFFORCE
      grape5 module: Grape flag set, but self force flag is not'
#endif
#else
      grape5 module:No or wrong grape preprocessor flag exists
#endif
      use kinds , only:dp
      use dimens
      use treevars
      use indivtsvars
      use constants 
      use perform
#if FAKE
      use fakegrape
#endif

      implicit none
      save

      private
      public lock_grape,unlock_grape,grape_tree,grape_dirsum


!
! Functions from grape library: Comment when fakegrape is used
!
#if !FAKE
      integer  g5_get_number_of_pipelines_per_board,
     &         g5_get_number_of_boards,
     &         g5_get_firstcluster
      external g5_get_number_of_pipelines_per_board,
     &         g5_get_number_of_boards,
     &         g5_get_firstcluster
#endif

!
! Number of boards, pipes per board, and total possible pipes
! 
      integer, parameter :: maxboards=1
      integer, parameter :: npipes_per_board=96
      integer, parameter :: maxpipes=maxboards*npipes_per_board 
      integer, parameter :: NJMAX=131072
!
! Data for j particles to send:
!
      double precision g5_xj(3,NJMAX),g5_mj(NJMAX)
! 
! Data for i particles to send, then recieve
!
      double precision g5_xi (3,maxpipes)
      double precision g5_acc(3,maxpipes)
      double precision g5_phi(  maxpipes)


      double precision, parameter:: gconst=ONE

      contains
      subroutine lock_grape()
!*************************************************************************
! This acquires the GRAPE-5 boards. Currently all boards from the 1st one*
! up to maxboards are acquired.                                          *
!                                                                        *
! Written by M. Wetzstein, Aug 2002, modified Dec. 2002                  *
!                                                                        *
!*************************************************************************

      integer i,ic,ifirstg5

      ifirstg5=g5_get_firstcluster()
      do i=1,maxboards
         ic=ifirstg5+i-1
         call g5_openMC(ic)
      enddo

      return
      end subroutine lock_grape
!-----------------------------------------------------
      subroutine unlock_grape()
!*************************************************************************
! This frees all the GRAPE-5 boards formerly acquired                    *
!                                                                        *
! Written by M. Wetzstein, Aug 2002 , modified Dec. 2002                 *
!                                                                        *
!*************************************************************************

      integer i,ic,ifirstg5

      ifirstg5=g5_get_firstcluster()
      do i=1,maxboards
         ic=ifirstg5+i-1
         call g5_closeMC(ic)
      enddo

      return
      end subroutine unlock_grape
!-----------------------------------------------------
      subroutine grape_tree(ibunch,isoft,eps2,npart,nact,listact,
     &                      nla0,nla,latoms,vel,apcorr,acc,poten)
!*************************************************************************
! This computes grav. accelerations on GRAPE-5. Boards have to be opened *
! outside this routine. Designed for use in multi-threaded environments, *
! but can be used in serial version, too.                                *
!                                                                        *
! Written by M. Wetzstein, T. Naab, Aug 2001                             *
! Modified by M. Wetzstein, Aug 2002, Dec. 2002                          *
! Modified by A. Nelson, Apr 2005 (code cleanup, here and in dirsum)     *
!                                                                        *
!*************************************************************************

! vel,ibunch aren't used here, they are just passed because
! the call sequence has to be the same for all grape_* routines
! in the different grape module files

      integer, intent(in):: ibunch,isoft,npart
      integer, intent(in):: nact,listact(nact)
      integer, intent(in):: nla0,nla,latoms(nla)
      double precision, intent(in):: eps2
      double precision, intent(in   ):: vel(ndim,npart)
      double precision, intent(inout):: apcorr(0:ndim,nact)
      double precision, intent(inout):: acc(ndim,npart)
      double precision, intent(inout):: poten(npart)

      integer npipes,nboards,ifirstg5
      integer i,ii,j,ic
      integer njlow,njhigh,nj
      integer nilow,nihigh,ni
      integer ioffs,ioffr
      double precision g5xmin,g5xmax
      double precision emmin,emmax

      double precision tme1,tme2,tmeio1,tmeio2
      double precision tmecalc1,tmecalc2
      character(len=20), parameter:: where =('grape5_tree')
      if(itme.ge.1)call cpu_time(tme1)


      if(isoft.ne.id_Plummer)then
         print *,'You have not selected Plummer softening'
         print *,'and you have selected grape. This is not'
         print *,'possible.'
         stop 'Not using Plummer softening with Grape'
      endif

      ifirstg5=g5_get_firstcluster()
      nboards=g5_get_number_of_boards()
      npipes =g5_get_number_of_pipelines_per_board()
      npipes =min(maxpipes,npipes*nboards)

      emmin = huge(ONE)  ; emmax = ZERO
      g5xmin= huge(ONE)  ; g5xmax=-huge(ONE)
      do j=1,nla
         i=latoms(j)
         emmin=min(emmin,treept(ims,i))
         emmax=min(emmax,treept(ims,i))
         g5xmax=max(g5xmax,treept(1,i),treept(2,i),treept(3,i))
         g5xmin=min(g5xmin,treept(1,i),treept(2,i),treept(3,i))
      enddo

      call setresolution(ifirstg5,eps2,100e0_dp,emmin,emmax,
     &                   g5xmin,g5xmax)

      njlow=1 ; njhigh=min(nla,NJMAX)
      do while(njlow.le.nla)
         if(itme.ge.1)call cpu_time(tmeio1)
!
! Cycle through groups of nj particles/nodes on the interaction list 
!
         nj=njhigh-njlow+1

         do i=njlow,njhigh
            ii=latoms(i)
            j=i-njlow+1
            g5_xj(1,j) = treept(1  ,ii)
            g5_xj(2,j) = treept(2  ,ii)
            g5_xj(3,j) = treept(3  ,ii)
            g5_mj(  j) = treept(ims,ii)
         enddo

         do i=1,maxboards
            ic=ifirstg5+i-1
            call g5_set_nMC (ic,  nj)
            call g5_set_xjMC(ic,0,nj,g5_xj)
            call g5_set_mjMC(ic,0,nj,g5_mj)
         enddo
         if(itme.ge.1)then
            call cpu_time(tmeio2)
            timing(itme_grpIO)=timing(itme_grpIO)+(tmeio2-tmeio1)
            call cpu_time(tmecalc1)
         endif
!
! Cycle through groups of ni particles that need forces 
!
         nilow=1 ; nihigh = min(nact,npipes)
         do while(nilow .le. nact)

            do i=nilow,nihigh
               ii=i - nilow + 1
               j=listact(i)
               g5_xi(1,ii)=treept(1,j)
               g5_xi(2,ii)=treept(2,j)
               g5_xi(3,ii)=treept(3,j)
            enddo      

            ni=nihigh - nilow + 1

            call g5_calculate_force_on_x(g5_xi,g5_acc,g5_phi,ni)

            do i=nilow,nihigh
               j= i - nilow + 1
               ii=linktreetosph(listact(i))
               acc  (1,ii) = acc  (1,ii) + gconst*g5_acc(1,j)
               acc  (2,ii) = acc  (2,ii) + gconst*g5_acc(2,j)
               acc  (3,ii) = acc  (3,ii) + gconst*g5_acc(3,j)
               poten(  ii) = poten(  ii) - gconst*g5_phi(  j)
            enddo

            nilow=nihigh + 1
            nihigh= min(nihigh + npipes,nact)
         enddo
         if(itme.ge.1)then
            call cpu_time(tmecalc2)
            timing(itme_grpcalc)=timing(itme_grpcalc)+
     &                                (tmecalc2-tmecalc1)
         endif

         njlow = njhigh + 1
         njhigh= min(njhigh + NJMAX, nla)
      enddo

      if(itme.ge.1)then
         call cpu_time(tme2)
         timing(itme_grape)=timing(itme_grape)+(tme2-tme1)
         ncalls(itme_grape)=ncalls(itme_grape)+1
         ncalls(itme_grpIO)=ncalls(itme_grpIO)+1
         ncalls(itme_grpcalc)=ncalls(itme_grpcalc)+1
      endif

      return
      end subroutine grape_tree
!-----------------------------------------------------------------
      subroutine grape_dirsum(npart,isoft,eps2,posmas,vel,acc,poten)

      integer, intent(in):: npart,isoft
      double precision, intent(in   ):: eps2
      double precision, intent(in   ):: posmas(ndim1,npart)
      double precision, intent(in   ):: vel(ndim,npart)
      double precision, intent(inout):: acc(ndim,npart)
      double precision, intent(inout):: poten(npart)

      integer nboards,npipes,ifirstg5
      integer ic
      integer i,j,ii
      integer njlow,njhigh,nj
      integer nilow,nihigh,ni
      double precision g5xmin,g5xmax
      double precision emmin,emmax

      double precision tme1,tme2,tmeio1,tmeio2
      double precision tmecalc1,tmecalc2
      character(len=20), parameter:: where =('grape5_dirsum')
      if(idbg.ge.2)print *,where
      if(itme.ge.1)call cpu_time(tme1)

      if(isoft.ne.id_Plummer)then
         print *,'You have not selected Plummer softening'
         print *,'and you have selected grape. This is not'
         print *,'possible.'
         stop 'Not using Plummer softening with Grape'
      endif

      ifirstg5=g5_get_firstcluster()
      nboards=g5_get_number_of_boards()
      npipes =g5_get_number_of_pipelines_per_board()
      npipes =min(maxpipes,npipes*nboards)

      emmin = huge(ONE)  ; emmax = ZERO
      g5xmin= huge(ONE)  ; g5xmax=-huge(ONE)
      do i=1,npart
         emmin=min(emmin,posmas(ims,i))
         emmax=min(emmax,posmas(ims,i))
         g5xmax=max(g5xmax,posmas(1,i),posmas(2,i),posmas(3,i))
         g5xmin=min(g5xmin,posmas(1,i),posmas(2,i),posmas(3,i))
      enddo

      call setresolution(ifirstg5,eps2,100e0_dp,emmin,emmax,
     &                   g5xmin,g5xmax)

      njlow=1 ; njhigh=min(npart,NJMAX)
      do while(njlow.le.npart)
         if(itme.ge.1)call cpu_time(tmeio1)
!
! Cycle through sets of nj particles that contribute forces
!
         nj=njhigh-njlow+1
         do i=njlow,njhigh
            j= i - njlow + 1
            g5_xj(1,j)=posmas(1  ,i)
            g5_xj(2,j)=posmas(2  ,i)
            g5_xj(3,j)=posmas(3  ,i)
            g5_mj(  j)=posmas(ims,i)
         enddo

         do i=1,maxboards
            ic=ifirstg5+i-1
            call g5_set_nMC (ic,  nj)
            call g5_set_xjMC(ic,0,nj,g5_xj)
            call g5_set_mjMC(ic,0,nj,g5_mj)
         enddo
         if(itme.ge.1)then
            call cpu_time(tmeio2)
            timing(itme_grpIO)=timing(itme_grpIO)+(tmeio2-tmeio1)
            call cpu_time(tmecalc1)
         endif

         nilow=1 ; nihigh=min(nactive,npipes)
         do while(nilow.le.nactive)
!
! Cycle through groups of ni particles that need forces
!
            do i=nilow,nihigh 
               ii=i-nilow+1
               j=iactive(i)
               g5_xi(1,ii)=posmas(1,j)
               g5_xi(2,ii)=posmas(2,j)
               g5_xi(3,ii)=posmas(3,j)
            enddo

            ni=nihigh-nilow+1

            call g5_calculate_force_on_x(g5_xi,g5_acc,g5_phi,ni)

            do i=nilow,nihigh
               ii=i-nilow+1
               j=iactive(i)
               acc(1,j)=acc(1,j) + gconst*g5_acc(1,ii)
               acc(2,j)=acc(2,j) + gconst*g5_acc(2,ii)
               acc(3,j)=acc(3,j) + gconst*g5_acc(3,ii)
               poten(j)=poten(j) - gconst*g5_phi(  ii)
            enddo

            nilow =nihigh + 1
            nihigh=min(nactive, nihigh + npipes)
         enddo
         if(itme.ge.1)then
            call cpu_time(tmecalc2)
            timing(itme_grpcalc)=timing(itme_grpcalc)+
     &                                (tmecalc2-tmecalc1)
         endif

         njlow  =     njhigh + 1
         njhigh = min(njhigh + NJMAX,npart)
      enddo
      
      if(itme.ge.1)then
         call cpu_time(tme2)
         timing(itme_grape)=timing(itme_grape)+(tme2-tme1)
         ncalls(itme_grape)=ncalls(itme_grape)+1
         ncalls(itme_grpIO)=ncalls(itme_grpIO)+1
         ncalls(itme_grpcalc)=ncalls(itme_grpcalc)+1
         if(itme.ge.2)print *,where,xcpus_inv*(tme2-tme1)
      endif

      return
      end subroutine grape_dirsum
!-----------------------------------------------------------------
      subroutine setresolution(ifirstg5,eps2,emfactor,
     &                           emmin,emmax,g5xmin,g5xmax)
!
! set resolution for the boards, use emfactor to make certain
! that the particles get into the correct mass range.
!
! G5 users manual p20 says m/g5mmin < (r/rmin)**2 to avoid overflow 
!    where: 
!            m    = largest mass sent to board
!            rmin = 1e-7*(g5xmax-g5xmin)
!            r    = largest distance between two particles
!                   in general: r=sqrt(3)*(g5xmax-g5xmin)
!
!    So need:   m/g5mmin < (sqrt(3)/1e-7)**2 for stability
!
      integer, intent(in):: ifirstg5
      double precision, intent(in):: emfactor,emmin,emmax
      double precision, intent(in):: eps2,g5xmin,g5xmax

      integer i,ic
      double precision g5mmin,g5eps

      g5mmin=emmin/emfactor

      if(emmax/g5mmin .gt. (sqrt(THREE)/1e-7_sp)**2  )then
         print *,'Grape5 dynamic range exceeded'
         stop'Dynamic Range exceeded'
      endif
!
! send resolution to boards
!
      g5eps=sqrt(eps2)
      do i=1,maxboards
         ic=ifirstg5+i-1
         call g5_set_rangeMC(ic,g5xmin,g5xmax,g5mmin)
         call g5_set_eps_to_allMC(ic,g5eps)
      enddo

      return
      end subroutine setresolution
!-----------------------------------------------------------------
      end module grape


==> vineSRC/vine1.0.7/base/src/grape6.F <==
      module grape
!****************************************************************
! This module is a component of VINE, copyright by the authors, *
! as listed below. Please see the COPYING and LICENSE files     *
! in the parent directory for additional information.           *
! This notification is present as an attempt to follow the      *
! recommendations for licensing published on the FSF page.      * 
!*********************************************************************
! This file contains the VINE module to do gravity using the         *
! GRAPE 6 special purpose hardware boards. The routines here         *
! are called from the forcelaw.F module.                             *
!                                                                    *
!  Written by Markus Wetzstein, Andy Nelson and Thorsten Naab        *
!*********************************************************************
#if GRAPE==6
#ifndef SELFFORCE
      grape6 module: Grape6 flag set, but self force flag is not'
#endif
#elif GRAPE==65
#ifndef SELFFORCE
      grape6 module: Grape65 flag set, but self force flag is not'
#endif
#elif GRAPE==66
#ifndef SELFFORCE
      grape6 module: Grape6a flag set, but self force flag is not'
#endif
#else
      grape6 module:No or wrong grape preprocessor flag exists!
#endif
      use kinds , only:dp
      use dimens
      use treevars
      use indivtsvars
      use constants
      use perform
#if FAKE
      use fakegrape
#endif

      implicit none
      save

      private
      public unlock_grape,lock_grape,grape_tree,grape_dirsum
      public g6_oldacc,g6_oldjrk,g6_oldphi  !need public for reordering in orderparticles
!
! Functions from the grape library.
!
#if !FAKE
#if GRAPE==6
      integer  g6_npipes,g6calc_lasthalf,g6_getnjmax
      external g6_npipes,g6calc_lasthalf,g6_getnjmax
#elif GRAPE==65
      integer  g6_npipes,g6_get_force
      external g6_npipes,g6_get_force
#elif GRAPE==66
      integer  g6_npipes,g6calc_lasthalf
      external g6_npipes,g6calc_lasthalf
#endif
#endif

!
! Number of boards, pipes per board, and total possible pipes.
! yields how much j memory per board:
!
#if GRAPE==6
      integer, parameter :: nchips_per_board=8 
      integer, parameter :: gstorage=262144
#elif GRAPE==65 || GRAPE==66
      integer, parameter :: nchips_per_board=4 
      integer, parameter :: gstorage=131072      !or 65536
#endif

      integer, parameter :: iboard=6
      integer, parameter :: maxboards=1
      integer, parameter :: npipes_per_board=48
      integer, parameter :: maxpipes=npipes_per_board*maxboards
      integer, parameter :: NJMAX=gstorage
!
! Data for j particles to send:
!
      double precision g6_mj, g6_xj(3)
!
! Data for i particles to send:
!
      integer g6_iindx(maxpipes)
      double precision g6h   (  maxpipes),
     &                 g6_xi (3,maxpipes),
     &                 g6_vi (3,maxpipes), g6eps2
!
! Data for i particles to send, then receive:
!
      double precision g6_acc(3,maxpipes)
      double precision g6_jrk(3,maxpipes)
      double precision g6_phi(  maxpipes)
!
! Storage for old values
!
      real(kind=dp) g6_oldacc(3,idim),
     &              g6_oldjrk(3,idim),
     &              g6_oldphi(  idim)
!
! Temporary array:
!
      real(kind=dp) jrk(3,idim)

      real(kind=dp), parameter:: gconst=ONE

      contains
!-----------------------------------------------------------------------
!***********************************************************************
!***********************************************************************
!***********************************************************************
!***********************************************************************
#if GRAPE==65
!***********************************************************************
! Create routines for the ones that only exist in grape6/6a, but not   *
! in grape65                                                           *
!***********************************************************************
      integer function g6_getnjmax()

      g6_getnjmax=NJMAX

      return
      end function g6_getnjmax
!-----------------------------------------------------------------------
      subroutine g6_reinitialize(iboard)

      integer, intent(in):: iboard

      !this subroutine is empty in g6a/g65

      return
      end subroutine g6_reinitialize
!-----------------------------------------------------------------------
      subroutine g6_set_j_particle_mxonly(iboard,j,ii,g6_mj,g6_xj)

      integer, intent(in):: iboard,j,ii
      real(kind=dp), intent(in)::g6_mj,g6_xj(3)

      double precision, parameter:: g6_t=ZERO,g6_dt=ZERO
      double precision, parameter:: g6_ja2by18(3)=ZERO
      double precision, parameter:: g6_ja1by6 (3)=ZERO
      double precision, parameter:: g6_jaby2  (3)=ZERO
      double precision, parameter:: g6_jvel   (3)=ZERO


      call g6_set_j_particle(iboard,j,ii,g6_t,g6_dt,
     &                       g6_mj,g6_ja2by18,g6_ja1by6,g6_jaby2,
     &                       g6_jvel,g6_xj)

      end subroutine g6_set_j_particle_mxonly
!-----------------------------------------------------------------------
      subroutine g6calc_firsthalf(iboard,nj,ni,g6_iindx,
     &                   g6_xi,g6_vi,g6_acc,g6_jrk,g6_phi,
     &                   g6eps2,g6h)

      integer, intent(in):: iboard,nj,ni,g6_iindx(maxpipes)
      double precision, intent(in):: g6eps2
      double precision, intent(in):: g6_xi (3,maxpipes)
      double precision, intent(in):: g6_vi (3,maxpipes)
      double precision, intent(in):: g6_acc(3,maxpipes)
      double precision, intent(in):: g6_jrk(3,maxpipes)
      double precision, intent(in):: g6_phi(  maxpipes)
      double precision, intent(in):: g6h   (  maxpipes)

      integer ii

      stop'G65 option does not work'

      do ii=1,ni

         call g6_set_i_particle_scales_from_real_value(iboard,ii-1,
     &                  g6_acc(1,ii),g6_jrk(1,ii),g6_phi(ii),SIX,ZERO)

         call g6_set_i_particle(iboard,ii-1,g6_iindx(ii),g6_xi(1,ii),
     &                               g6_vi(1,ii),g6eps2,g6h(ii))

      enddo

      call g6_set_nip(iboard,ni)
      call g6_set_njp(iboard,nj)

      return
      end subroutine g6calc_firsthalf
!-----------------------------------------------------------------------
      integer function g6calc_lasthalf(iboard,nj,ni,g6_iindx,
     &                   g6_xi,g6_vi,
     &                   g6eps2,g6h,g6_acc,g6_jrk,g6_phi)

      integer, intent(in):: iboard,nj,ni,g6_iindx(maxpipes)
      double precision, intent(in ):: g6eps2
      double precision, intent(in ):: g6h   (  maxpipes)
      double precision, intent(in ):: g6_xi (3,maxpipes)
      double precision, intent(in ):: g6_vi (3,maxpipes)
      double precision, intent(out):: g6_acc(3,maxpipes)
      double precision, intent(out):: g6_jrk(3,maxpipes)
      double precision, intent(out):: g6_phi(  maxpipes)

      integer flag(maxpipes)

      g6calc_lasthalf = g6_get_force(iboard,g6_acc,g6_jrk,g6_phi,flag)

      return
      end function g6calc_lasthalf
!-----------------------------------------------------------------------
#endif
#if GRAPE==66
!***********************************************************************
! Create routines for the ones that only exist in grape6, but not      *
! in grape6a                                                           *
!***********************************************************************
      integer function g6_getnjmax()

      g6_getnjmax=NJMAX

      return
      end function g6_getnjmax
!-----------------------------------------------------------------------
#endif
!***********************************************************************
!***********************************************************************
!***Now start main portion of the module, where regular routines live***
!***********************************************************************
!***********************************************************************
!-----------------------------------------------------------------------
      subroutine lock_grape()

#ifdef _OPENMP
      print *,'You attempted to use both OpenMP and GRAPE!'
      print *,'Each GRAPE board must only be accessed by one thread.'
      print *,'Thus using OpenMP and GRAPE together would result in a'
      print *,'crash, as in this version of VINE the boards are'
      print *,'shared between the threads.'
      stop
#endif

      call g6_open(iboard)

      return
      end subroutine lock_grape
!-----------------------------------------------------------------------
      subroutine unlock_grape()

      call g6_close(iboard)

      return
      end subroutine unlock_grape
!-----------------------------------------------------------------------
      subroutine grape_tree(ibunch,isoft,eps2,npart,nact,listact,
     &                      nla0,nla,latoms,vel,apcorr,acc,poten)
!*************************************************************************
! This computes grav. accelerations on GRAPE-6. Board has to be opened   *
! outside this routine.                                                  *
!                                                                        *
! Written by M. Wetzstein, T. Naab, Apr 2002                             *
! Modifications by M. Wetzstein, Apr 2002, Dec. 2002                     *
! Modifications by A. Nelson,    Apr 2005 (code cleanup, here and dirsum)*
!                                                                        *
!*************************************************************************

! ibunch,npart aren't used here, they are just passed because 
! the call sequence has to be the same for all grape_* routines
! in the different grape module files

      integer, intent(in):: ibunch,isoft,npart
      integer, intent(in):: nact,listact(nact)
      integer, intent(in):: nla0,nla ,latoms(nla)
      real(kind=dp), intent(in   ):: eps2
      real(kind=dp), intent(in   ):: vel(3,npart)
      real(kind=dp), intent(inout):: apcorr(0:ndim,nact)
      real(kind=dp), intent(inout):: acc(ndim,npart)
      real(kind=dp), intent(inout):: poten(npart)

      integer i,ii,j,k
      integer ierr,nharderr,maxjstorage
      integer njlow,njhigh,nj
      integer nilow,nihigh,ni,npipes

      logical, save:: startup= .true.

      real(kind=dp) tme1,tme2,tmeio1,tmeio2
      real(kind=dp) tmecalc1,tmecalc2
      character(len=20), parameter:: where =('grape_tree')
      if(itme.ge.1)call cpu_time(tme1)


      if(isoft.ne.id_Plummer)then
         print *,'You have not selected Plummer softening'
         print *,'and you have selected grape. This is not'
         print *,'possible.'
         stop 'Not using Plummer softening with Grape'
      endif

      if(startup)then
         startup=.false.
!
! Initialize old values with educated guesses
!
         do i=1,npart
            g6_oldacc(1,i)=one
            g6_oldacc(2,i)=one
            g6_oldacc(3,i)=one
            g6_oldjrk(1,i)=1d2
            g6_oldjrk(2,i)=1d2
            g6_oldjrk(3,i)=1d2
            g6_oldphi(  i)=1d2
         enddo
      endif

      do j=1,nact 
         i=linktreetosph(listact(j))
         jrk(1,i)=zero
         jrk(2,i)=zero
         jrk(3,i)=zero
      enddo

      maxjstorage=g6_getnjmax()
      npipes=min(maxpipes,g6_npipes())

      nharderr=0 ; njlow=1
      noharderrors: do while(nharderr.le.20 .and. njlow.lt.nla)

         call setresolution(eps2)

         njlow=1 ; njhigh=min(nla,min(maxjstorage,NJMAX))
         do while(njlow.le.nla)

            if(itme.ge.1)call cpu_time(tmeio1)
!
! Cycle through groups of nj particles/nodes that contribute forces
!
            nj=njhigh-njlow+1
         
            do i=njlow,njhigh
               ii=latoms(i)
               j=i - njlow + 1

               g6_xj(1)=treept(1  ,ii)
               g6_xj(2)=treept(2  ,ii)
               g6_xj(3)=treept(3  ,ii)
               g6_mj   =treept(ims,ii)

               call g6_set_j_particle_mxonly(iboard,j-1,ii,g6_mj,g6_xj)
            enddo
            if(itme.ge.1)then
               call cpu_time(tmeio2)
               timing(itme_grpIO)=timing(itme_grpIO)+(tmeio2-tmeio1)
               call cpu_time(tmecalc1)
            endif

            nilow =1 ; nihigh=min(nact,npipes)
            do while(nilow.le.nact)
!
! Cycle through groups of ni particles that need forces
!
               ni= nihigh - nilow + 1
               do i=nilow,nihigh
                  ii = i - nilow +1
                  j=listact(i)
                  k=linktreetosph(j)

                  g6_iindx(  ii)=j
                  g6_xi   (1,ii)=treept   (1,j)
                  g6_xi   (2,ii)=treept   (2,j)
                  g6_xi   (3,ii)=treept   (3,j)
                  g6_vi   (1,ii)=vel      (1,k)
                  g6_vi   (2,ii)=vel      (2,k)
                  g6_vi   (3,ii)=vel      (3,k)
                  g6_acc  (1,ii)=g6_oldacc(1,k)
                  g6_acc  (2,ii)=g6_oldacc(2,k)
                  g6_acc  (3,ii)=g6_oldacc(3,k)
                  g6_jrk  (1,ii)=g6_oldjrk(1,k)
                  g6_jrk  (2,ii)=g6_oldjrk(2,k)
                  g6_jrk  (3,ii)=g6_oldjrk(3,k)
                  g6_phi  (  ii)=g6_oldphi(  k)
               enddo

               call g6calc_firsthalf(iboard,nj,ni,g6_iindx,
     &                   g6_xi,g6_vi,g6_acc,g6_jrk,g6_phi,
     &                   g6eps2,g6h)
               ierr=g6calc_lasthalf (iboard,nj,ni,g6_iindx,
     &                   g6_xi,g6_vi,
     &                   g6eps2,g6h,g6_acc,g6_jrk,g6_phi)

               if(ierr.eq.1)then
                  call g6_reinitialize(iboard)
                  nharderr=nharderr+1
                  if(nharderr.le.20)cycle noharderrors 

                  call g6_close(iboard)
                  stop'Too may hard errors on G6!!!'
               endif
         
               do i=nilow,nihigh
                  k=linktreetosph(listact(i))
                  ii = i - nilow + 1

                  acc  (1,k) = acc  (1,k) + gconst*g6_acc(1,ii)
                  acc  (2,k) = acc  (2,k) + gconst*g6_acc(2,ii)
                  acc  (3,k) = acc  (3,k) + gconst*g6_acc(3,ii)
                  jrk  (1,k) = jrk  (1,k) +        g6_jrk(1,ii)
                  jrk  (2,k) = jrk  (2,k) +        g6_jrk(2,ii)
                  jrk  (3,k) = jrk  (3,k) +        g6_jrk(3,ii)               
                  poten(  k) = poten(  k) - gconst*g6_phi(  ii)
               enddo

               nilow  = nihigh + 1
               nihigh = min(nact, nihigh + maxpipes)
            enddo

            if(itme.ge.1)then
               call cpu_time(tmecalc2)
               timing(itme_grpcalc)=timing(itme_grpcalc)+
     &                                (tmecalc2-tmecalc1)
            endif

            njlow  = njhigh + 1
            njhigh = min(nla, njhigh + min(maxjstorage,NJMAX))
         enddo
      enddo noharderrors

      if(nharderr.ne.0)print *,'G6 hard errors:',nharderr

!     store old quantities 

      do i=1,nact
         j=linktreetosph(listact(i))
         g6_oldacc(1,j) = acc(1,j)
         g6_oldacc(2,j) = acc(2,j)
         g6_oldacc(3,j) = acc(3,j)
         g6_oldjrk(1,j) = jrk(1,j)
         g6_oldjrk(2,j) = jrk(2,j)
         g6_oldjrk(3,j) = jrk(3,j)
         g6_oldphi(  j) = poten(j)
      enddo

      if(itme.ge.1)then
         call cpu_time(tme2)
         timing(itme_grape)=timing(itme_grape)+(tme2-tme1)
         ncalls(itme_grape)=ncalls(itme_grape)+1
      endif

      return
      end subroutine grape_tree
!------------------------------------------------------------------------
      subroutine grape_dirsum(npart,isoft,eps2,posmas,vel,acc,poten)

      integer, intent(in):: npart,isoft
      real(kind=dp), intent(in   ):: eps2
      real(kind=dp), intent(in   ):: posmas(ndim1,npart)
      real(kind=dp), intent(in   ):: vel(ndim,npart)
      real(kind=dp), intent(inout):: acc(ndim,npart)
      real(kind=dp), intent(inout):: poten(npart)

      integer i,ii,j,jj
      integer njlow,njhigh,nj
      integer nilow,nihigh,ni,npipes

      integer ni1,ni2,ni_inc

      integer ierr,nharderr,maxjstorage

      logical, save:: startup= .true.

      real(kind=dp) tme1,tme2,tmeio1,tmeio2
      real(kind=dp) tmecalc1,tmecalc2
      character(len=20), parameter:: where =('grape_dirsum')
      if(idbg.ge.2)print *,where
      if(itme.ge.1)call cpu_time(tme1)


      if(isoft.ne.id_Plummer)then
         print *,'You have not selected Plummer softening'
         print *,'and you have selected grape. This is not'
         print *,'possible.'
         stop 'Not using Plummer softening with Grape'
      endif

      if(startup)then
         startup=.false.
!
! Initialize old values with educated guesses
!
         do i=1,npart
            g6_oldacc(1,i)=one
            g6_oldacc(2,i)=one
            g6_oldacc(3,i)=one
            g6_oldjrk(1,i)=1d2
            g6_oldjrk(2,i)=1d2
            g6_oldjrk(3,i)=1d2
            g6_oldphi(  i)=1d2
         enddo
      endif

      maxjstorage=g6_getnjmax()
      npipes=min(maxpipes,g6_npipes())

      nharderr=0 ; njlow=1
      noharderrors: do while(nharderr.le.20 .and. njlow.lt.npart)

         do j=1,nactive
            i=iactive(j)
            jrk(1,i)=zero
            jrk(2,i)=zero
            jrk(3,i)=zero
         enddo

         call setresolution(eps2)

         njlow =1 ; njhigh=min(maxjstorage,NJMAX,npart)

         do while(njlow.le.npart)
            if(itme.ge.1)call cpu_time(tmeio1)
!
! Cycle through groups of nj particles that contribute forces
!
            nj=njhigh-njlow+1

            do jj=njlow,njhigh
               j=jj-njlow+1

               g6_xj(1)=posmas(1  ,jj)
               g6_xj(2)=posmas(2  ,jj)
               g6_xj(3)=posmas(3  ,jj)
               g6_mj   =posmas(ims,jj)

               call g6_set_j_particle_mxonly(iboard,j-1,jj,g6_mj,g6_xj)
            enddo

            if(itme.ge.1)then
               call cpu_time(tmeio2)
               timing(itme_grpIO)=timing(itme_grpIO)+(tmeio2-tmeio1)
               call cpu_time(tmecalc1)
            endif

            nilow =1 ; nihigh=min(nactive,npipes)
            do while(nilow.le.nactive)
!
! Cycle through groups of ni particles that need forces
!
               ni=nihigh - nilow + 1
               do i=nilow,nihigh
                  ii=i - nilow + 1
                  j=iactive(i)
                  g6_iindx(  ii)=            j
                  g6_xi   (1,ii)=posmas   (1,j)
                  g6_xi   (2,ii)=posmas   (2,j)
                  g6_xi   (3,ii)=posmas   (3,j)
                  g6_vi   (1,ii)=vel      (1,j)
                  g6_vi   (2,ii)=vel      (2,j)
                  g6_vi   (3,ii)=vel      (3,j)
                  g6_acc  (1,ii)=g6_oldacc(1,j)
                  g6_acc  (2,ii)=g6_oldacc(2,j)
                  g6_acc  (3,ii)=g6_oldacc(3,j)
                  g6_jrk  (1,ii)=g6_oldjrk(1,j)
                  g6_jrk  (2,ii)=g6_oldjrk(2,j)
                  g6_jrk  (3,ii)=g6_oldjrk(3,j)
                  g6_phi  (  ii)=g6_oldphi(  j)
               enddo

               call g6calc_firsthalf(iboard,nj,ni,g6_iindx,
     &                  g6_xi,g6_vi,g6_acc,g6_jrk,g6_phi,
     &                  g6eps2,g6h)
               ierr=g6calc_lasthalf (iboard,nj,ni,g6_iindx,
     &                  g6_xi,g6_vi,
     &                  g6eps2,g6h,g6_acc,g6_jrk,g6_phi)

               if(ierr.eq.1)then
                  call g6_reinitialize(iboard)
                  nharderr=nharderr+1
                  if(nharderr.le.20)cycle noharderrors 

                  call g6_close(iboard)
                  stop'Too may hard errors on G6!!!'
               endif

               do i=nilow,nihigh
                  ii=i - nilow + 1
                  j=iactive(i)
                  acc  (1,j) = acc  (1,j) + gconst*g6_acc(1,ii)
                  acc  (2,j) = acc  (2,j) + gconst*g6_acc(2,ii)
                  acc  (3,j) = acc  (3,j) + gconst*g6_acc(3,ii)
                  jrk  (1,j) = jrk  (1,j) +        g6_jrk(1,ii)
                  jrk  (2,j) = jrk  (2,j) +        g6_jrk(2,ii)
                  jrk  (3,j) = jrk  (3,j) +        g6_jrk(3,ii)
                  poten(  j) = poten(  j) - gconst*g6_phi(  ii)
               enddo

               nilow  = nihigh + 1
               nihigh = min(nactive, nihigh + npipes)
            enddo
            if(itme.ge.1)then
               call cpu_time(tmecalc2)
               timing(itme_grpcalc)=timing(itme_grpcalc)+
     &                                (tmecalc2-tmecalc1)
            endif


            njlow  = njhigh + 1
            njhigh = min(npart, njhigh + min(NJMAX,maxjstorage))
         enddo

      enddo noharderrors
      if(nharderr.ne.0)print *,'G6 hard errors:',nharderr

! store old quantities 

      do i=1,nactive
         j=iactive(i)
         g6_oldacc(1,j) = acc  (1,j)
         g6_oldacc(2,j) = acc  (2,j)
         g6_oldacc(3,j) = acc  (3,j)
         g6_oldjrk(1,j) = jrk  (1,j)
         g6_oldjrk(2,j) = jrk  (2,j)
         g6_oldjrk(3,j) = jrk  (3,j)
         g6_oldphi(  j) = poten(  j)
      enddo         
      
      if(itme.ge.1)then
         call cpu_time(tme2)
         timing(itme_grape)=timing(itme_grape)+(tme2-tme1)
         ncalls(itme_grape)=ncalls(itme_grape)+1
         if(itme.ge.2)print *,where,xcpus_inv*(tme2-tme1)
      endif

      return
      end subroutine grape_dirsum
!------------------------------------------------------------------------
      subroutine setresolution(eps2)
!
! Set the default precsion as recommended by the grape6
! manual:
!         51 bits to represent fraction part in positions
!         51 bits to represent fraction part in time
!         time 0d0, no prediction
!
! Also set softening and smoothing values
!
      real(kind=dp), intent(in):: eps2

      integer i

      call g6_set_xunit(51)
      call g6_set_tunit(51)
      call g6_set_ti(iboard,0d0)
!
! prepare softening and smoothing lengths
!
      g6eps2=eps2
      do i=1,maxpipes
         g6h(i)=zero
      enddo

      return
      end subroutine setresolution
!------------------------------------------------------------------------
      end module grape


==> vineSRC/vine1.0.7/base/src/indivts.F <==
      module indivts
!****************************************************************
! This module is a component of VINE, copyright by the authors, *
! as listed below. Please see the COPYING and LICENSE files     *
! in the parent directory for additional information.           *
! This notification is present as an attempt to follow the      *
! recommendations for licensing published on the FSF page.      * 
!****************************************************************
!  This file contains the VINE module to allow individual       *
!  time steps in the integration of particles forward in time.  *
!                                                               *
!  These subroutines include the possibility of not using       *
!  individual time steps at all, via the flag `indts'           *
!                                                               *
!         With global timesteps, the timestep can fail,         *
!         and return a smaller timestep, so that the            *
!         code can go back and try again. This is not           *
!         possible with the individual timestep options.        *
!                                                               *
!    IF indts = 1 then it will use individual timesteps         *
!                 with the timesteps binned automatically       *
!                 in factors of two increments.                 *
!    IF indts = 0 then it will use a single timestep            *
!                 for all particles.                            *
!         if iusebin=0 then it will use the calculated best     *
!                   timestep, without regard to binning         *
!         if iusebin=1 then it will use the calculated best     *
!                   timestep bin, as defined by the             *
!                   individual timestep machinery.              *
!                                                               *
!  Various routines require as inputs:                          *
!      npart    :Number of particles                            *
!      npart_sph:Number of SPH particles                        *
!      dtrat    :Ratio of timesteps (next/last)                 *
!                                                               *
!  The routines return variously,                               *
!                                                               *
!      nactive  :The number of currently active particles of    *
!                any type (sph or nbody)                        *
!      nactivef :The number of currently active particles of    *
!                any type (sph or nbody), that are on full      *
!                timestep updates right now.                    *
!      iactive  :Index of the array location of particles.      *
!                                                               *
!        Storage order in iactive array:                        *
!           both full and half active (1..nactive)              *
!           fullstep active           (1..nactivef)             *
!           halfstep active           (nactivef+1..nactive)     *
!           inactive                  (nactive+1..npart)        *
!                                                               *
!      nactive_s :Same as for nactive and nactivef              *
!      nactivef_s:  but limited only to                         *
!      iactive_s :                  SPH particles               *
!                                                               *
!      nactive_n :Same as for nactive and nactivef              *
!      nactivef_n:  but limited only to                         *
!      iactive_n :                  Nbody particles             *
!                                                               *
!      nactivepm :Same as for nactive and nactivef              *
!      nactivefpm:  but limited only to                         *
!      iactivepm :                  Point mass particles        *
!                                                               *
!      it0: Integer time for last completed full timestep       *
!      it1: Integer time for next 1/2 timestep.                 *
!      it0pm: Integer time for last completed full timestep (PM)*
!      it1pm: Integer time for next 1/2 timestep. (PM)          *
!                                                               *
!      itstepbin  :Integer size of timestep.                    *
!      itstepbinpm:Integer size of timestep for PMs.            *
!                  Calculate the real timestep from itstepbin   *
!                  as dt=dtincr*itstepbin                       *
!                                                               *
!      imaxstep :the maximum integer  timestep value            *
!      dtmax    :the maximum physical timestep value            *
!      dtmin    :the minimum physical timestep value            *
!      dtincr   :The smallest timestep increment allowed        *
!                dtincr=dtmax/real(imaxstep,dp),                *
!                This is 1/2 of the minimum time step, to allow *
!                for integrators on half or whole update steps  *
!                with itstepbin=1 or 2                          *
!                for global, non-binned timesteps               *
!                dtincr=half*deltnew                            *
!                                                               *
!      deltat   :Time from (or sometimes until-for offset       *
!                integrators like leapfrog) particles last      *
!                completed full timestep to the current time.   *
!                deltat=dtincr*real(now-it0,dp)                 *
!      deltatpm :Same as deltat, for point mass particles       *
!                                                               *
!===============================================================*
!      NOTE : deltat is only related to the particle's          *
!            current timestep if the particle is active!        *
!===============================================================*
!      NOTE2: The deltat calculated by initdt is different      *
!            from these definitions for a onestep offset        *
!            integrator, in order to set up the initial offset  *
!            calculation from the saved conditions.             *
!===============================================================*
!      NOTE3: This code should be replaced with some kind of    *
!             sort based algorithm. It would go faster and      *
!             be more parallel. -AFN                            *
!===============================================================*
!  Written by Andy Nelson, Markus Wetzstein and Thorsten Naab   *
!                                                               *
!****************************************************************

      use kinds , only:dp
      use dimens
      use indivtsvars
      use miscvars, only: iusebin,indts,igrape,iexpand,nstep
      use miscvars, only: t,t_endts,deltnew,deltold,dtinit
      use miscvars, only: hnow,ascale,dtmax,dtmin,t_unit
      use perform
      use constants

      implicit none

      private
      public initstepping, initdt, init_active
      public getdt, setnewdt
      public getactive, getnext
      public update_stepping,update_time
      public restore_activpm,save_activpm 
      public report

      contains
!----------------------------------------------------------------
      subroutine init_active(npart,npart_sph,npoim)
!****************************************************************
!                                                               *
! Turn on all particles as active particles that require        *
! derivative calculations (i.e. either a full or half timestep  *
! update).                                                      *
!                                                               *
! Returns: nactive*, iactive*                                   *
!                                                               *
!****************************************************************
      integer, intent(in):: npart,npart_sph,npoim

      integer ifh

      real(kind=dp) tme1,tme2
      character(len=20), parameter:: where = ('allactive')
      if(idbg.ge.2)print *,where
      if(itme.ge.1)call cpu_time(tme1)

!
! For init_active, we either don't care whether we are half or
! full active, so choose half active (ifh=0) because we expect 
! to be extrapolating from some initial condition to a 1/2 step.
!
      ifh=0

      call activ_glob(ifh,npart,npart_sph,npoim)

      if(itme.ge.1)then
         call cpu_time(tme2)
         nactiveftot(1)=nactiveftot(1) + nactivef_s
         nactiveftot(2)=nactiveftot(2) + nactivef_n
         nactivetot (1)=nactivetot (1) + nactive_s
         nactivetot (2)=nactivetot (2) + nactive_n
         timing(itme_getactiv)=timing(itme_getactiv)+tme2-tme1
         ncalls(itme_getactiv)=ncalls(itme_getactiv)+1
         timing(itme_indts)=timing(itme_indts)+tme2-tme1
!         ncalls(itme_indts) increment only in setnewdt
      endif

      return
      end subroutine init_active
!----------------------------------------------------------------
      subroutine getactive(ifh,npart,npart_sph,npoim)
!****************************************************************
!                                                               *
! get lists of clumps and particles which require derivative    *
! calculations (i.e. either a full or half timestep update)     *
!                                                               *
! Returns: nactive*, iactive*                                   *
!                                                               *
!****************************************************************
      integer, intent(in):: ifh,npart,npart_sph,npoim

      real(kind=dp) tme1,tme2
      character(len=20), parameter:: where = ('getactive')
      if(idbg.ge.2)print *,where
      if(itme.ge.1)call cpu_time(tme1)

      if(indts.eq.1)then
         call activ_indt(npart,npart_sph,npoim)
      else
         call activ_glob(ifh,npart,npart_sph,npoim)
      endif

      if(itme.ge.1)then
         call cpu_time(tme2)
         nactiveftot(1)=nactiveftot(1) + nactivef_s
         nactiveftot(2)=nactiveftot(2) + nactivef_n
         nactiveftot(3)=nactiveftot(3) + nactivefpm
         nactivetot (1)=nactivetot (1) + nactive_s
         nactivetot (2)=nactivetot (2) + nactive_n
         nactivetot (3)=nactivetot (3) + nactivepm
         timing(itme_getactiv)=timing(itme_getactiv)+tme2-tme1
         ncalls(itme_getactiv)=ncalls(itme_getactiv)+1
         timing(itme_indts)=timing(itme_indts)+tme2-tme1
!         ncalls(itme_indts) increment only in setnewdt
      endif

      return
      end subroutine getactive
!----------------------------------------------------------------
      subroutine initdt(npart,npoim)
!****************************************************************
!                                                               *
! Initialize the integer time it0 and it1 for each particle     *
!  and the timestep deltnew if global unbinned timestep         *
!                                                               *
! Return:                                                       *
!        it0, it1, it0pm, it1pm, itstepbin, itstepbinpm,        *
!        dtincr, deltnew, deltold, deltat                       *
!                                                               *
!****************************************************************
      integer, intent(in):: npart,npoim
      integer max_idt,min_idt,max_idtpm,min_idtpm,i

      character(len=20), parameter:: where = ('initdt')
      if(idbg.ge.2)print *,where

      if(indts.eq.1)then
         call initbin_indt(npart,npoim)
      else
         call initbin_glob(npart,npoim)
      endif

      min_idt=imaxstep
      max_idt=0

!$omp parallel do default(none) private(i)
!$omp& firstprivate(dtincr)
!$omp& shared(npart,itstepbin,it0,it1,deltat)
!$omp& reduction(min:min_idt) reduction(max:max_idt)
      do i=1,npart
         it0(i)=0
         it1(i)=itstepbin(i)/2
         max_idt=max(max_idt,itstepbin(i))
         min_idt=min(min_idt,itstepbin(i))
         deltat(i)=dtincr*real(it1(i),dp)
      enddo

      min_idtpm=imaxstep
      max_idtpm=0
      do i=1,npoim
         it0pm(i)=0
         it1pm(i)=itstepbinpm(i)/2
         max_idtpm=max(max_idtpm,itstepbinpm(i))
         min_idtpm=min(min_idtpm,itstepbinpm(i))
         deltatpm(i)=dtincr*real(it1pm(i),dp)
      enddo


      levlocc_bigdt=1
      do while(2**(ntimelevs-levlocc_bigdt).gt.max_idt)
         levlocc_bigdt=levlocc_bigdt+1
      enddo

      levlocc_smldt=1
      do while(2**(ntimelevs-levlocc_smldt).gt.min_idt)
         levlocc_smldt=levlocc_smldt+1
      enddo

      levldone_bigdt=levlocc_bigdt  !for init only
      levldone_smldt=levlocc_smldt  !for init only

      lastts_end=0

      return
      end subroutine initdt
!----------------------------------------------------------------
      subroutine setnewdt(npart,npoim,success)
!****************************************************************
!                                                               *
! Determine the timestep for each particle for the              *
! next timestep, using the minimum of new/old dt ratio          *
! for each particle. Put into appropriate bins, if              *
! necessary.                                                    *
!                                                               *
! Return:                                                       *
!     if indts                                                  *
!        itstepbin  (can't know deltnew,deltold so set to huge) *
!     if not indts                                              *
!        if iusebin                                             *
!           itstepbin,deltnew,deltold                           *
!        if not iusebin                                         *
!           itstepbin(=2),deltnew,deltold and dtincr            *
!                                                               *
!****************************************************************
      integer, intent(in):: npart,npoim
      logical, intent(out):: success

      real(kind=dp) tme1,tme2
      character(len=20), parameter:: where = ('setnewdt')
      if(idbg.ge.2)print *,where
      if(itme.ge.1)call cpu_time(tme1)
!
! get level of timestep scheme we just worked on. Needed
! for updating time, and must be done before updating 
! the time*step*.
!
      if(indts.eq.1 .or. iusebin.eq.1)call getlevl(npart,npoim)

      if(indts.eq.1)then
         call newdt_indt
         success=.true.
      else
         call newdt_glob(npart,npoim,success)
      endif

      if(itme.ge.1)then
         call cpu_time(tme2)
         timing(itme_setnewdt)=timing(itme_setnewdt) + tme2-tme1
         ncalls(itme_setnewdt)=ncalls(itme_setnewdt) + 1
         timing(itme_indts)=timing(itme_indts) + tme2-tme1
         ncalls(itme_indts)=ncalls(itme_indts) + 1
      endif

      return
      end subroutine setnewdt
!----------------------------------------------------------------
      subroutine init_min_dtbin

      integer ibin,istep
      real(kind=dp) dtmin_use

      if(iusebin.eq.0)then

         min_dtbin=1
      else

         ibin=int(log10(dtmax/max(TWO*dtincr,dtmin))*dlog2inv
     &                          + 1.001e0_dp)

         if(ibin.lt.1)stop 'Error with initial minimum timestep'

         min_dtbin= ibin
         istep=imaxstep/2**(min_dtbin-1)
         dtmin_use= t_unit*dtincr*real(istep,dp)

         print *,'========================================='
         print *,' '
         print *,' '
         print *,'Minimum time step bin is   : ',min_dtbin
         print *,'Corresponding to time step : ',dtmin_use
         print *,' '
         print *,' '
         print *,'========================================='

      endif

      return
      end subroutine init_min_dtbin
!----------------------------------------------------------------
      subroutine initstepping(istepmin)
!****************************************************************
! Get initial integer timestep value, istepmin                  *
!****************************************************************
      integer, intent(out)::istepmin
      integer ibin
      real(kind=dp) dtmin_use

      if(dtmax.lt.dtinit)then
         print *,'=================='
         print *,'dtinit is too big '
         print *,'resetting to dtmax'
         print *,'=================='
         dtinit=dtmax
      endif
      if(dtmin.gt.dtinit)then
         print *,'==================='
         print *,'dtinit is too small'
         print *,'resetting to dtmin '
         print *,'==================='
         dtinit=dtmin
      endif

      ibin = int(log10(dtmax/dtinit)*dlog2inv + 1.001e0_dp)
      ibin = min(ibin,min_dtbin)

      if(ibin.lt.0)stop 'Error with initial timesteps'

      istepmin = imaxstep/2**(ibin-1)
      dtmin_use= dtincr*real(istepmin,dp)

      print *,'========================================='
      print *,' '
      print *,' '
      print *,'        dtmax is:',dtmax*t_unit
      print *,'        dtmin is:',dtmin*t_unit
      print *,'    Using dtinit:',dtinit*t_unit
      print *,'     Yields ibin:',ibin
      print *,'So integer ts is:',istepmin 
      print *,'  and real ts is:',dtmin_use*t_unit
      print *,' '
      print *,' '
      print *,'========================================='

      return
      end subroutine initstepping
!----------------------------------------------------------------
      subroutine update_stepping(i12step)
!****************************************************************
! Update the integer times after completing                     *
!  a full or 1/2 timestep                                       *
!****************************************************************
      integer, intent(in):: i12step
      integer i,j

      real(kind=dp) tme1,tme2
      character(len=20), parameter:: where = ('update_stepping')
      if(idbg.ge.2)print *,where
      if(itme.ge.1)call cpu_time(tme1)


      if(i12step.eq.1)then
!=====================================================
! Appropriate for single step integrator like leapfrog
!=====================================================

!$omp parallel do if(nactive.gt.1024) default(none) private(i,j)
!$omp& firstprivate(lastts_end)
!$omp& shared(nactive,iactive,it0,it1,itstepbin)
         do j=1,nactive
            i=iactive(j)
            it0(i)=lastts_end
            it1(i)=it0(i) + itstepbin(i)/2
         enddo

         do j=1,nactivepm
            i=iactivepm(j)
            it0pm(i)=lastts_end
            it1pm(i)=lastts_end + itstepbinpm(i)/2
         enddo

      elseif(i12step.eq.2)then
!=====================================================
! Appropriate for two step integrator like Runge Kutta
!=====================================================

! particles at the end of a timestep need new it0, it1
! but particles at the middle of a timestep only need it1
! out of the way

!$omp parallel do if(nactivef.gt.1024) default(none) private(i,j)
!$omp& firstprivate(lastts_end)
!$omp& shared(nactivef,iactive,it0,it1,itstepbin)
         do j=1,nactivef
            i=iactive(j)
            it0(i)=lastts_end
            it1(i)=it0(i) + itstepbin(i)/2
         enddo

         do j=1,nactivefpm
            i=iactivepm(j)
            it0pm(i)=lastts_end
            it1pm(i)=it0pm(i) + itstepbinpm(i)/2
         enddo

!$omp parallel do if(nactive-nactivef.gt.1024) default(none)
!$omp&  private(j,i) shared(nactivef,nactive,iactive,it1)
         do j=nactivef+1,nactive
            i=iactive(j)
            it1(i)=imax
         enddo

         do j=nactivefpm+1,nactivepm
            i=iactivepm(j)
            it1pm(i)=imax
         enddo

      else
         stop'update_stepping:don''t know integrator stepping'
      endif

      if(itme.ge.1)then
         call cpu_time(tme2)
         timing(itme_updtstep)=timing(itme_updtstep) + tme2-tme1
         ncalls(itme_updtstep)=ncalls(itme_updtstep) + 1
         timing(itme_indts)=timing(itme_indts) + tme2-tme1
!         ncalls(itme_indts)=ncalls(itme_indts) + 1
      endif

      return
      end subroutine update_stepping
!----------------------------------------------------------------
      subroutine update_time(npart,npoim,donefullstep)
!********************************************************************
! Update the time if neccessary after completing a full timestep    *
! Time update is not done for indts.eq.1 until the end of a         *
! full dtmax step.                                                  *
!                                                                   *
! Also, reset the steps it0, it1 to values less than imaxstep.      *
!                                                                   *
!********************************************************************
      integer, intent(in ):: npart,npoim
      logical, intent(out):: donefullstep
      integer i

      real(kind=dp) tme1,tme2
      if(itme.ge.1)call cpu_time(tme1)

      if(indts.eq.0 .and. iusebin.eq.0)then  !global unbinned ts
         t      = t + deltold
         t_endts= t
         donefullstep=.true.
         call printtime(npart,npoim)
      else                                   !global binned and indts

         t_endts= t + real(lastts_end,dp)*dtincr

         if(lastts_end.ge.imaxstep .and. 
     &               levldone_smldt.eq.levlocc_smldt)then
         
            call report(npart,npoim)
            if(itme.gt.0)call perfsummary(npart)

            t=t+dtmax
            donefullstep=.true.
!$omp parallel do default(none) private(i) shared(npart,it0,it1)
            do i=1,npart
               it0(i)=it0(i)-imaxstep
               it1(i)=it1(i)-imaxstep
            enddo
            do i=1,npoim
               it0pm(i)=it0pm(i)-imaxstep
               it1pm(i)=it1pm(i)-imaxstep
            enddo
            lastts_end=lastts_end - imaxstep

         else
            if(idbg.ge.2)then
               call report(npart,npoim)
            else
               call printtime(npart,npoim)
            endif
            donefullstep=.false.
         endif
      endif



      if(itme.ge.1)then
         call cpu_time(tme2)
         timing(itme_updttime)=timing(itme_updttime) + tme2-tme1
         ncalls(itme_updttime)=ncalls(itme_updttime) + 1
         timing(itme_indts)=timing(itme_indts) + tme2-tme1
!         ncalls(itme_indts)=ncalls(itme_indts) + 1
      endif

      return
      end subroutine update_time
!----------------------------------------------------------------
      subroutine getnext(npart,npoim,nexthalf,nextfull)
!****************************************************************
!                                                               *
! get the next integer time for which particles                 *
!    need to be updated                                         *
!                                                               *
!****************************************************************

      integer, intent(in ):: npart,npoim
      integer, intent(out):: nexthalf,nextfull

      real(kind=dp) dtval
      integer ibin,j

      integer i
      real(kind=dp) tme1,tme2
      character(len=20), parameter:: where = ('getnext')
      if(idbg.ge.4)print *,where
      if(itme.ge.1)call cpu_time(tme1)

!---------------------------
! Global binned or individual timesteps
!---------------------------
      nexthalf = imax
      nextfull = imax
      
!$omp parallel do default(none) private(i)
!$omp& shared(it1,it0,itstepbin,npart)
!$omp& reduction(min:nexthalf,nextfull)
      do i=1,npart
         nexthalf=min(nexthalf,it1(i))
         nextfull=min(nextfull,it0(i)+itstepbin(i))
      enddo

      do i=1,npoim
         nexthalf=min(nexthalf,it1pm(i))
         nextfull=min(nextfull,it0pm(i)+itstepbinpm(i))
      enddo

      now=min(nexthalf,nextfull)

      call getdt(npart,npoim,now)

      if(itme.ge.1)then
         call cpu_time(tme2)
         timing(itme_getnext)=timing(itme_getnext) + tme2-tme1
         ncalls(itme_getnext)=ncalls(itme_getnext) + 1
         timing(itme_indts  )=timing(itme_indts  ) + tme2-tme1
!         ncalls(itme_indts) only increment in setnewdt
      endif

      return
      end subroutine getnext
!----------------------------------------------------------------
      subroutine getdt(npart,npoim,n)
!****************************************************************
!                                                               *
!  calculate deltat for particles and point masses,             *
!  relative to the integer time n                               *
!                                                               *
!****************************************************************

      integer, intent(in):: npart,npoim,n
      integer i

!$omp parallel do default(none) private(i)
!$omp& firstprivate(dtincr)
!$omp& shared(n,deltat,it0,npart)
      do i=1,npart
         deltat(i)=dtincr*real(n-it0(i),dp)
      enddo

      do i=1,npoim
         deltatpm(i)=dtincr*real(n-it0pm(i),dp)
      enddo

      return
      end subroutine getdt
!****************************************************************
! Below are the versions of several routines for using          *
! individual timesteps.                                         *
!****************************************************************
!----------------------------------------------------------------
      subroutine initbin_indt(npart,npoim)
!****************************************************************
!  Individual timestep init routine                             *
!                                                               *
!  Sets min_dtbin,deltnew,deltold,itstepbin,itstepbinpm         *
!****************************************************************
      integer, intent(in):: npart,npoim
      integer i,istepmin


      dtincr=dtmax/real(imaxstep,dp)
      TWOdtincr=TWO*dtincr

      call init_min_dtbin

      istepmin = imax
!$omp parallel do default(none) 
!$omp&   shared(npart,itstepbin) private(i)
!$omp&   reduction(min:istepmin)
      do i=1,npart
         istepmin=min(istepmin,itstepbin(i))
      enddo
      do i=1,npoim
         istepmin=min(istepmin,itstepbinpm(i))
      enddo

      if(t.eq.zero .or. istepmin.eq.0)then    !define itstepbin 

         call initstepping(istepmin)
         deltnew=dtincr*real(istepmin,dp)
         deltold=deltnew

!$omp parallel do default(none) private(i)
!$omp&  shared(itstepbin,istepmin,npart)
         do i=1,npart
            itstepbin(i)=istepmin
         enddo
         do i=1,npoim
            itstepbinpm(i)=istepmin
         enddo

      else                           !itstepbin already stored

         deltnew=dtincr*real(istepmin,dp)
         deltold=deltnew

      endif

      return
      end subroutine initbin_indt
!----------------------------------------------------------------
      subroutine getlevl(npart,npoim)
!****************************************************************
!                                                               *
! find 1) the finest timestep level                             *
!      2) the finest timestep level last worked on              *
!                                                               *
!   levlocc_* : biggest and smallest timestep bins              *
!               that are currently occupied                     *
!   levldone_*: biggest and smallest timestep bins              *
!               that were done at the last update               *
!                                                               *
! Needed for afterstep subroutine...                            *
!   are we at the end of a dtmax step?                          *
!     Yes if 1)lastts_end is sync'ed to imaxstep                *
!            2)we just worked on finest level                   *
!                                                               *
! recall for defn of levldone_smldt and levlocc_smldt that      *
! the definition of imaxstep is imaxstep= 2**(ntimelevs-1)      *
!****************************************************************

      integer, intent(in):: npart,npoim
      integer i,j,min_idt,max_idt,min_idtpm,max_idtpm
      integer loopindx,loopindxpm

      if(nactivef.eq.0 .and. nactivefpm.eq.0)then    !see newdt_indt below 
         loopindx=nactive                            !for reason why
         loopindxpm=nactivepm
      else
         loopindx=nactivef
         loopindxpm=nactivefpm
      endif
!
! Get the levels that were just completed
!
      min_idt=imaxstep
      max_idt=0
!$omp parallel do if(loopindx.gt.1024) default(none) private(i,j)
!$omp& shared(iactive,loopindx,itstepbin)
!$omp& reduction(min:min_idt) reduction(max:max_idt)
      do j=1,loopindx
         i=iactive(j)
         min_idt=min(min_idt,itstepbin(i))
         max_idt=max(max_idt,itstepbin(i))
      enddo

      do j=1,loopindxpm
         i=iactivepm(j)
         min_idt=min(min_idt,itstepbinpm(i))
         max_idt=max(max_idt,itstepbinpm(i))
      enddo

      levldone_bigdt=1
      do while(2**(ntimelevs-levldone_bigdt-1).gt.max_idt)
         levldone_bigdt=levldone_bigdt+1
      enddo
      levldone_bigdt=levldone_bigdt+1   !kludge fix for off by one error

      levldone_smldt=1
      do while(2**(ntimelevs-levldone_smldt-1).gt.min_idt)
         levldone_smldt=levldone_smldt+1
      enddo
      levldone_smldt=levldone_smldt+1   !kludge fix for off by one error
!
! Get the levels that are occupied. Separate out point masses
!
      min_idt=imaxstep
      max_idt=0
!$omp parallel do default(none) private(i) shared(npart,itstepbin)
!$omp& reduction(min:min_idt) reduction(max:max_idt)
      do i=1,npart
         min_idt=min(min_idt,itstepbin(i))
         max_idt=max(max_idt,itstepbin(i))
      enddo

      do i=1,npoim
         min_idt=min(min_idt,itstepbinpm(i))
         max_idt=max(max_idt,itstepbinpm(i))
      enddo

      levlocc_bigdt=1
      do while(2**(ntimelevs-levlocc_bigdt-1).gt.max_idt)
         levlocc_bigdt=levlocc_bigdt+1
      enddo
      levlocc_bigdt= levlocc_bigdt+1    !same here as above

      levlocc_smldt=1
      do while(2**(ntimelevs-levlocc_smldt-1).gt.min_idt)
         levlocc_smldt=levlocc_smldt+1
      enddo
      levlocc_smldt= levlocc_smldt+1    !same here as above

      return
      end subroutine getlevl
!----------------------------------------------------------------
      subroutine newdt_indt
!****************************************************************
!  Individual timestep variant of the routine to get new        *
!  timesteps.                                                   *
!                                                               *
!  We have to do two different options in this routine to       *
!  take care of offset and non-offset integrators. In other     *
!  words, leapfrog or Runge-Kutta (or some similar ones)        *
!  We only want to update timesteps for particles that actually *
!  finished their timestep just now. For non-offset integrators *
!  the list of particles that finished their timesteps is       *
!  bounded by 1..nactivef. For offset integrators the lists are *
!  bounded by 1..nactive instead.                               *
!                                                               *
!  Therefore have to make a distinction in which loop index     *
!  we iterate over.                                             *
!                                                               *
!  Also, the offset and non-offset integrators have different   *
!  requirements for what defines 'now'. In both leapfrog and    *
!  Runge-Kutta, 'now' is the time of the last derivative calc,  *
!  but that time is different. For lf, it is 1/2 step back      *
!  from the end of the ts. We can use any (here the first)      *
!  active particle to define idthalf, since in our version      *
!  of lf, only one level can be done at a time due to           *
!  synchronization issues. Then we add idthalf to get to the    *
!  end of the ts. For rk, we can just use now as it is.         *
!                                                               *
!  The reason we need lastts_end in the first place is for      *
!  setting the it1 for the next step (see update_stepping)      *
!                                                               *
!****************************************************************

      integer loopindx,loopindxpm,idthalf
      integer i,j,ibin,istep2,nbelow,nbelow_tot,nbelowpm
      real(kind=dp) dt_new,dt_old

      if(nactivef.eq.0 .and. nactivefpm.eq.0)then
!
! Offset integrator version (eg leapfrog)
!  can do either nactive or nactivepm (whichever has active
!  particels) because everyone is assumed on the same timestep
!  level with this option 
!
         loopindx=nactive
         loopindxpm=nactivepm
         if(nactive.gt.0)then
            idthalf=itstepbin  (iactive  (1))/2
         elseif(nactivepm.gt.0)then
            idthalf=itstepbinpm(iactivepm(1))/2
         else
            stop'newdt_indt:Unknown type of active particles'
         endif
         lastts_end = now + idthalf

      else
!
! Non-offset integrator like Runge-Kutta, don't want to
! reset guys on 1/2 steps (i.e. iactive index >nactivef)
!
         loopindx=nactivef
         loopindxpm=nactivefpm
         lastts_end = now
      endif
!
! Now set new time steps for particles.
!
      nbelow_tot=0
!$omp parallel default(none) 
!$omp& firstprivate(dtincr,TWOdtincr,lastts_end,min_dtbin,dtmin)
!$omp& private(i,j,dt_old,dt_new,ibin,istep2,nbelow)
!$omp& shared(nbelow_tot)
!$omp& shared(loopindx,iactive,itstepbin,dtrat,dtmax)

      nbelow = 0
!$omp do
      do j=1,loopindx
         i=iactive(j)
         dt_old = real(itstepbin(i),dp)*dtincr
         if(dtrat(i).lt. one)then          !Decrease timestep

            if(dtmin.gt.dt_old*dtrat(i))nbelow=nbelow+1
            dt_new = max(dtmin,TWOdtincr,dt_old*dtrat(i))
            ibin = int(log10(dtmax/dt_new)*dlog2inv + 1.001e0_dp)
            itstepbin(i) = imaxstep/(2**(ibin-1))
         elseif(dtrat(i).ge.two)then       !Increase timestep
                                           !if synchronized 
            istep2 = 2*itstepbin(i)
            if(mod(lastts_end,istep2).eq.0)then
               itstepbin(i)=min(istep2,imaxstep)
            endif
         endif
      enddo
!$omp critical
      nbelow_tot=nbelow_tot + nbelow
!$omp end critical
!$omp end parallel
!
! Point masses
!
      nbelowpm=0
      do j=1,loopindxpm
         i=iactivepm(j)
         dt_old = real(itstepbinpm(i),dp)*dtincr
         if(dtratpm(i).lt. ONE)then          !Decrease timestep

            if(dtmin.gt.dt_old*dtratpm(i))nbelowpm=nbelowpm+1
            dt_new = max(dtmin,TWOdtincr,dt_old*dtratpm(i))
            ibin = int(log10(dtmax/dt_new)*dlog2inv) + 1
            itstepbinpm(i) = imaxstep/(2**(ibin-1))

         elseif(dtratpm(i).ge.TWO)then       !Increase timestep
                                             !if synchronized 
            istep2 = 2*itstepbinpm(i)
            if(mod(lastts_end,istep2).eq.0)then
               itstepbinpm(i)=min(istep2,imaxstep)
            endif

         endif
      enddo
!
! These values are `out of date' in the sense that they
! refer to the minimum timestep in the last timstep, not
! this one. However they are not used, except in one very
! rare circumstance where the out of date-ness doesn't matter.
! That circumstance is when a dump is made with ind ts and
! then restarted with global timsteps, the code needs a 
! reasonable value of deltold to start up with.
!
      deltnew=dtmax/(2**(levlocc_smldt-1))
      deltold=dtmax/(2**(levlocc_smldt-1))

!
! Finally, check for error/danger conditions:
!
      if(nbelow_tot.gt.0)then
         print *,'WARNING WARNING WARNING WARNING WARNING'
         print *,'Particles in your simulation need'
         print *,'time steps smaller than the minimum'
         print *,'you set. Your simulation is in danger'
         print *,'of producing nonsensical results'
         print *,'Hope you know what you are doing'
         print *,' '
         print *,'Number wanting smaller steps:',nbelow_tot
         print *,' '
      endif
      if(nbelowpm.gt.0)then
         print *,'WARNING WARNING WARNING WARNING WARNING'
         print *,'Point masses in your simulation need'
         print *,'time steps smaller than the minimum'
         print *,'you set. Your simulation is in danger'
         print *,'of producing nonsensical results'
         print *,'Hope you know what you are doing'
         print *,' '
         print *,'Number wanting smaller steps:',nbelowpm
         print *,' '
      endif

      return
      end subroutine newdt_indt
!----------------------------------------------------------------
      subroutine activ_indt(npart,npart_sph,npoim)
!******************************************************************
!                                                                 *
!  Determine whether each particle needs an update, doing         *
!  a search through the entire list of particles, to determine    *
!  activity.                                                      *
!  Count the numbers of actives, half actives, and inactives      *
!  and place on appropriate lists for update.                     *
!  Fully active particles go first on each list,                  *
!  Followed by half actives, then inactives.                      *
!  On each sublist, sph  particles are first,                     *
!              then nbody particles                               *
!                                                                 *
!  In order to do this routine in parallel, we have to            *
!  calculate some offsets from the beginning of each sublist      *
!  for each processor, in order to know where to start putting    *
!  its portion of the active, half-active and inactive particle   *
!  indices. Define nf_*, nh_* and ni_* for this purpose.          *
!  We need these offsets                                          *
!                                                                 *
! iactive needs 6 locations. Immediately before:                  *
!    1) first fully active sph  : 0                       + nf_s  *
!    2) first fully active nbody: nactivef_s              + nf_n  *
!    3) first half  active sph  : nactivef                + nh_s  *
!    4) first half  active nbody: nactivef   + nacthalf_s + nh_n  *
!    5) first idle         sph  : nactive                 + ni_s  *
!    6) first idle         nbody: nactive    + nidle_s    + ni_n  *
! 3 each for iactive_[s,n]                                        *
!    1) First fully active particle: 0              + nf_[s,n]    *
!    2) First half  active particle: nactivef_[s,h] + nh_[s,n]    *
!    3) First idle         particle: nactive_[s,n]  + ni_[s,n]    *
!                                                                 *
!******************************************************************

      integer, intent(in):: npart,npart_sph,npoim

      integer my_cpu,numcpus,icpu

      integer nf_n,nh_n

      integer i
      integer nidle_s,nacthalf_s
      integer nf,nh,ni
      integer nperproc_sph ,limlo_sph ,limhi_sph ,nah_s,naf_s,ni_s,ns
      integer nperproc_nbod,limlo_nbod,limhi_nbod,nah_n,naf_n,ni_n,nn

      integer, parameter:: id_nfs =1,id_nhs =2, id_nis=3
      integer, parameter:: id_nfn =4,id_nhn =5, id_nin=6
      integer ncounts(6,maxcpus)


      nactivef_s=0 ; nactivef_n=0 ; nactivef =0 ; nactivefpm=0
      nactive_s =0 ; nactive_n =0 ; nactive  =0 ; nactivepm =0

!$omp parallel default(none) 
!$omp&  firstprivate(now)
!$omp&  shared(npart,npart_sph,it0,it1,itstepbin)
!$omp&  shared(nactive  ,nactivef  ,iactive  )
!$omp&  shared(nactive_s,nactivef_s,iactive_s)
!$omp&  shared(nactive_n,nactivef_n,iactive_n)
!$omp&  shared(ncounts)
!$omp&  private(my_cpu,numcpus,icpu)
!$omp&  private(i,nperproc_sph,limlo_sph,limhi_sph ,nah_s,naf_s,ni_s,ns)
!$omp&  private(nperproc_nbod,limlo_nbod,limhi_nbod,nah_n,naf_n,ni_n,nn)
!$omp&  private(nf,nh,ni,nidle_s,nacthalf_s)

      call get_mycpu(my_cpu)
      call numthreads(numcpus)
!
! Divide up work among processors
!
      nperproc_sph =npart_sph/numcpus
      nperproc_nbod=(npart-npart_sph)/numcpus

      limlo_sph= 1 + nperproc_sph*(my_cpu-1)
      limhi_sph=     nperproc_sph*my_cpu

      limlo_nbod= npart_sph + 1 + nperproc_nbod*(my_cpu-1)
      limhi_nbod= npart_sph +     nperproc_nbod*my_cpu
      if(my_cpu.eq.numcpus)then
         limhi_sph =npart_sph
         limhi_nbod=npart
      endif
!
! Examine each particle for activity status
!
!    SPH particles
!
      nah_s=0 ; naf_s=0

      do i=limlo_sph,limhi_sph
         if(it1(i).eq.now)then                     ! half timestep
            nah_s  = nah_s  + 1
         elseif(it0(i)+itstepbin(i).eq.now)then    ! full timestep
            naf_s  = naf_s  + 1
         endif
      enddo

      ns= limhi_sph  - limlo_sph  + 1
      ncounts(id_nfs,my_cpu)=naf_s
      ncounts(id_nhs,my_cpu)=nah_s
      ncounts(id_nis,my_cpu)=ns - naf_s - nah_s
!
!    Nbody particles
!
      nah_n=0 ; naf_n=0

      do i=limlo_nbod,limhi_nbod
         if(it1(i).eq.now)then                     ! half timestep
            nah_n  = nah_n  + 1
         elseif(it0(i)+itstepbin(i).eq.now)then    ! full timestep
            naf_n  = naf_n  + 1
         endif
      enddo

      nn= limhi_nbod - limlo_nbod + 1
      ncounts(id_nfn,my_cpu)=naf_n
      ncounts(id_nhn,my_cpu)=nah_n
      ncounts(id_nin,my_cpu)=nn - naf_n - nah_n

!$omp critical
      nactivef_s = nactivef_s + naf_s
      nactivef_n = nactivef_n + naf_n
      nactivef   = nactivef   + naf_s + naf_n
      nactive_s  = nactive_s  + naf_s + nah_s
      nactive_n  = nactive_n  + naf_n + nah_n
      nactive    = nactive    + nah_s + naf_s + naf_n + nah_n
!$omp end critical

!$omp barrier
!
! Compute list offsets for each processor. 

      naf_n=0 ; nah_n= 0 ; ni_n= 0
      naf_s=0 ; nah_s= 0 ; ni_s= 0

      do icpu=1,my_cpu-1
         naf_n= naf_n + ncounts(id_nfn,icpu)
         naf_s= naf_s + ncounts(id_nfs,icpu)

         nah_n= nah_n + ncounts(id_nhn,icpu)
         nah_s= nah_s + ncounts(id_nhs,icpu)

         ni_n= ni_n + ncounts(id_nin,icpu)
         ni_s= ni_s + ncounts(id_nis,icpu)
      enddo

!iactive and iactive_s arrays (set up for SPH particles)

      nf = naf_s             ; naf_s = naf_s
      nh = nah_s + nactivef  ; nah_s = nah_s + nactivef_s
      ni = ni_s  + nactive   ; ni_s  = ni_s  + nactive_s

!
! Now sort onto appropriate lists.
!
      do i=limlo_sph,limhi_sph

         if(it1(i).eq.now)then
            nah_s=nah_s+1      ; nh=nh+1
            iactive_s(nah_s)=i ; iactive(nh)=i
         elseif(it0(i)+itstepbin(i).eq.now)then
            naf_s=naf_s+1      ; nf=nf+1
            iactive_s(naf_s)=i ; iactive(nf)=i
         else
            ni_s=ni_s+1        ; ni=ni+1
            iactive_s(ni_s )=i ; iactive(ni)=i
         endif
      enddo

!iactive and iactive_n arrays (set up for Nbody particles)

      nidle_s   = npart_sph-nactive_s
      nacthalf_s= nactive_s - nactivef_s 

      nf = naf_n + nactivef_s              ; naf_n = naf_n
      nh = nah_n + nactivef   + nacthalf_s ; nah_n = nactivef_n + nah_n
      ni = ni_n  + nactive    + nidle_s    ; ni_n  = nactive_n  + ni_n

      do i=limlo_nbod,limhi_nbod

         if(it1(i).eq.now)then
            nah_n=nah_n+1      ; nh=nh+1 
            iactive_n(nah_n)=i ; iactive(nh)=i
         elseif(it0(i)+itstepbin(i).eq.now)then
            naf_n=naf_n+1      ; nf=nf+1 
            iactive_n(naf_n)=i ; iactive(nf)=i
         else
            ni_n=ni_n+1        ; ni=ni+1
            iactive_n(ni_n )=i ; iactive(ni)=i
         endif
      enddo

!$omp end parallel

!
! Do the same for point masses, if any
!
      if(npoim.eq.0)return

      do i = 1, npoim
         if(it0pm(i)+itstepbinpm(i).eq.now)then
            nactivefpm = nactivefpm + 1
            nactivepm  = nactivepm  + 1
         elseif(it1pm(i).eq.now)then
            nactivepm  = nactivepm  + 1
         endif
      enddo

      nf  =0 ; nh  =0 ; ni  =0
      do i=1,npoim
         if(it0pm(i)+itstepbinpm(i).eq.now)then
            nf=nf+1
            iactivepm(nf)=i
         elseif(it1pm(i).eq.now)then
            nh=nh+1
            iactivepm(nactivefpm+nh)=i
         else
            ni=ni+1
            iactivepm(nactivepm+ni)=i
         endif
      enddo


      return
      end subroutine activ_indt
!----------------------------------------------------------------
      subroutine restore_activpm(npoim)
!****************************************************************
!  There are situations wehre we need to save the list of       *
!  active point masses, then restore it. This routine does the  *
!  restore.                                                     *
!****************************************************************

      integer, intent(in):: npoim
      integer i

      if(npoim.eq.0)return
      do i=1,npoim
         iactivepm(i)=iactivepmsav(i)
      enddo
      nactivepm =nactivepmsav
      nactivefpm=nactivefpmsav

      return
      end subroutine restore_activpm
!----------------------------------------------------------------
      subroutine save_activpm(npoim)
!****************************************************************
!  There are situations wehre we need to save the list of       *
!  active point masses, then restore it. This routine does the  *
!  save.                                                        *
!****************************************************************

      integer, intent(in):: npoim
      integer i

      if(npoim.eq.0)return
      do i=1,npoim
         iactivepmsav(i)=iactivepm(i)
      enddo
      nactivepmsav =nactivepm
      nactivefpmsav=nactivefpm

      return
      end subroutine save_activpm
!----------------------------------------------------------------

!****************************************************************
! Below are the versions of several routines for global         *
! timesteps.                                                    *
!****************************************************************

!----------------------------------------------------------------
      subroutine initbin_glob(npart,npoim)
!****************************************************************
!                                                               *
!  Initialize timestep information for global timesteps, both   *
!  binned and unbinned variants.                                *
!                                                               *
!  Sets min_dtbin,deltnew,deltold,itstepbin,itstepbinpm         *
!                                                               *
!****************************************************************
      integer, intent(in):: npart,npoim

      integer i,istepmin


      if(iusebin.eq.0)then            !global unbinned

         if(t.eq.zero)then            !initial timestep: assume dtinit given 
                                      !deltnew is not available 
            deltnew=max(dtmin,min(dtinit,dtmax))
         endif

         istepmin =2
         dtincr    = deltnew/real(istepmin,dp)
         TWOdtincr = TWO*dtincr
         call init_min_dtbin

      else

         dtincr=dtmax/real(imaxstep,dp)
         TWOdtincr = TWO*dtincr
         call init_min_dtbin

         if(t.eq.zero)then            !initial timestep, assume dtmax given 

            call initstepping(istepmin)

         else                         !use stored timestep information

            istepmin=imax
!$omp parallel do default(none) private(i)
!$omp&  shared(npart,itstepbin) reduction(min:istepmin)
            do i=1,npart
               istepmin=min(istepmin,itstepbin(i))
            enddo
            do i=1,npoim
               istepmin=min(istepmin,itstepbinpm(i))
            enddo

            if(istepmin.eq.0)call initstepping(istepmin)

         endif

         deltnew=dtincr*real(istepmin,dp)
      endif
      deltold=deltnew

!$omp parallel do default(none) private(i)
!$omp& firstprivate(istepmin)
!$omp&  shared(npart,itstepbin)
      do i=1,npart
         itstepbin(i)=istepmin
      enddo
      do i=1,npoim
         itstepbinpm(i)=istepmin
      enddo

      return
      end subroutine initbin_glob

!----------------------------------------------------------------
      subroutine newdt_glob(npart,npoim,success)
!****************************************************************
!                                                               *
! GLOBAL TIMESTEP OPTION                                        *
! set new timestep and determine previous ts success or failure * 
!                                                               *
!  Two variants here.                                           *
!     'Continuous' timesteps:                                   *
!        set largest possible deltnew                           *
!                                                               *
!     Binned timesteps:                                         *
!        get new ts using the same method as for indiv          *
!        timesteps                                              *
!        Note: .5<dtratmin<1 will keep old bin, since you       *
!          need a full factor two decrease in ts (dtratmin) to  *
!          get smaller bin (This behavior is similar to         *
!          binned individual timesteps in that the same bin     *
!          is chosen for the critical particle in either case)  *
!                                                               *
!****************************************************************

      integer, intent(in) :: npart,npoim
      logical, intent(out):: success
      integer i,idthalf,istepmin,irat,newbin,newstep
      integer istep2
      real(kind=dp) dtratmin,try_dtnew

      dtratmin=huge(ONE)
!$omp parallel do default(none) private(i)
!$omp&  shared(dtrat,npart) reduction(min:dtratmin)
      do i=1,npart
         dtratmin=min(dtratmin,dtrat(i))
      enddo
      do i=1,npoim
         dtratmin=min(dtratmin,dtratpm(i))
      enddo
!
! update synchronization time, if the ts succeeded
!
      success=.true.
      if(dtratmin.lt.half)then
         success=.false.
         print *,'FAILED TIME STEP, dtratmin=',dtratmin
         if(dtratmin.lt.1e-4)then
            print *,'Check to see if your unit (iunits) selection'
            print *,'is set correctly. dtratmin < 1e-4 is ' 
            print *,'pretty extreme!'
         endif
      else
         if(nactivef.eq.0 .and.nactivefpm.eq.0)then
            idthalf=itstepbin(iactive(1))/2
            lastts_end = now + idthalf
         else
            lastts_end = now
         endif
         if(iusebin.eq.0)lastts_end=0
      endif

      if(dtratmin*deltnew.lt.dtmin)then
         print *,'You are attempting to run your simulation'
         print *,'with a minimum time step that is larger'
         print *,'than some particles need for accurate'
         print *,'integration of their trajectories'
         print *,'You must set dtmin smaller or relax your'
         print *,'error criteria'
         print *,'dtmin=',dtmin*t_unit
         print *,'Next desired time step:',dtratmin*deltnew*t_unit
         stop 'Inconsistent dtmin and error criteria'
      endif
!
! Now get the new dt
!
      if(iusebin.eq.0)then    !Using unbinned timesteps

         deltold=deltnew
         deltnew=max(dtmin,min(dtmax,min(1.5e0_dp,dtratmin)*deltnew))
         istepmin=2
         dtincr=deltnew/real(istepmin,dp)
         TWOdtincr = TWO*dtincr

      else                    !Using binned timesteps

         istepmin=itstepbin(1)
         irat=imaxstep/istepmin
         deltold= dtmax/real(irat,dp)

         try_dtnew= max(dtmin,deltold*dtratmin)
         newbin = max(1,int(log10(dtmax/try_dtnew)*dlog2inv+1.001e0_dp))
         newstep= imaxstep/(2**(newbin-1))

         if(dtratmin.gt.TWO)then
            istep2= 2*istepmin
            if(mod(lastts_end,istep2).eq.0)istepmin=istep2

         elseif(dtratmin.lt.ONE)then
            istepmin=newstep
         endif
         istepmin=min(istepmin,imaxstep)

         irat=imaxstep/istepmin
         deltnew= dtmax/real(irat,dp)
!
! Store istepmin in itstepbin/pm
!
!$omp parallel do default(none)
!$omp& shared(npart,itstepbin)
!$omp& firstprivate(istepmin)
!$omp& private(i) 
         do i=1,npart
            itstepbin(i) = istepmin
         enddo

         do i=1,npoim
            itstepbinpm(i) = istepmin
         enddo

      endif

      return
      end subroutine newdt_glob
!----------------------------------------------------------------
      subroutine activ_glob(ifh,npart,npart_sph,npoim)
!****************************************************************
! get lists of particles which require derivative               *
! calculations (i.e. either a full or half timestep update).    *
!                                                               *
! No individual timesteps: all particles are active             *
!                                                               *
! Returns everything via module indivtsvars                     *
!     (everything= nactive* and iactive*)                       *
!****************************************************************
      integer, intent(in)::ifh,npart,npart_sph,npoim
      integer j

!$omp parallel default(none) private(j)
!$omp& shared(npart,npart_sph,iactive,iactive_s,iactive_n)
!$omp do 
      do j=1,npart_sph
         iactive  (j)=j
         iactive_s(j)=j
      enddo
!$omp do
      do j=1,npart-npart_sph 
         iactive  (j+npart_sph)=j+npart_sph
         iactive_n(j          )=j+npart_sph
      enddo
!$omp end parallel

      do j=1,npoim
         iactivepm(j)=j
      enddo

      if(ifh.eq.1)then            !full time update

         nactivef_s = npart_sph
         nactivef_n = npart-npart_sph
         nactivef   = npart
         nactivefpm = npoim

      else                         !half time update

         nactivef_s = 0
         nactivef_n = 0
         nactivef   = 0
         nactivefpm = 0

      endif

      nactive_s  = npart_sph
      nactive_n  = npart-npart_sph
      nactive    = npart
      nactivepm  = npoim

      return
      end subroutine activ_glob
!----------------------------------------------------------------
      subroutine report(npart,npoim)
!****************************************************************
! Report number of particles with each timestep                 *
!                                                               *
! Note that due to the order of integrating each level in       *
! leapfrog, the `Current Time' doesn't always increment         *
! smoothly and sometimes appears to decrement, since the        *
! end of a timestep on a high level might be after the end      *
! of a timestep on a finer level                                *
!                                                               *
!****************************************************************
      integer, intent(in)::npart,npoim

      integer ndistrtemp(ntimelevs)
      integer ntstepdistr(ntimelevs)
      integer ntstepdistrpm(ntimelevs)
      integer j,ibin,iexit
      real(kind=dp) dtval,percent

      character(len=20), parameter:: where = ('report')
      if(idbg.ge.2)print *,where

      if(idbg.ge.1)then

         call printtime(npart,npoim)

         if(indts.eq.0 .and. iusebin.eq.0)return

         do j=1,ntimelevs
            ndistrtemp   (j) = 0
            ntstepdistr  (j) = 0
            ntstepdistrpm(j) = 0
         enddo
         do j=1,npoim
            dtval = itstepbinpm(j)*dtincr
            ibin = int((log10(dtmax/dtval)*dlog2inv) + 1.001e0_dp)
            if((ibin.ge.1).and.(ibin.lt.ntimelevs))then
               ntstepdistrpm(ibin) = ntstepdistrpm(ibin) + 1
            else
               ntstepdistrpm(ntimelevs) = ntstepdistrpm(ntimelevs) + 1
               print *,ibin,itstepbinpm(j),dtmax,dtval
            endif
         enddo

         iexit=0
!$omp parallel default(none)
!$omp&    firstprivate(ndistrtemp,dtmax,dtincr)
!$omp&    private(j,dtval,ibin)
!$omp&    shared(npart,iexit,itstepbin,ntstepdistr)
!$omp do
         do j=1,npart
            dtval = itstepbin(j)*dtincr
            ibin = int((log10(dtmax/dtval)*dlog2inv) + 1.001e0_dp)
            if(ibin.ge.1 .and. ibin.lt.ntimelevs)then
               ndistrtemp(ibin) = ndistrtemp(ibin) + 1
            else
               iexit=1
               ndistrtemp(ntimelevs) = ndistrtemp(ntimelevs) + 1
            endif
         enddo
!$omp critical
         do j=1,ntimelevs
             ntstepdistr(j)=ntstepdistr(j) + ndistrtemp(j)
         enddo
!$omp end critical
!$omp end parallel

         if(iexit.eq.1)then
            print *,'************'
            print *,'************'
            print *,'************'
            print *,'WARNING: Particles in smallest timestep bin!'
            print *,'************'
            print *,'************'
            print *,'************'
         endif

         print *,'Next fully sync''ed time step binning will have:'
         j=1
         do while(j.le.ntimelevs)
            percent=real(ntstepdistr(j),dp)/real(npart,dp)*100e0_dp
            print 55,j,t_unit*dtmax/2**(j-1),ntstepdistr(j),percent,
     &                ntstepdistrpm(j)
            j=j+1
         enddo
         print *,' '
      endif

55    format(i4,1pd20.12,0p,i16,'    ',f18.13,' %','  ',i5)
      return
      end subroutine report
!----------------------------------------------------------------
      subroutine printtime(npart,npoim)
!****************************************************************
!  Do a log file print out of the current time and information  *
!  about particles that are active and finishing their ts.      *
!****************************************************************

      integer, intent(in):: npart,npoim

      real(kind=dp) frac,currtime

      frac=ONE
      if(iusebin.eq.1)frac=real(lastts_end,dp)*dtincr/dtmax

      currtime=t_unit*t_endts

      print 100,currtime,frac
      if(iexpand.eq.1)then
         print *,'Redshift',(ONE/ascale)-ONE,'Hubble',hnow
         print *,'Scale parameter',ascale
      endif
      print 101,npart,nactive,levldone_bigdt,levldone_smldt,
     &                        levlocc_bigdt,levlocc_smldt
      if(npoim.gt.0)then
         print 102,npoim,nactivepm,levldone_bigdt,levldone_smldt,
     &                             levlocc_bigdt,levlocc_smldt
      endif

      if(indts.eq.0.and.iusebin.eq.0)then
         print *,'dt=',TWOdtincr*t_unit,'  nstep=',nstep
      elseif(indts.eq.0 .and. iusebin.eq.1)then
      print *,'dt=',dtincr*real(itstepbin(1),dp)*t_unit,'  nstep=',nstep
      endif
      print *,' '
      call bufflush(5)

100   format('Current end timestep time=',f25.8,' TS fraction',f14.10)
101   format('npart=',i8,' nactive  =',i8,' just did levels ',i2,
     &  '-',i2,' of ',i2,'-',i2,' now occupied')
102   format('npoim=',i8,' nactivepm=',i8,' just did levels ',i2,
     &  '-',i2,' of ',i2,'-',i2,' now occupied')
      return
      end subroutine printtime
!----------------------------------------------------------------
      end module indivts


==> vineSRC/vine1.0.7/base/src/indivtsvars.F <==
      module indivtsvars
!****************************************************************
! This module is a component of VINE, copyright by the authors, *
! as listed below. Please see the COPYING and LICENSE files     *
! in the parent directory for additional information.           *
! This notification is present as an attempt to follow the      *
! recommendations for licensing published on the FSF page.      * 
!****************************************************************
!  This file contains the VINE module defining the variables    *
!  and arrays used for the individual timestep routines         *
!                                                               *
!  Written by Andy Nelson, Markus Wetzstein and Thorsten Naab   *
!****************************************************************
      use kinds , only:dp
      use dimens, only:idim,isphdim,nboddim,ipmdim

      implicit none

      private idim,isphdim,nboddim,ipmdim
      public
      save
!
! integer representation of maximum timestep
!
      integer, parameter::ntimelevs=28
      integer, parameter::imax=2**ntimelevs
      integer, parameter::imaxstep=imax/2
      real(kind=dp), parameter::dimaxstep=imaxstep

      integer iactive  (   idim), nactive  , nactivef  ,
     &        iactive_s(isphdim), nactive_s, nactivef_s,
     &        iactive_n(nboddim), nactive_n, nactivef_n,
     &        iactive_c(   idim), nactive_c, nactive_cs,
     &        iactivepm( ipmdim), nactivepm, nactivefpm

      integer iactivepmsav(ipmdim),nactivepmsav,nactivefpmsav

      integer it0  (  idim),it1  (  idim),itstepbin  (  idim),
     &        it0pm(ipmdim),it1pm(ipmdim),itstepbinpm(ipmdim),
     &           now,lastts_end,
     &           levlocc_smldt  ,levlocc_bigdt,
     &           levldone_smldt ,levldone_bigdt,
     &           min_dtbin

      real(kind=dp) deltat  (  idim),dtrat  (  idim),
     &              deltatpm(ipmdim),dtratpm(ipmdim),
     &              dtincr,TWOdtincr

      end module indivtsvars


==> vineSRC/vine1.0.7/base/src/integvars.F <==
      module integvars
!****************************************************************
! This module is a component of VINE, copyright by the authors, *
! as listed below. Please see the COPYING and LICENSE files     *
! in the parent directory for additional information.           *
! This notification is present as an attempt to follow the      *
! recommendations for licensing published on the FSF page.      * 
!****************************************************************
!  This file contains the VINE module defining the variables    *
!  and arrays used for the integrator routines (both lf and rk) *
!                                                               *
!  Written by Andy Nelson, Markus Wetzstein and Thorsten Naab   *
!****************************************************************

      use kinds , only:dp
      use dimens, only:ndim,idim,isphdim,ipmdim

      implicit none

      private ndim,idim,isphdim,ipmdim
      public
      save
!
!==========INTEGRATOR INFORMATION===================
!
      real(kind=dp) acc1  (ndim,idim  ),
     &              acc1pm(ndim,ipmdim),
     & dhdt1(isphdim), dudt1 (isphdim), dalfdt1(isphdim)


#ifdef RK
!
! change to include any other 2 step integrators, as needed
!
      real(kind=dp) acc2  (ndim,idim  ),velhaf  (ndim,idim  ),
     &              acc2pm(ndim,ipmdim),velhafpm(ndim,ipmdim),
     & dhdt2(isphdim), dudt2(isphdim), dalfdt2(isphdim),
     & rhohalf(isphdim),divvhalf(isphdim)

      real(kind=dp) bb,f21,f22,e1
      parameter(bb=255e0_dp/256e0_dp)
      parameter(f21=1_dp-bb,f22=bb,e1=1_dp/512_dp)
#else
!
! If we don't have a 2 step integrator, make dummy arrays 
! so various routines don't bomb on compilation
!
      real(kind=dp) acc2  (ndim,1),velhaf  (ndim,1),
     &              acc2pm(ndim,1),velhafpm(ndim,1),
     & dhdt2(1), dudt2(1), dalfdt2(1),
     & rhohalf(1),divvhalf(1)

#endif
      end module integvars


==> vineSRC/vine1.0.7/base/src/io.F <==
      module io
!****************************************************************
! This module is a component of VINE, copyright by the authors, *
! as listed below. Please see the COPYING and LICENSE files     *
! in the parent directory for additional information.           *
! This notification is present as an attempt to follow the      *
! recommendations for licensing published on the FSF page.      * 
!*********************************************************************
! This file contains the VINE module to do input and output          *
! to and from files, including various auxilliary functions like     *
! determining the file names, and setting the units.                 *
!                                                                    *
! This module may require the FXDR libraries, which are              *
!  available from                                                    *
!  http://meteora.ucsd.edu/~pierce/fxdr_home_page.html               *
!  depending on whether or not you want to do io across              *
!  multiple systems portably.                                        *
!                                                                    *
!  Externally visible routines are:                                  *
!                                                                    *
!    readfile:  Reads in initial state of system from a text         *
!               input file (insph) and a dumpfile.                   *
!      Arguments:                                                    *
!        idump: what dump number we read                             *
!        konv2code: whether to convert to code units or not          *
!                                                                    *
!    writefiles:                                                     *
!      Arguments:                                                    *
!        idump: what dump number we want to write                    *
!        makecheckpoint: whether we should make a checkpoint dump    *
!                        file or a real one                          *
!        konv2phys: whether to convert to physical units or not      *
!                   in the dump file.                                *
!                                                                    *
!    setbase_time: Set the base time and time step number from       *
!                  which future restart/analysis times and time      *
!                  step numbers are calculated.                      *
!      Arguments:                                                    *
!        readfromchkpnt: Whether or not we read our restart dump     *
!                  from a checkpoint dump or from a regular dump.    *
!        reset:  Whether or not we want to override the previously   *
!                saved (in the tmp dump for example) dump time       *
!                and calculate it again                              *
!        dtfullstep: The input value for how much time we want       *
!                between output dumps                                *
!        dtdmp:  The input value for how much time we want between   *
!                output dumps. See comments below                    *
!        tlastdmp: The time of the last regular dump                 *
!        tnextdmp: The stored time of the next regular dump, used    *
!                  unless overridden.                                *
!        t       : The time now.                                     *
!        idump   : The dump number now                               *
!        t0      : The reference time for dumps                      *
!        idump0  : The reference dump number for dumps               *
!                                                                    *
!                                                                    *
!    setnextout_time: Set the next time to make an output/restart    *
!                     dump.                                          *
!                                                                    *
!      Arguments:                                                    *
!        maxsteps: The maximum number of time steps or dt_out        *
!           steps to allow before outputting.                        *
!        idump0  : Reference dump number (first since this           *
!                  executable started running)                       *
!        nstepnow: Number of time step, right now.                   *
!        idump   : Current dump number                               *
!        t0      : Reference time, from which we calculate           *
!                  future dump times.                                *
!        t       : Current time.                                     *
!        dt_out  : Time between output dumps                         *
!        tlast   : Time of last output dump                          *
!        tnext   : Time of next output dump                          *
!        nextoutstep: Next time step number for output.              *
!                                                                    *
!    setnextana_time: Set the next time to make an analysis output   *
!                                                                    *
!      Arguments:                                                    *
!        maxsteps: The maximum number of time steps allowed before   *
!                  making a dump                                     *
!        idump0  : Reference dump number (first since this           *
!                  executable started running)                       *
!        nstepnow: Number of time step, right now.                   *
!        idump   : Current dump number                               *
!        t0      : Reference time, from which we calculate           *
!                  future dump times.                                *
!        t       : Current time.                                     *
!        dt_ana  : Time between analysis dumps                       *
!        dtfull  : Allowed time increment between dumps              *
!                  (should be set to dt_ana in caller)               *
!        tlast   : Time of last analysis dump                        *
!        tnext   : Time of next analysis dump                        *
!        nextanastep: Next time step number for analysis.            *
!                                                                    *
!    pmstore: Store point mass and system information in a small     *
!             cache for a write to disk at some later time           *
!             (Thereby improve write efficiency with larger writes)  *
!      Arguments:                                                    *
!        i12step: Which integrator we are using. Needed to           *
!                 determine which pm particles are active this       *
!                 step                                               *
!    pmoutput: Do the output of the PM etc data to files for each    *
!              point mass.                                           *
!                                                                    *
!                                                                    *
!                                                                    *
!  Written by Andy Nelson, Markus Wetzstein and Thorsten Naab        *
!*********************************************************************
      use kinds , only:dp
      use dimens
      use partvars
      use miscvars
      use indivtsvars
      use constants
      use stubs
      use perform

      implicit none
      private
      public options,lunit,getfname,rdump
      public readfile,writefiles
      public setbase_time,setnextout_time,setnextana_time
      public pmstore, pmoutput


      include 'INCLUDE/hwinfo'

!
! for storing header information in dump files
!
      integer, parameter:: iheadlength=1000
      real(kind=dp) dheader(iheadlength)
      integer       iheader(iheadlength)
!
! These are the indices of various values saved in
! the header part of the dump file. 
!
      integer,parameter::id_iheadlen= 1, id_npart  = 2, id_npart_sph = 3
      integer,parameter::id_nstep   = 4, id_idump  = 5, id_makechkpnt= 6
      integer,parameter::id_idbg    = 7, id_itme   = 8, id_ibctype   = 9
      integer,parameter::id_indts   =10, id_iusebin=11, id_ipres     =12
      integer,parameter::id_ipdv    =13, id_ieos   =14, id_icool     =15
      integer,parameter::id_iheat   =16, id_ivisc  =17, id_ivtime    =18
      integer,parameter::id_ibals   =19, id_ishok  =20, id_igrav     =21
      integer,parameter::id_isoft   =22, id_imac   =23, id_ihts      =24
      integer,parameter::id_iexpand =25, id_ncdumps=26,
     &                                               id_maxclumpsize=27
      integer,parameter::id_intgrtr =28, id_ishift =29, id_ndim     =30
      integer,parameter::id_io_fmt  =31, id_iunits =32,
     &                                               id_maxbunchsize=33
      integer,parameter::id_npoim   =34, id_ndt_ana=35, id_maxbuild =36
      integer,parameter::id_fullextrap=37,id_revise=38, id_n_dtmax  =39
      integer,parameter::id_n_ana    =40
      integer,parameter::id_lastint1=41  !1 after last id for integers 

      integer, parameter :: id_lf_dkd=1,id_rk=2,id_lf_kdk=3

#if defined(LF)
      integer, parameter :: id_myintg=id_lf_dkd
#elif defined(RK)
      integer, parameter :: id_myintg=id_rk
#else
      parameter(don't-know-my-integrator-in-io.F) 
#endif

      integer, parameter::id_t       = 1,id_dtmax   = 2,id_deltnew  = 3
      integer, parameter::id_gamma   = 4,id_ekin    = 5,id_egrav    = 6
      integer, parameter::id_etherm  = 7,id_ascale  = 8,id_cosbox   = 9
      integer, parameter::id_vlength =10,id_alfstar =11,id_betastar =12
      integer, parameter::id_tol     =13,id_cfl     =14,id_dhmax    =15
      integer, parameter::id_treeacc =16,id_sepmax  =17,id_hmin     =18
      integer, parameter::id_eps     =19,id_dtinit  =20,id_tstop    =21
      integer, parameter::id_dt_out  =22,id_uconst  =23,id_xmas     =24
      integer, parameter::id_ylen    =25,id_umin    =26,id_rcore    =27
      integer, parameter::id_h_0     =28,id_omegam  =29,id_gmasslim =30
      integer, parameter::id_hmax    =31,id_uexpon  =32,id_ftol     =33
      integer, parameter::id_clhfrac =34,id_xmin    =35,id_xmax     =36
      integer, parameter::id_ymin    =37,id_ymax    =38,id_zmin     =39
      integer, parameter::id_zmax    =40
      integer, parameter::id_eosK    =41,id_rhozero =42,id_ftolpm   =43
      integer, parameter::id_tolpm   =44,id_tnextout=45,id_alfmax   =46
      integer, parameter::id_vtol    =47,id_vtolpm  =48,id_dtmin    =49
      integer, parameter::id_tlastout=50,id_dt_ana  =51,id_bsepmax  =52
      integer, parameter::id_taucool =53
      integer, parameter::id_lastreal1=54 !1 after last id for real numbers 

!
! IO formats. Standard fortran, XDR or HDF
!
      integer, parameter::id_ftn=0, id_xdr=1, id_hdf=2
!
! Functions for the XDR libraries 
!
#if XDR
      external initxdr,ixdrclose,ixdrimat,ixdrdmat,ixdrrewind
      integer  initxdr,ixdrclose,ixdrimat,ixdrdmat,ixdrrewind
#endif

      contains
!---------------------------------------------------------------------
      subroutine readfile(idump,konv2code)
!**********************************************************************
!                                                                     *
! This routine reads a dump file for restarting the simulation        *
!                                                                     *
! Serves as a driver for the different getfname and rdump routines,   *
! and can be expanded to other files if necessary.                    *
!                                                                     *
! Written by M. Wetzstein, 2006                                       *
! Modified by A. Nelson    2006                                       *
!                                                                     *
!**********************************************************************
      integer, intent(in ):: konv2code
      integer, intent(out):: idump

      integer numcpus

      real(kind=dp) tme1,tme2
      character(len=20), parameter:: where =('readfile')
      if(idbg.ge.2)print *,where
      if(itme.ge.1)call cpu_time(tme1)
!
! Get the name of the regular dump file, read it
! and check whether it is sane or not.
!
      call rdump(idump)
      call dumpfile_sanitycheck
!
! Get the last dump number idump from a file, because it will be 
! different than what the insph file has if we are reading from
! a checkpoint dump (idump<0).
!
      if(idump.lt.0)then
         readfromchkpnt=.true.
         call getlastdumpnr(idump)
      endif
!
! Print out some information to the screen
!
      print *,' '
      print *,' '
      print *,' '
      print *,'The time is:',t
      print *,'The maximum timestep is:',dtmax
      print *,'The minimum timestep is:',dtmin
      print *,'Number of Nbody particles is:',npart-npart_sph
      print *,'Number of SPH   particles is:',npart_sph
      print *,'Number of PM    particles is:',npoim
      call numprocessors(numcpus)
      print *,'Number of processors used is:',numcpus
      print *,' '
      print *,' '
      print *,' '
!
! Print out some cosmology information
!
      if(iexpand .eq. 1)then
         print *,' '
         print *,' '
         print *,'Start at redshift',redshift
         print *,'Simulation of a',cosbox,' Mpc cube'
         print *,'Omega_m =',omegam,', Lambda =',omegal
         print *,' '
         print *,' '
      endif
!
! Scale to code units if desired.
! 
      if(konv2code.eq.1)call phys2code

      if(itme.ge.1)then
         call cpu_time(tme2)
         timing(itme_rdump)  =timing(itme_rdump)+tme2-tme1
         ncalls(itme_rdump)  =ncalls(itme_rdump)+1
         timing(itme_IOcalls)=timing(itme_IOcalls)+tme2-tme1
         ncalls(itme_IOcalls)=ncalls(itme_IOcalls)+1
         if(itme.ge.2)print *,where,xcpus_inv*(tme2-tme1)
      endif

      return
      end subroutine readfile
!--------------------------------------------------------------------
      subroutine writefiles(idump,makecheckpoint,konv2phys)
!**********************************************************************
!                                                                     *
! This routine writes the dump files and serves as a driver for       *  
! any other dump routines that you might want to include.             *
!                                                                     *
! Written by M. Wetzstein, 2006                                       *
! Modified by A. Nelson    2006                                       *
!                                                                     *
!**********************************************************************
      logical, intent(in):: makecheckpoint
      integer, intent(in):: idump,konv2phys

      character(250) absnrfile
      real(kind=dp) tme1,tme2
      character(len=20), parameter:: where =('writefiles')
      if(idbg.ge.2)print *,where
      if(itme.ge.1)call cpu_time(tme1)
!        
! make a dump file name
!      
      if(makecheckpoint)then
         dumpfile=chkpntdumpname
         print *,'Writing checkpoint dump file'
      else
         call getfname(idump,1,1)

         if(makechkpnt.eq.1)then
!
! This is a regular dump and we are allowing checkpoint dumps. Therefore
! we must write the number of this regular dump file into nrfile,
! for later restart from a checkpoint dump.
!
            absnrfile = trim(absolutepath) // nrfile
            open(iterm,file=absnrfile,status='replace')
            write(iterm,*)idump
            close(iterm)
         endif
      endif

!
! Convert to physical units, fill dump file header,
! dump out, then convert back to internal units.
!
      if(konv2phys.eq.1)call code2phys
      call fillheader(idump)
      call wdump(idump,makecheckpoint)
      if(konv2phys.eq.1)call phys2code
!
! Drain the cache of saved up `on the fly' analysis data
! for point masses. If you have other saved analysis stuff
! that needs to by synchronized when restart happens, then
! dump it here too.
!
      if(npoim.gt.0)call pmoutput

      if(itme.ge.1)then
         call cpu_time(tme2)
         timing(itme_wdump)=timing  (itme_wdump)+tme2-tme1
         ncalls(itme_wdump)=ncalls  (itme_wdump)+1
         timing(itme_IOcalls)=timing(itme_IOcalls)+tme2-tme1
         ncalls(itme_IOcalls)=ncalls(itme_IOcalls)+1
         if(itme.ge.2)print *,where,xcpus_inv*(tme2-tme1)
      endif

      return
      end subroutine writefiles
!--------------------------------------------------------------------
      subroutine setbase_time(readfromchkpnt,reset,dtfullstep,
     &                        dtdmp,tlastdmp,tnextdmp,t ,idump,
     &                        t0,idump0)
!**************************************************************
! Compute the reference times, from which output dump times   *
! are calculated. Account for the possibility that we are     *
! starting from a checkpoint dump and the dump time increment *
! has changed.                                                *
!                                                             *
! t0: Reference time from which to calculate future dump      *
!     times.                                                  *
! idump0: The initial dump number. Can be either a restart    *
!         dump index or some other sort of index if we are    *
!         working on times for on the fly analysis.           *
!                                                             *
!                                                             *
! The reason for having dtdmp and dtfullstep is that          *
!    first we want to be able to have restart dumps in        *
!       increments of the dtmax variable that appears as      *
!       the highest bin in the individual time step scheme.   *
!    second we want to be able to use different increments    *
!       for any analysis code, for which perhaps we want to   *
!       be able to output at smaller intervals than a full    *
!       maximum time step.                                    *
!                                                             *
! Setting dtdmp.ne.dtfullstep in the caller means forcing     *
! dump intervals at integer multiples of dtfullstep.          *
! For example, you would do this if you had a dtmax value     *
! that was small compared to the dump interval dt_out that    *
! you wanted. Then you would set dtfullstep=dtmax and         *
! dtdmp=dt_out (see insph file).                              *
!                                                             *
! Setting dtdmp.eq.dtfullstep in the caller means setting     *
! arbitrary dump time intervals.                              *
! For example, you would do this if you wanted analysis dump  *
! information on smaller intervals than full dtmax steps.     *
! Then you would set dtfullstep=dt_ana and dtdmp=dt_ana in    *
! the caller.                                                 *
!                                                             *
! Later calls to setnextdumptime using the references         *
! calculated and returned from this routine will give you     *
! later dump times as you specify.                            *
!                                                             *
! This routine and its cousins (setnext*time) are tested      *
! but not well tested.                                        *
!                                                             *
! Subroutine by A. Nelson                                     *
!**************************************************************
      logical, intent(in  ):: readfromchkpnt,reset
      integer, intent(in  ):: idump
      real(kind=dp), intent(in):: dtfullstep,dtdmp
      real(kind=dp), intent(in):: t,tlastdmp,tnextdmp

      integer, intent(out ):: idump0
      real(kind=dp), intent(out):: t0

      integer id
      real(kind=dp) deltdump



      idump0=idump

      if(.not.readfromchkpnt)then
!
! Easy. Just set base time to now
!
         t0 =t

      else
!
! Need to do special things when reading from a checkpoint dump
!
         if( (t-tnextdmp).gt.ZERO)then     !next dump time in the past
                                           !something is wrong

            print *,'VINE just read data from a checkpoint restart'
            print *,'dump, but this dump file thinks its next output'
            print *,'time is in the past. Resetting the reference time'
            print *,'to the current time'

            t0 =t
         else

            if(iusebin.eq.0)then
               deltdump=dtdmp
            else
               deltdump= dtmax*nint(dtdmp/dtfullstep)
            endif

            if(.not.reset)then  
            
               t0=tnextdmp
            
            else
!            
! Don't want to use previously saved next dump time for
! whatever reason. Most commonly because we want to change
! the dump time interval. If so, it might be smaller and therefore
! t0+dt_out might yield a time in the past. It might also be 
! larger and still some time in the future. This fix
! accomodates both possibilities.
!

               t0 = tlastdmp
               id = 1
               do while( (t0+real(id,dp)*deltdump).lt.t )
                  id=id+1
               enddo
               t0 = t0 + real(max(0,id-1),dp)*deltdump

            endif

            t0 = t0 - deltdump  !subtract because setnext always
                                !adds, but we don't want this the
                                !first time. 
         endif
      endif

      return
      end subroutine setbase_time
!--------------------------------------------------------------------
      subroutine setnextout_time(maxsteps,idump0,nstepnow,idump,t0,
     &                           t,dt_out,tlast,tnext,nextoutstep)
!**************************************************************
! Compute the next analysis dump time.                        *
!                                                             *
! Notes:                                                      *
!   1) the unbinned ('continuous') timestep option can have   *
!      dumps at any time, but the binned option is restricted *
!      to dumps at the end of dtmax increments                *
!      -For binned timesteps: Use nextanastep to define the   *
!       maximum number of dtdmp timesteps to integrate over   *
!       before dumping again.                                 *
!      -For unbinned timesteps, nextanastep to define the     *
!       maximum number of simple timesteps to integrate over  *
!       before dumping again.                                 *
!                                                             *
!   2) Cosmology simulations can have their own dump times    *
!      set to some particular redshift.                       *
!      -Do cosmo dump stepping separately below               *
!                                                             *
!  Arguments                                                  *
!    maxsteps: The maximum number of time steps or dt_out     *
!       steps to allow before outputting.                     *
!    idump0  : Reference dump number (first since this        *
!              executable started running)                    *
!    nstepnow: Number of time step, right now.                *
!    idump   : Current dump number                            *
!    t0      : Reference time, from which we calculate        *
!              future dump times.                             *
!    t       : Current time.                                  *
!    dt_out  : Time between output dumps                      *
!    tlast   : Time of last output dump                       *
!    tnext   : Time of next output dump                       *
!    nextoutstep: Next time step number for output.           *
!                                                             *
! Note that if you set maxsteps too small, then nextoutstep   *
! will be set by maxsteps, but tnext will continue to         *
! increment by dt_ana each dump. It will therefore run out    *
! farther and farther ahead of the current time.              *
!                                                             *
! Note2: originally setnextana_time and setnextout_time       *
!        were suppused to be one routine, callable with       *
!        different data for the arguments so that you         *
!        could set as many different extra analysis routine   *
!        dump times as you wanted. That was the purpose of    *
!        having dtfull (like dtmax in setnextout_time)        *
!        for example.                                         *
!        This goal wasn't realized, and in the current        *
!        code, is also broken by the saved `first' variable   *
!        below.                                               *
!                                                             *
! Subroutine by A. Nelson                                     *
!                                                             *
!**************************************************************
#if COSMO
      use cosmo, only: cosmo_dumptime
#endif

      integer, intent(in   ):: idump0,nstepnow,idump,maxsteps
      integer, intent(inout):: nextoutstep
      real(kind=dp), intent(in   ):: t,t0,dt_out
      real(kind=dp), intent(inout):: tnext
      real(kind=dp), intent(  out):: tlast

      logical, save::first=.true.
      integer nd,ns

      if(iexpand.eq.0)then          !Non-cosmo
!
!    If we did not hit the number of steps limitation,
!        (i.e.nextoutstep>nstepnow) then we are here because it
!        was the right time for a dump. So increment both tnext 
!        and nextoutstep. 
!    Otherwise we didn't get all the way to our expected next dump
!        time. So leave tnext alone and increment only nextoutstep
!
         tlast = tnext

         if(iusebin.eq.0)then
            if(nextoutstep.ge.nstepnow .or. first)then
               tnext       = t0 + real(idump-idump0+1,dp)*dt_out
               nextoutstep = nstepnow + maxsteps
            else
               nextoutstep = nstepnow + maxsteps
            endif

         else

            if(nextoutstep.ge.nstepnow .or. first)then
               nd    = (idump-idump0+1)*nint(dt_out/dtmax)
               tnext = t0 + dtmax*real(min(nd,maxsteps),dp)

               ns =nint((tnext-t)/dtmax)
               nextoutstep = nstepnow + min(ns,maxsteps)
            else
               ns =nint((tnext-t)/dtmax)
               nextoutstep = nstepnow + min(ns,maxsteps)
            endif

         endif
         nextoutstep = min(nextoutstep,nstepmax)

      else
!===========================================
! Cosmo sets its own dump times
!
         tlast = tnext
         call cosmo_dumptime(nextoutstep,tnext)

      endif

      first=.false.

      return
      end subroutine setnextout_time
!--------------------------------------------------------------------
      subroutine setnextana_time(maxsteps,idump0,nstepnow,idump,t0,
     &                           t,dt_ana,dtfull,
     &                           tlast,tnext,nextanastep)
!**************************************************************
! Compute the next analysis dump time.                        *
!                                                             *
! Notes:                                                      *
!   1) the unbinned ('continuous') timestep option can have   *
!      dumps at any time, but the binned option is restricted *
!      to dumps at the end of dtmax increments                *
!      -For binned timesteps: Use nextanastep to define the   *
!       maximum number of dtdmp timesteps to integrate over   *
!       before dumping again.                                 *
!      -For unbinned timesteps, nextanastep to define the     *
!       maximum number of simple timesteps to integrate over  *
!       before dumping again.                                 *
!                                                             *
!   2) Cosmology simulations can have their own dump times    *
!      set to some particular redshift.                       *
!      -Do cosmo dump stepping separately below               *
!                                                             *
!  Arguments                                                  *
!    maxsteps: The maximum number of time steps or dt_ana     *
!       steps to allow before outputting.                     *
!    idump0  : Reference dump number (first since this        *
!              executable started running)                    *
!    nstepnow: Number of time step, right now.                *
!    idump   : Current dump number                            *
!    t0      : Reference time, from which we calculate        *
!              future dump times.                             *
!    t       : Current time.                                  *
!    dt_ana  : Time between analysis dumps                    *
!    dtfull  : Allowed time increment between dumps           *
!              (set to dt_ana in caller)                      *
!    tlast   : Time of last analysis dump                     *
!    tnext   : Time of next analysis dump                     *
!    nextanastep: Next time step number for analysis.         *
!                                                             *
! Note that if you set maxsteps too small, then nextanastep   *
! will be set by maxsteps, but tnext will continue to         *
! increment by dt_ana each dump. It will therefore run out    *
! farther and farther ahead of the current time.              *
!                                                             *
! Note2: originally setnextana_time and setnextout_time       *
!        were suppused to be one routine, callable with       *
!        different data for the arguments so that you         *
!        could set as many different extra analysis routine   *
!        dump times as you wanted. That was the purpose of    *
!        having dtfull (like dtmax in setnextout_time)        *
!        for example.                                         *
!        This goal wasn't realized, for reasons I forget now. *
!                                                             *
! Subroutine by A. Nelson                                     *
!                                                             *
!**************************************************************
#if COSMO
      use cosmo, only: cosmo_dumptime
#endif

      integer, intent(in   ):: idump0,nstepnow,idump,maxsteps
      integer, intent(inout):: nextanastep
      real(kind=dp), intent(in   ):: t,t0,dt_ana,dtfull
      real(kind=dp), intent(inout):: tnext
      real(kind=dp), intent(  out):: tlast

      logical, save::first=.true.
      integer nd,ns

      if(iexpand.eq.0)then          !Non-cosmo
!
!    If we did not hit the number of steps limitation,
!        (i.e.nextanastep>nstepnow) then we are here because it
!        was the right time for a dump. So increment both tnext 
!        and nextanastep. 
!    Otherwise we didn't get all the way to our expected next dump
!        time. So leave tnext alone and increment only nextanastep
!

         tlast = tnext

         if(iusebin.eq.0)then
!
! Unbinned ts: 
!
            if(nextanastep.ge.nstepnow .or. first)then
               tnext       = t0 + real(idump-idump0+1,dp)*dt_ana
               nextanastep = nstepnow + maxsteps
            else
               nextanastep = nstepnow + maxsteps
            endif
         else
!
! Binned (with or without indivts) ts: 
!
            if(t.ge.tnext .or. first)then                 !don't remember why is this difft
                                                          !from the out time version. arg.

               nd    = (idump-idump0+1)*nint(dt_ana/dtfull)
               tnext = t0 + dt_ana*real(nd,dp)

               ns =nint((tnext-t)/dtfull)
               nextanastep = nstepnow + min(ns,maxsteps)
            else

               ns =nint((tnext-t)/dtfull)
               nextanastep = nstepnow + min(ns,maxsteps)
            endif

         endif
         first=.false.

      else
!===========================================
! Cosmo sets its own dump times
!
         tlast = tnext
         call cosmo_dumptime(nextanastep,tnext)

      endif

      return
      end subroutine setnextana_time
!-----------------------------------------------------------------
      subroutine getfname(idump,icheck,iloud)
!************************************************************
!                                                           *
!  this routine determines the filename for dump files.     *
!                                                           *
!  On the first call to this routine, we typically are      *
!  creating a file name so that we can open a it and read   *
!  from it. Therefore we want to check for its existence    *
!  before going further, and if it doesn't back up to a     *
!  checkpoint dump.                                         *
!                                                           *
!  The one exception to this is if we are being called from *
!  a routine which is creating a dump file to be run later, *
!  e.g. from initvine or similar. Then, we know we don't    *
!  have a file already, so don't check for its existence.   *
!                                                           *
!  For the first time through, if idump<0, assume we are    *
!  reading a checkpoint dump, and that the abs(idump) gives *
!  the last normal dump.                                    *
!                                                           *
!  If the abs(idump) dump does not exist, look (later) for  *
!  a file called 'lastdumpnr' and read idump from that      *
!  file. This is useful for batch queues etc. For example,  *
!  you might want to have checkpoint dumps and not know     *
!  which real dump you are going to get to before the queue *
!  time ends. So set idump=-10000 or something in your      *
!  insph file                                               *
!************************************************************
      integer, intent(in):: idump,icheck,iloud

      character(len=len_dumpdigits) dumpnum

      logical tobe
      logical, save:: first=.true.
      character(len=20), parameter:: where =('getfname')
      if(idbg.ge.2 .and. iloud.eq.1)print *,where

      if(first)then
         first=.false.
         if(idump.lt.0)then
            dumpfile = trim(absolutepath) // trim(chkpntdumpname)
         else
            write(dumpnum,300)idump
            dumpfile = trim(absolutepath) // trim(basenm) // dumpnum

            if(icheck.ne.0)then
               inquire(file=trim(dumpfile),exist=tobe)
               if(idump.eq.0 .and. .not.tobe)then
                  print *,' '
                  print *,'Dump file does not exist. '
                  print *,'Tried to open file: ',trim(dumpfile)
                  print *,' '
                  print *,'Will try to open checkpoint dump file...'
                  dumpfile = trim(absolutepath) // trim(chkpntdumpname)
                  inquire(file=trim(dumpfile),exist=tobe)
                  if(.not.tobe)then
                     print *,' '
                     print *,'but no checkpoint dump exists either!'
                     print *,'Tried to open file:',trim(dumpfile)
                     stop'ERROR: getfname-no dump file found'
                  endif
               endif
            endif
         endif
      else
         write(dumpnum,300)idump
         dumpfile=trim(absolutepath) // trim(basenm) // dumpnum
         inquire(file=dumpfile,exist=tobe)
         if(tobe .and. icheck.eq.1)then
            print *,' '
            print *,'dump file exists:',trim(dumpfile)
            print *,' '
            stop'getfname: Dump file exists. Cannot overwrite'
         endif
      endif
      if(iloud.eq.1)then
         print *,' '
         print *,'dump file is:',trim(dumpfile)
         print *,' '
      endif

      if(idbg.ge.3 .and. iloud.eq.1)then
         print *,'done ',trim(where)
      endif

300   format(i4.4)   !would be nice if this depended on 
                     !len_dumpdigits explicitly somehow

      return
      end subroutine getfname
!---------------------------------------------------------------------
      subroutine pmoutput
!*********************************************************************
!                                                                    *
! output point mass information to a file                            *
!                                                                    *
! These files can be read by offline analysis routines.              *
!                                                                    *
!*********************************************************************

      character(len=2) cnum
      integer i,id,irecl,istore

      real(kind=dp) tme1,tme2
      character(len=20), parameter:: where=('pmoutput')
      if(npoim.eq.0)return
      if(idbg.ge.2)print *,where
      if(itme.ge.1)call cpu_time(tme1)


      do i=1,npoim

         write(cnum,'(i2.2)')i
         pmfile(i)= trim(basenm) // '.pm' // cnum

         irecl=2*( 4*ndim+ 2 + 3 )
         open(idisk4,file=pmfile(i),form='unformatted',
     &            access='direct',recl=IRECSIZE*irecl)

         do istore=1,nstore(i)

            write(idisk4,rec=(nsteppm(i)-nstore(i)+istore))
     &          (posmstore (id,i,istore), id=1,ndim1),
     &          (cmstore   (id,i,istore), id=1,ndim),
     &          (cmtotstore(id,i,istore), id=1,ndim),
     &          (velstore  (id,i,istore), id=1,ndim),
     &          (spinstore (id,i,istore), id=1,3),
     &          tmestore   (   i,istore)

         enddo
         close(idisk4)
         nstore(i)=0
      enddo

      if(idbg.ge.2)print *,'done ',where
      if(itme.ge.1)then
         call cpu_time(tme2)
         timing(itme_pmio)=timing(itme_pmio)+(tme2-tme1)
         ncalls(itme_pmio)=ncalls(itme_pmio)+1
         timing(itme_iocalls)=timing(itme_iocalls)+(tme2-tme1)
      endif

      return
      end subroutine pmoutput
!------------------------------------------------------------------
      subroutine pmstore(i12step)
!*********************************************************************
! Store pm information in a small cache for later output.            *
! Idea is to improve efficiency of IO by doing it in larger chunks.  *
!*********************************************************************

      integer, intent(in):: i12step

      integer i,j,loopindx
      real(kind=dp) fracTS
      character(len=20), parameter:: where =('pmstore')

      if(npoim.eq.0)return
      if(idbg.ge.2)print *,where

      if(indts.eq.1)then
         fracTS=real(lastts_end,dp)*dtincr
      else
         if(iusebin.eq.0)then
            fracTS=ZERO         !time update done already
         else
            fracTS=dtincr*real(lastts_end,dp)
         endif
      endif

      loopindx=nactivepm
      if(i12step.eq.2)loopindx=nactivefpm

      do j=1,loopindx
         i=iactivepm(j)
         nstore(i)=nstore(i)+1
         tmestore  (    i,nstore(i))=   t_unit*(t + fracTS)
         cmstore   (1  ,i,nstore(i))=   d_unit*dumcmpart(1)
         cmstore   (2  ,i,nstore(i))=   d_unit*dumcmpart(2)
         cmtotstore(1  ,i,nstore(i))=   d_unit*dumcmtot (1)
         cmtotstore(2  ,i,nstore(i))=   d_unit*dumcmtot (2)

         posmstore (ims,i,nstore(i))=  em_unit*dumposmaspm(ims,i)
         posmstore (1  ,i,nstore(i))=   d_unit*dumposmaspm(1  ,i)
         posmstore (2  ,i,nstore(i))=   d_unit*dumposmaspm(2  ,i)
         velstore  (1  ,i,nstore(i))= vel_unit*dumvelpm   (1  ,i)
         velstore  (2  ,i,nstore(i))= vel_unit*dumvelpm   (2  ,i)
         spinstore (3  ,i,nstore(i))=amom_unit*spinpm     (3  ,i)
#if NDIM==3
         cmstore   (3  ,i,nstore(i))=   d_unit*dumcmpart(3)
         cmtotstore(3  ,i,nstore(i))=   d_unit*dumcmtot (3)
         posmstore (3  ,i,nstore(i))=   d_unit*dumposmaspm(3  ,i)
         velstore  (3  ,i,nstore(i))= vel_unit*dumvelpm   (3  ,i)
         spinstore (1  ,i,nstore(i))=amom_unit*spinpm     (1  ,i)
         spinstore (2  ,i,nstore(i))=amom_unit*spinpm     (2  ,i)
#endif
      enddo

      if(idbg.ge.2)print *,'done ',where

      return
      end subroutine pmstore
!------------------------------------------------------------------
      subroutine lunit 
!************************************************************
!                                                           *
!  this routine attributes logical unit numbers.            *
!                                                           *
!************************************************************
      character(len=20), parameter:: where =('lunit')

      if(idbg.ge.2)print *,where

      iterm=50
      idisk1=11
      idisk2=12
      idisk3=13
      idisk4=14

      return
      end subroutine lunit 
!---------------------------------------------------------------------
      subroutine options(idump)
!************************************************************
!                                                           *
!  this reads in all of the options desired for the run     *
!                                                           *
!************************************************************
       integer, intent(out):: idump

      character(len=80) txtxt
      character(len=38) txt
      character(len=20) label, label1
      integer i
      logical tobe
!
!--open input file
!
      inquire(file='insph',exist=tobe)
      if(.not.tobe)stop 'no insph file exists'
      open(iterm,file='insph')

      call getenv('PWD',absolutepath) !avoid annoying xlf/mac bug
      absolutepath = trim(absolutepath) // '/'

      read(iterm,*)txtxt
      read(iterm,*)txtxt
      read(iterm,*)txtxt
!
!--read name of file containing physical input
!
      read(iterm,*)txt,label,basenm
      label1 = 'basenm'
      if(label .ne. label1) goto 1000
      write(6,*)txt, label, trim(basenm)
!
!--read options
!
      read(iterm,*)txt,label,io_fmt
      label1 = 'io_fmt'
      if(label .ne. label1) goto 1000
      write(6,*)txt, label, io_fmt

      read(iterm,*)txt,label,idump
      label1 = 'idump'
      if(label .ne. label1) goto 1000
      write(6,*)txt, label, idump

      read(iterm,*)txt,label,makechkpnt
      label1 = 'makechkpnt'
      if(label .ne. label1) goto 1000
      write(6,*)txt, label, makechkpnt

      read(iterm,*)txt,label,override
      label1 = 'override'
      if(label .ne. label1) goto 1000
      write(6,*)txt, label, override

      read(iterm,*)txt,label,dtinit
      label1 = 'dtinit'
      if(label .ne. label1) goto 1000
      write(6,*)txt, label, dtinit

      read(iterm,*)txt,label,dtmax
      label1 = 'dtmax'
      if(label .ne. label1) goto 1000
      write(6,*)txt, label, dtmax
!      dtmax=dtmax*year

      read(iterm,*)txt,label,dtmin
      label1 = 'dtmin'
      if(label .ne. label1) goto 1000
      write(6,*)txt, label, dtmin
!      dtmin=dtmin*year

      read(iterm,*)txt,label,tstop
      label1 = 'tstop'
      if(label .ne. label1) goto 1000
      write(6,*)txt, label, tstop
!      tstop=tstop*year

      read(iterm,*)txt,label,nstepmax
      label1 = 'nstepmax'
      if(label .ne. label1) goto 1000
      write(6,*)txt, label, nstepmax

      read(iterm,*)txt,label,dt_out
      label1 = 'dt_out'
      if(label .ne. label1) goto 1000
      write(6,*)txt, label, dt_out
!      dt_out=dt_out*year

      read(iterm,*)txt,label,dt_ana
      label1 = 'dt_ana'
      if(label .ne. label1) goto 1000
      write(6,*)txt, label, dt_ana
!      dt_ana=dt_ana*year

      read(iterm,*)txt,label,nout_max
      label1 = 'nout_max'
      if(label .ne. label1) goto 1000
      write(6,*)txt, label, nout_max

      read(iterm,*)txt,label,nana_max
      label1 = 'nana_max'
      if(label .ne. label1) goto 1000
      write(6,*)txt, label, nana_max

      read(iterm,*)txt,label,idbg
      label1 = 'idbg'
      if(label .ne. label1) goto 1000
      write(6,*)txt, label, idbg

      read(iterm,*)txt,label,itme
      label1 = 'itme'
      if(label .ne. label1) goto 1000
      write(6,*)txt, label, itme

      read(iterm,*)txtxt
      read(iterm,*)txtxt
      read(iterm,*)txtxt

      read(iterm,*)txt,label,iunits
      label1 = 'iunits'
      if(label .ne. label1) goto 1000
      write(6,*)txt, label, iunits

      read(iterm,*)txt,label,xmas
      label1 = 'xmas'
      if(label .ne. label1) goto 1000
      write(6,*)txt, label, xmas

      read(iterm,*)txt,label,ylen
      label1 = 'ylen'
      if(label .ne. label1) goto 1000
      write(6,*)txt, label, ylen

      read(iterm,*)txtxt
      read(iterm,*)txtxt
      read(iterm,*)txtxt

      read(iterm,*)txt,label,indts
      label1 = 'indts'
      if(label .ne. label1) goto 1000
      write(6,*)txt, label, indts

      read(iterm,*)txt,label,iusebin
      label1 = 'iusebin'
      if(label .ne. label1) goto 1000
      write(6,*)txt, label, iusebin

      read(iterm,*)txt,label,ifullextrap
      label1 = 'ifullextrap'
      if(label .ne. label1) goto 1000
      write(6,*)txt, label, ifullextrap

      read(iterm,*)txt,label,ibctype
      label1 = 'ibctype'
      if(label .ne. label1) goto 1000
      write(6,*)txt, label, ibctype

      read(iterm,*)txt,label,ishift
      label1 = 'ishift'
      if(label .ne. label1) goto 1000
      write(6,*)txt, label, ishift

      read(iterm,*)txt,label,xmin
      label1 = 'xmin'
      if(label .ne. label1) goto 1000
      write(6,*)txt, label, xmin

      read(iterm,*)txt,label,xmax
      label1 = 'xmax'
      if(label .ne. label1) goto 1000
      write(6,*)txt, label, xmax

      read(iterm,*)txt,label,ymin
      label1 = 'ymin'
      if(label .ne. label1) goto 1000
      write(6,*)txt, label, ymin

      read(iterm,*)txt,label,ymax
      label1 = 'ymax'
      if(label .ne. label1) goto 1000
      write(6,*)txt, label, ymax

      read(iterm,*)txt,label,zmin
      label1 = 'zmin'
      if(label .ne. label1) goto 1000
      write(6,*)txt, label, zmin

      read(iterm,*)txt,label,zmax
      label1 = 'zmax'
      if(label .ne. label1) goto 1000
      write(6,*)txt, label, zmax

      read(iterm,*)txt,label,tol
      label1 = 'tol'
      if(label .ne. label1) goto 1000
      write(6,*)txt, label, tol

      read(iterm,*)txt,label,tolpm
      label1 = 'tolpm'
      if(label .ne. label1) goto 1000
      write(6,*)txt, label, tolpm

      read(iterm,*)txt,label,ftol
      label1 = 'ftol'
      if(label .ne. label1) goto 1000
      write(6,*)txt, label, ftol

      read(iterm,*)txt,label,vtol
      label1 = 'vtol'
      if(label .ne. label1) goto 1000
      write(6,*)txt, label, vtol

      read(iterm,*)txt,label,ftolpm
      label1 = 'ftolpm'
      if(label .ne. label1) goto 1000
      write(6,*)txt, label, ftolpm

      read(iterm,*)txt,label,vtolpm
      label1 = 'vtolpm'
      if(label .ne. label1) goto 1000
      write(6,*)txt, label, vtolpm

      read(iterm,*)txt,label,cfl
      label1 = 'cfl'
      if(label .ne. label1) goto 1000
      write(6,*)txt, label, cfl

      read(iterm,*)txt,label,i_hts
      label1 = 'i_hts'
      if(label .ne. label1) goto 1000
      write(6,*)txt, label, i_hts

      read(iterm,*)txt,label,dhmax
      label1 = 'dhmax'
      if(label .ne. label1) goto 1000
      write(6,*)txt, label, dhmax

      read(iterm,*)txtxt
      read(iterm,*)txtxt
      read(iterm,*)txtxt

      read(iterm,*)txt,label,hmin
      label1 = 'hmin'
      if(label .ne. label1) goto 1000
      write(6,*)txt, label, hmin
!      hmin=hmin*OneAU

      read(iterm,*)txt,label,hmax
      label1 = 'hmax'
      if(label .ne. label1) goto 1000
      write(6,*)txt, label, hmax
!      hmax=hmax*OneAU

      read(iterm,*)txt,label,umin
      label1 = 'umin'
      if(label .ne. label1) goto 1000
      write(6,*)txt, label, umin

      read(iterm,*)txt,label,ieos
      label1 = 'ieos'
      if(label .ne. label1) goto 1000
      write(6,*)txt, label, ieos

      read(iterm,*)txt,label,ipres
      label1 = 'ipres'
      if(label .ne. label1) goto 1000
      write(6,*)txt, label, ipres
      
      read(iterm,*)txt,label,ipdv
      label1 = 'ipdv'
      if(label .ne. label1) goto 1000
      write(6,*)txt, label, ipdv

      read(iterm,*)txt,label,ishok
      label1 = 'ishok'
      if(label .ne. label1) goto 1000
      write(6,*)txt, label, ishok

      read(iterm,*)txt,label,ivisc
      label1 = 'ivisc'
      if(label .ne. label1) goto 1000
      write(6,*)txt, label, ivisc

      read(iterm,*)txt,label,ibals
      label1 = 'ibals'
      if(label .ne. label1) goto 1000
      write(6,*)txt, label, ibals

      read(iterm,*)txt,label,ivtime
      label1 = 'ivtime'
      if(label .ne. label1) goto 1000
      write(6,*)txt, label, ivtime

      read(iterm,*)txt,label,vlength
      label1 = 'vlength'
      if(label .ne. label1) goto 1000
      write(6,*)txt, label, vlength

      read(iterm,*)txt,label,alphamax
      label1 = 'alphamax'
      if(label .ne. label1) goto 1000
      write(6,*)txt, label, alphamax

      read(iterm,*)txt,label,alphastar
      label1 = 'alphastar'
      if(label .ne. label1) goto 1000
      write(6,*)txt, label, alphastar

      read(iterm,*)txt,label,betastar
      label1 = 'betastar'
      if(label .ne. label1) goto 1000
      write(6,*)txt, label, betastar

      read(iterm,*)txt,label,icool
      label1 = 'icool'
      if(label .ne. label1) goto 1000
      write(6,*)txt, label, icool

      read(iterm,*)txt,label,taucool
      label1 = 'taucool'
      if(label .ne. label1) goto 1000
      write(6,*)txt, label, taucool

      read(iterm,*)txt,label,iheat
      label1 = 'iheat'
      if(label .ne. label1) goto 1000
      write(6,*)txt, label, iheat

      read(iterm,*)txtxt
      read(iterm,*)txtxt
      read(iterm,*)txtxt

      read(iterm,*)txt,label,igrav
      label1 = 'igrav'
      if(label .ne. label1) goto 1000
      write(6,*)txt, label, igrav

      read(iterm,*)txt,label,igrape
      label1 = 'igrape'
      if(label .ne. label1) goto 1000
      write(6,*)txt, label, igrape

      read(iterm,*)txt,label,idirect
      label1 = 'idirect'
      if(label .ne. label1) goto 1000
      write(6,*)txt, label, idirect

      read(iterm,*)txt,label,maxbuild
      label1 = 'maxbuild'
      if(label .ne. label1) goto 1000
      write(6,*)txt, label, maxbuild

      read(iterm,*)txt,label,irevise
      label1 = 'irevise'
      if(label .ne. label1) goto 1000
      write(6,*)txt, label, irevise

      read(iterm,*)txt,label,clhfrac
      label1 = 'clhfrac'
      if(label .ne. label1) goto 1000
      write(6,*)txt, label, clhfrac

      read(iterm,*)txt,label,imac
      label1 = 'imac'
      if(label .ne. label1) goto 1000
      write(6,*)txt, label, imac

      read(iterm,*)txt,label,treeacc
      label1 = 'treeacc'
      if(label .ne. label1) goto 1000
      write(6,*)txt, label, treeacc

      read(iterm,*)txt,label,isoft
      label1 = 'isoft'
      if(label .ne. label1) goto 1000
      write(6,*)txt, label, isoft

      read(iterm,*)txt,label,eps
      label1 = 'eps'
      if(label .ne. label1) goto 1000
      write(6,*)txt, label, eps
!      eps=eps*OneAU

      read(iterm,*)txt,label,sepmax
      label1 = 'sepmax'
      if(label .ne. label1) goto 1000
      write(6,*)txt, label, sepmax
!      sepmax=sepmax*OneAU

      read(iterm,*)txt,label,bsepmax
      label1 = 'bsepmax'
      if(label .ne. label1) goto 1000
      write(6,*)txt, label, bsepmax
!      bsepmax=bsepmax*OneAU

      read(iterm,*)txt,label,igrapelim
      label1 = 'igrapelim'
      if(label .ne. label1) goto 1000
      write(6,*)txt, label, igrapelim

      read(iterm,*)txt,label,gmasslim
      label1 = 'gmasslim'
      if(label .ne. label1) goto 1000
      write(6,*)txt, label, gmasslim
!      gmasslim=gmasslim*Msun

      read(iterm,*)txtxt
      read(iterm,*)txtxt
      read(iterm,*)txtxt

      read(iterm,*)txt,label,irem
      label1 = 'irem'
      if(label .ne. label1) goto 1000
      write(6,*)txt, label, irem

      read(iterm,*)txt,label,idustev
      label1 = 'idustev'
      if(label .ne. label1) goto 1000
      write(6,*)txt, label, idustev

      read(iterm,*)txt,label,colfrac
      label1 = 'colfrac'
      if(label .ne. label1) goto 1000
      write(6,*)txt, label, colfrac

      read(iterm,*)txt,label,istrheat
      label1 = 'istrheat'
      if(label .ne. label1) goto 1000
      write(6,*)txt, label, istrheat

      read(iterm,*)txt,label,rdisk
      label1 = 'rdisk'
      if(label .ne. label1) goto 1000
      write(6,*)txt, label, rdisk
!      rdisk=rdisk*OneAU

      read(iterm,*)txtxt
      read(iterm,*)txtxt
      read(iterm,*)txtxt

      read(iterm,*)txt,label,iexpand
      label1 = 'iexpand'
      if(label .ne. label1) goto 1000
      write(6,*)txt, label, iexpand

      if(iexpand.eq.1) then 
         read(iterm,*)txt,label,ncdumps 
         label1 = 'ncdumps'
         if(label .ne. label1) goto 1000
         write(6,*)txt, label, ncdumps

         read(iterm,*)txt,(redump(i),i=1,ncdumps)
         write(6,*)txt, label, (redump(i),i=1,ncdumps)
      else
         read(iterm,*)txtxt
         read(iterm,*)txtxt
      endif

      read(iterm,*)txt,label,h_0
      label1 = 'h_0'
      if(label .ne. label1) goto 1000
      write(6,*)txt, label, h_0

      read(iterm,*)txt,label,omegam
      label1 = 'omegam'
      omegal=1.d0-omegam
      if(label .ne. label1) goto 1000
      write(6,*)txt, label, omegam

      close(iterm)

      return

1000  continue
      print *,'incorrect input file'
      write(6,1001)label,label1
1001  format(' got label = ',a20,'  expected label = ',a20)
      stop'Incorrect insph file'

      end subroutine options
!---------------------------------------------------------------------
      subroutine rdump(idump)
!**********************************************************************
!                                                                     *
!  this routine reads a dump into memory                              *
!                                                                     *
!**********************************************************************
      use vineutils

      integer, intent(in):: idump

      logical tobe
      integer i,id,numcpus
      integer id_xdrfile,ierr

      real(kind=dp) tme1,tme2
      character(len=20), parameter:: where =('rdump')
      if(idbg.ge.2)print *,where
      if(itme.ge.1)call cpu_time(tme1)

      inquire(file=trim(dumpfile),exist=tobe)
      if(.not.tobe)then
         print *,'Attempted to open file: ',trim(dumpfile)
         stop' file does not exist'
      endif

      select case(io_fmt)
      case(id_xdr)

         id_xdrfile = initxdr(trim(dumpfile), 'r', .FALSE. )
         if(id_xdrfile.lt.0)then
            print *,'Error opening file',trim(dumpfile)
            stop'Error opening XDR file'
         endif

         ierr = ixdrimat(id_xdrfile,iheadlength,iheader)
         ierr = ixdrdmat(id_xdrfile,iheadlength,dheader)
         ierr = ixdrrewind(id_xdrfile)

         call readheader
         call params_sanitycheck(idump)
         call grabmem(npart)

         print *,'Reading data in...'

         ierr = ixdrimat(id_xdrfile,iheadlength,iheader)
         ierr = ixdrdmat(id_xdrfile,iheadlength,dheader)
         ierr = ixdrdmat(id_xdrfile,ndim1*npart,posmas)
         ierr = ixdrdmat(id_xdrfile,ndim*npart,vel)
         ierr = ixdrdmat(id_xdrfile,npart,h)
         ierr = ixdrdmat(id_xdrfile,npart_sph,u)
         ierr = ixdrdmat(id_xdrfile,npart_sph,rho)
         ierr = ixdrdmat(id_xdrfile,npart_sph,alpha)
         ierr = ixdrdmat(id_xdrfile,npart,poten)
         ierr = ixdrimat(id_xdrfile,npart,ipindx)
         ierr = ixdrimat(id_xdrfile,npart_sph,material)
         ierr = ixdrimat(id_xdrfile,npart,itstepbin)
         ierr = ixdrdmat(id_xdrfile,ndim1*npoim,posmaspm)
         ierr = ixdrdmat(id_xdrfile,ndim*npoim,velpm)
         ierr = ixdrdmat(id_xdrfile,3*npoim,spinpm)
         ierr = ixdrdmat(id_xdrfile,npoim,hpm)
         ierr = ixdrimat(id_xdrfile,npoim,itstepbinpm)
         ierr = ixdrimat(id_xdrfile,npoim,nsteppm)

         ierr = ixdrclose(id_xdrfile)

      case(id_ftn)

         open(idisk1,
     &        file=trim(dumpfile),status='old',form='unformatted')

         read(idisk1,err=100)(iheader(i),i=1,iheadlength),
     &                       (dheader(i),i=1,iheadlength)
         rewind(idisk1)

         call readheader
         call params_sanitycheck(idump)
         call grabmem(npart)

         print *,'Reading data in...'

         read(idisk1,err=100) 
     &        (iheader(i),i=1,iheadlength),
     &        (dheader(i),i=1,iheadlength),
     &        ((posmas(id,i),id=1,ndim1), i=1,npart),
     &        ((vel   (id,i),id=1,ndim ), i=1,npart),
     &        (h    (i),i=1,npart), 
     &        (u    (i),i=1,npart_sph),
     &        (rho  (i),i=1,npart_sph),
     &        (alpha(i),i=1,npart_sph),
     &        (poten(i),i=1,npart),
     &        (ipindx(i),i=1,npart),
     &        (material(i),i=1,npart_sph),
     &        (itstepbin(i),i=1,npart),
     &        ((posmaspm(id,i),id=1,ndim1),i=1,npoim),
     &        ((velpm   (id,i),id=1,ndim ),i=1,npoim),
     &        ((spinpm  (id,i),id=1,3    ),i=1,npoim),
     &        (hpm     (   i),i=1,npoim),
     &        (itstepbinpm(i),i=1,npoim),
     &        (nsteppm    (i),i=1,npoim)
         close(idisk1)

      case default
         print *,'Your selection for the IO format'
         print *,'has not been implemented'
         stop 'IO format not supported'
      end select

      return

100   write(*,*)'reading error in rdump!'
      stop'rdump: error reading dump'

      end subroutine rdump
!---------------------------------------------------------------------
      subroutine wdump(idump,makecheckpoint)
!**********************************************************************
!                                                                     *
!  this routine writes a dump on disk                                 *
!                                                                     *
!**********************************************************************
      logical, intent(in):: makecheckpoint
      integer, intent(in):: idump

      integer id_xdrfile,ierr,iochek,i,id
      logical tobe

      character(len=20), parameter:: where =('wdump')
      if(idbg.ge.2)print *,where

      select case(io_fmt)

      case(id_xdr)
!
! XDR only knows read, write and append as modes, so we can use the same
! mode for overwriting checkpoint dumps and writing normal dumps. But as we
! don't want to overwrite already existing normal dumps, we need to check
! for that first (XDR would simply overwrite it otherwise).
!
         inquire(file=trim(dumpfile),exist=tobe)
         if(tobe)then
            print *,trim(dumpfile),' already exists!'
            stop 'Attempt to overwrite existing dumpfile'
         endif

         id_xdrfile = initxdr(trim(dumpfile), 'w', .FALSE. )
         if(id_xdrfile.lt.0)then
            print *,'Error opening file',trim(dumpfile)
            stop 'Error opening file'
         endif

         ierr = ixdrimat(id_xdrfile,iheadlength,iheader)
         ierr = ixdrdmat(id_xdrfile,iheadlength,dheader)
         ierr = ixdrdmat(id_xdrfile,ndim1*npart,posmas)
         ierr = ixdrdmat(id_xdrfile,ndim*npart,vel)
         ierr = ixdrdmat(id_xdrfile,npart,h)
         ierr = ixdrdmat(id_xdrfile,npart_sph,u)
         ierr = ixdrdmat(id_xdrfile,npart_sph,rho)
         ierr = ixdrdmat(id_xdrfile,npart_sph,alpha)
         ierr = ixdrdmat(id_xdrfile,npart,poten)
         ierr = ixdrimat(id_xdrfile,npart,ipindx)
         ierr = ixdrimat(id_xdrfile,npart_sph,material)
         ierr = ixdrimat(id_xdrfile,npart,itstepbin)
         ierr = ixdrdmat(id_xdrfile,ndim1*npoim,posmaspm)
         ierr = ixdrdmat(id_xdrfile,ndim*npoim,velpm)
         ierr = ixdrdmat(id_xdrfile,3*npoim,spinpm)
         ierr = ixdrdmat(id_xdrfile,npoim,hpm)
         ierr = ixdrimat(id_xdrfile,npoim,itstepbinpm)
         ierr = ixdrimat(id_xdrfile,npoim,nsteppm)

         ierr = ixdrclose(id_xdrfile)

      case(id_ftn)
!
! checkpoint dump needs to overwrite a file that possibly already
! exists, but don't let a normal dump overwrite an existing file
!
         if(makecheckpoint)then
            open(idisk1,file=trim(dumpfile),status='replace',
     &                                      form='unformatted')
         else
            open(idisk1,file=trim(dumpfile),status='new',
     &                                      form='unformatted')
         endif

         write(idisk1,iostat=iochek,err=100)
     &        (iheader(i),i=1,iheadlength),
     &        (dheader(i),i=1,iheadlength),
     &        ((posmas(id,i),id=1,ndim1), i=1,npart),
     &        ((vel   (id,i),id=1,ndim ), i=1,npart),
     &        (h    (i),i=1,npart), 
     &        (u    (i),i=1,npart_sph),
     &        (rho  (i),i=1,npart_sph),
     &        (alpha(i),i=1,npart_sph),
     &        (poten(i),i=1,npart),
     &        (ipindx(i),i=1,npart),
     &        (material(i),i=1,npart_sph),
     &        (itstepbin(i),i=1,npart),
     &        ((posmaspm(id,i),id=1,ndim1),i=1,npoim),
     &        ((velpm   (id,i),id=1,ndim ),i=1,npoim),
     &        ((spinpm  (id,i),id=1,3    ),i=1,npoim),
     &        (hpm     (   i),i=1,npoim),
     &        (itstepbinpm(i),i=1,npoim),
     &        (nsteppm    (i),i=1,npoim)

         close(idisk1)
         if(iochek.lt.0)then
            print *,'ran out of data to write'
            print *,'something might be wrong'
         endif

      case default
         print *,'Your selection for the IO format'
         print *,'has not been implemented'
         stop 'IO format not supported'
      
      end select

      if(idbg.ge.0)print *,'a dump has occured at t=',t

      return
!
! an error occured while writing
!
100   write(*,*)'error in wdump dumpfile:',trim(dumpfile)
      stop 'wdump: error writing dump'

      end subroutine wdump
!---------------------------------------------------------------------
      subroutine params_sanitycheck(idump)
!***********************************************************************
!                                                                      *
! This routine checks (as far as possible) if the various combinations *
! of parameters in insph / the dump file and the selected compiler     *
! switches in the makefile are compatible with one another.            *
!                                                                      *
!***********************************************************************
      integer, intent(in):: idump

      character(len=12) oldintg

      print *,'=================================================='
      print *,' '
      print *,' '
      print *,'Checking for sane input parameters'
      print *,' '
      print *,' '

      if(iheadlength.ne.iheader(id_iheadlen))then
         print *,' '
         print *,'Dump believes header length is:',iheader(id_iheadlen)
         print *,'Code believes header length is:',iheadlength
         print *,' '
         stop'Inconsistent header length: Unable to run'
      endif
      if(ndim    .ne.iheader(id_ndim))then
         print *,' '
         print *,'Dump believes dimensionality is:',iheader(id_ndim)
         print *,'Code believes dimensionality is:',ndim
         print *,' '
         stop'Inconsistent dimensionality: Unable to run'
      endif
      if(npart_sph.gt.isphdim)then
         print *,' '
         print *,'Dump claims:',npart_sph,' SPH particles'
         print *,'Code max is:',isphdim,' (recompile for more)'
         print *,' '
         stop'Too many sph particles: Unable to run'
      endif
      if(npart-npart_sph.gt.nboddim)then
         print *,' '
         print *,'Dump claims:',npart-npart_sph,' N-body particles'
         print *,'Code max is:',nboddim,' (recompile for more)'
         print *,' '
         stop'Too many N-body particles: Unable to run'
      endif
      if(npart.gt.idim)then
         print *,' '
         print *,'Dump claims:',npart,' particles' 
         print *,'Code max is:',idim,' (recompile for more)'
         print *,' '
         stop'Too many particles: Unable to run'
      endif
      if(npoim.gt.ipmdim)then
         print *,' '
         print *,'Dump claims:',npoim ,' point mass particles'
         print *,'Code max is:',ipmdim,' (recompile for more)'
         print *,' '
         stop'Too many Point Mass particles: Unable to run'
      endif
      if(isoft.ne.id_Plummer .and. igrape.eq.1)then
         print *,' '
         print *,'Your insph file requests non-Plummer softening'
         print *,'but you are using the GRAPE hardware, which'
         print *,'can only use Plummer softening.'
         print *,' '
         stop'Incompatible softening and grape options'
      endif
      if(isoft.eq.id_varkern .and. npart_sph.eq.0)then
         print *,' '
         print *,'Your insph file requests variable kernel'
         print *,'softening but you have no SPH particles.'
         print *,'Only SPH particles can be variably softened'
         print *,' '
         stop'Incompatible softening and particle options'
      endif
      if(ibctype.eq.id_perdbnd .and. igrav.eq.1 .and.
     &        isoft.ne.id_Plummer)then
         print *,'The routine for the ewald method requires'
         print *,'that you use Plummer softening, no spline kernel'
         stop 'Incompatible softening for periodic boundaries'
      endif
      if((dheader(id_tnextout)-t).lt.zero)then
         print *,'*************************************************'
         print *,'The dump thinks the next dump time is before now!'
         print *,'Dump time from the file will be overridden when  '
         print *,'initially set, using the current time and dt_out '
         print *,'values from your insph file.                     '
         print *,'Dump thinks the current time is:',t
         print *,'Dump thinks next dump   time is:',dheader(id_tnextout)
         print *,'*************************************************'
! Note that this override is done in the setdumptime routine. Not here.
      endif
      if( abs(t+dt_out-dheader(id_tnextout))/dt_out.gt. 1e-10_dp .and.
     &          override)then
         print *,'The next expected dump time saved in the dump file'
         print *,'is different than what you have selected in your'
         print *,'insph file, and will therefore be overridden'
         print *,'Hope thats ok'
         print *,'Dump thinks next dump be  at t=',dheader(id_tnextout)
         print *,'This run will output next at t=',(t+dt_out)
         print *,' '
      endif
      if(dtmin.ge.dtmax)then
         print *,'Your dtmin is greater than your dtmax'
         print *,'dtmin:',dtmin
         print *,'dtmax:',dtmax
         stop 'Inconsistent time step limiters'
      endif
      if(iusebin.eq.1 .and. dt_out.lt.dtmax)then
         print *,'Your dump time increment is smaller than the'
         print *,'maximum timestep in your bin hierarchy.'
         print *,'For binned timesteps, this is not possible'
         print *,'dt_out=',dt_out
         print *,'dtmax =',dtmax
         stop 'Dump time increment is too small'
      endif
      if(iusebin.eq.1 .and. 
     &    (dt_out/dtmax - real(nint(dt_out/dtmax),dp)) .gt. 1e-5_dp)then
         print *,'Your dump time increment (dt_out) is not an'
         print *,'integer multiple of the maximum time step dtmax'
         print *,'This means you will not get dumps at the times'
         print *,'you expect. Hope thats ok with you'
         print *,' '
         print *,'dtmax =',dtmax
         print *,'dt_out=',dt_out
         print *,' '
      endif
      if(iunits.ne.iheader(id_iunits))then
         print *,'Inconsistent units between'
         print *,'dump file and insph setting'
         print *,'insph file thinks iunits is:',iunits
         print *,'Dump  file thinks iunits is:',iheader(id_iunits)
         stop 'Inconsistent Unit settings'
      endif
      if(iunits.ne.0)then   !Scale free units don't need xmax/ylen
         if(abs(xmas-dheader(id_xmas))/xmas .gt. 1e-14)then
            print *,'Inconsistent units between'
            print *,'dump file and insph setting'
            print *,'insph file thinks xmas is:',xmas
            print *,'Dump  file thinks xmas is:',dheader(id_xmas)
            stop'Units don''t make sense'
         endif
         if(abs(ylen-dheader(id_ylen))/ylen .gt. 1e-14)then
            print *,'Inconsistent units between'
            print *,'dump file and insph setting'
            print *,'insph file thinks ylen is:',ylen
            print *,'Dump  file thinks ylen is:',dheader(id_ylen)
            stop'Units don''t make sense'
         endif
      endif
#ifndef SPH
      if(npart_sph.ne.0)then
         print *,' '
         print *,'Dump claims:',npart_sph,' SPH particles'
         print *,'but this executable does not have the SPH'
         print *,'module compiled in!'
         print *,'Recompile with the SPH makefile option set'
         stop'SPH not compiled into this executable'
      endif
#else
      if(ieos.eq.id_lagrgiso .or. ieos.eq.id_euleriso .or.
     &   ieos.eq.id_bateeos)then
         if(iunits.eq.1 .and. iexpand.eq.0 .and. 
     &               THREE.gt.Avemwt*Mprot/kBoltz*umin)then
            print *,'umin value of umin =',umin
            print *,'corresponds to a temperature of'
            print *,'T=',Avemwt*Mprot/kBoltz*umin,' K'
            print *,'which is lower than the cosmic background'
            print *,'VINE will reset it to the cosmic background'
            print *,'temperature of 3 Kelvin'

            umin = THREE/(Avemwt*Mprot/kBoltz)

            print *,'New umin value is:',umin,' in external units'
         endif
         if(uconst.lt.ZERO)then
            print *,'Unphysical coefficient for isothermal EOS'
            print *,'uconst =',uconst
            stop'uconst<0'
         endif
         if(rcore.lt.ZERO)then
            print *,'Unphysical core radius for isothermal EOS'
            print *,'rcore =',rcore
            stop'rcore<0'
         endif
      else
         if(abs(dheader(id_gamma)-ONE).lt.1e-10_dp)then
            print *,' '
            print *,'You have not selected an isothermal equation of'
            print *,'state, but have set the ratio of specific'
            print *,'heats, gamma, to unity!!!'
            print *,'gamma : ',dheader(id_gamma)
            stop'Inconsistent EOS settings'
         endif
         if(iunits.eq.1 .and. iexpand.eq.0 .and. THREE.gt.
     &         Avemwt*(dheader(id_gamma)-ONE)*Mprot/kBoltz*umin)then
            print *,'umin value of umin =',umin
            print *,'corresponds to a temperature of'
            print *,'T=',
     &         Avemwt*(dheader(id_gamma)-ONE)*Mprot/kBoltz*umin,' K'
            print *,'which is lower than the cosmic background'
            print *,'VINE will reset it to the cosmic background'
            print *,'temperature of 3 Kelvin'

            umin = THREE/(Avemwt*(dheader(id_gamma)-ONE)*Mprot/kBoltz)

            print *,'New umin value is:',umin,' in external units'
         endif
      endif
#endif
#ifndef PM
      if(npoim.ne.0)then
         print *,' '
         print *,'Your dump contains',npoim,' point masses '
         print *,'but this executable does not have the PM'
         print *,'module compiled in!'
         print *,'Recompile with the PM makefile option set'
         stop'Point masses compiled into this executable'
      endif
#endif
#ifndef PERIODIC
      if(ibctype.eq.id_perdbnd)then
         print *,'Periodic boundaries not compiled in this'
         print *,'executable. Recompile with the PERIODIC'
         print *,'makefile option set'
         stop'Periodic boundaries not compiled into this executable'
      endif
#endif
#ifndef COSMO
      if(iexpand.eq.1)then
         print *,'Cosmological expansion requested,'
         print *,'but not compiled into this version'
         print *,'Recompile with the COSMO makefile option set'
         stop'Cosmology not compiled into this executable'
      endif
#else
! check for leapfrog integrator because currently only 
! this one works with cosmological expansion
#ifndef LF
      if(iexpand.eq.1)then
         print *,'You want to run a cosmological simulation with'
         print *,'the Runge-Kutta integrator. Such a module doesn''t'
         print *,'exist yet, please switch to the leapfrog integrator'
         stop'Incompatible integrator for cosmological simulations'
      endif
#endif
      if(npart_sph.gt.0.and.iexpand.eq.1)then
         print*,'You want to run a cosmological simulation with'
         print*,'gas (npart_sph/=0). This is currently not tested in'
         print*,'this version of VINE.'
         stop'Cosmology not tested for gas in this VINE version.'
      endif
#endif
#ifdef LF
      if(iusebin.ne.1)then
         print *,'Using unbinned timesteps with the leapfrog'
         print *,'integrator may not be advisable, due to'
         print *,'the repeated small offsets from having properly'
         print *,'centered timesteps and also the corrections in '
         print *,'potentials and densities. (see subr. lf_correct)'
         print *,'Caveat Emptor'
      endif
#endif
      if(iusebin.eq.1 .and. iheader(id_iusebin).eq.0)then
         print *,'Previously used unbinned timesteps, but now using'
         print *,'binned timesteps. This means your timestep will'
         print *,'start from the smallest timestep bins, unless'
         print *,'you are starting from t=0.'
         print *,'This should be fixed someday for other times. too'
      endif

      if(io_fmt.ne.id_ftn .and. io_fmt.ne.id_xdr .and.
     &   io_fmt.ne.id_hdf)then
         print 500,'io_fmt   ',io_fmt
         stop
      endif
      if(iunits.ne.0 .and. iunits.ne.1 .and.
     &   iunits.ne.2 .and. iunits.ne.3)then
         print 500,'iunits   ',iunits
         stop
      endif
      if(makechkpnt.ne.0 .and. makechkpnt.ne.1)then
        print 500,'makechkpnt',makechkpnt
        stop
      endif
      if(ibctype.ne.id_freebnd .and. 
     &       ibctype.ne.id_perdbnd .and. 
     &       ibctype.ne.id_reflbnd)then
         print 500,'ibctype  ',ibctype
         stop
      endif
      if(indts.ne.0 .and. indts.ne.1)then
         print 500,'indts    ',indts
         stop
      endif
      if(iusebin.ne.0 .and. iusebin.ne.1)then
         print 500,'iusebin  ',iusebin
         stop
      endif
      if(ifullextrap.ne.0 .and. ifullextrap.ne.1)then
         print 500,'ifullextrap',ifullextrap
         stop
      endif
      if(ipres.ne.0 .and.ipres.ne.1)then
         print 500,'ipres    ',ipres
         stop
      endif
      if(ipdv.ne.0 .and. ipdv.ne.1)then
         print 500,'ipdv     ',ipdv
         stop
      endif
      if(ieos.ne.id_idealgas .and. 
     &   ieos.ne.id_euleriso .and. 
     &   ieos.ne.id_lagrgiso .and.
     &   ieos.ne.id_polyeos  .and.
     &   ieos.ne.id_entreos  .and.
     &   ieos.ne.id_bateeos  )then
         print 500,'ieos     ',ieos
         stop
      endif
      if(icool.ne.0 .and. icool.ne.1)then
         print 500,'icool    ',icool
         stop
      endif 
      if(iheat.ne.0 .and. iheat.ne.1)then
         print 500,'iheat    ',iheat
         stop
      endif
      if(ivisc.ne.0 .and. ivisc.ne.1)then
         print 500,'ivisc    ',ivisc
         stop
      endif
      if(ivtime.ne.0 .and. ivtime.ne.1)then
         print 500,'ivtime   ',ivtime
         stop
      endif
      if(ibals.ne.0 .and. ibals.ne.1)then
         print 500,'ibals    ',ibals
      endif
      if(ishok.ne.0 .and. ishok.ne.1)then
         print 500,'ishok    ',ishok
         stop
      endif
      if(igrav.ne.0 .and. igrav.ne.1)then
         print 500,'igrav    ',igrav
         stop
      endif
      if(isoft.ne.id_varkern .and.
     &       isoft.ne.id_fixkern .and.
     &       isoft.ne.id_Plummer)then
         print 500,'isoft    ',isoft
         stop
      endif
      if(imac.ne.id_angle .and.
     &      imac.ne.id_SWabs .and.
     &      imac.ne.id_gadget)then
         print 500,'imac     ',imac
         stop
      endif
      if(maxbuild.lt.0)then
         print 500,'maxbuild ',maxbuild
         stop
      endif
      if(irevise.ne.0 .and. irevise.ne.1)then
         print 500,'irevise ',irevise
         stop
      endif
      if(i_hts.ne.0 .and. i_hts.ne.1)then
         print 500,'i_hts    ',i_hts
         stop
      endif
      if(iexpand.ne.0 .and. iexpand.ne.1)then
         print 500,'iexpand  ',iexpand
         stop
      endif
      if(maxclumpsize.lt.1)then
         print 500,'maxclumpsize',maxclumpsize
         stop
      endif
      if(maxbunchsize.lt.1)then
         print 500,'maxbunchsize',maxbunchsize
         stop
      endif
      if(ishift.ne.0 .and.ishift.ne.1)then
         print 600,'ishift   ',ishift
         stop
      endif
!
! Real variables
!
      if(vlength.lt.zero)then
         print 550,'vlength  ',vlength
         stop
      endif
      if(alphamax.lt.alphastar)then
         print 550,'alphamax',alphamax
         print *,'Because it is less than alphastar.'
         stop
      endif
      if(alphastar.lt.zero)then
         print 550,'alphastar',alphastar
         stop
      endif
      if(betastar.lt.zero)then
         print 550,'betastar ',betastar
         stop
      endif
      if(tol.lt.zero)then
         print 550,'tol      ',tol
         stop
      endif
      if(tolpm.lt.zero)then
         print 550,'tolpm    ',tolpm
         stop
      endif
      if(ftol.lt.zero)then
         print 550,'ftol     ',ftol
      endif
      if(vtol.lt.zero)then
         print 550,'vtol     ',vtol
      endif
      if(ftolpm.lt.zero)then
         print 550,'ftolpm   ',ftolpm
      endif
      if(vtolpm.lt.zero)then
         print 550,'vtolpm   ',vtolpm
      endif
      if(cfl.lt.zero .or. cfl.gt.one)then
         print 550,'cfl      ',cfl
         stop
      endif
      if(dhmax.lt.zero .or. dhmax.gt.one)then
         print 550,'dhmax    ',dhmax
         stop
      endif
      if(treeacc.lt.zero .or. 
     &       (imac.ne.id_SWabs .and. treeacc.gt.one))then
         print 550,'treeacc  ',treeacc
         stop
      endif
      if(sepmax.lt.zero)then
         print 550,'sepmax   ',sepmax
         stop
      endif
      if(bsepmax.lt.zero)then
         print 550,'bsepmax  ',bsepmax
         stop
      endif
      if(hmin.le.zero)then
         print 550,'hmin     ',hmin
         stop
      endif
      if(eps.lt.zero)then
         print 550,'eps      ',eps
         stop
      endif
      if(dtinit.le.zero)then
         print 550,'dtinit   ',dtinit
         stop
      endif
      if(dtmax.lt.zero)then
         print 550,'dtmax    ',dtmax
         stop
      endif
      if(dtmin.lt.zero)then
         print 550,'dtmin    ',dtmin
         stop
      endif
      if(dt_out.le.zero)then
         print 550,'dt_out   ',dt_out
         stop
      endif
      if(xmas.le.zero)then
         print 550,'xmas     ',xmas
         stop
      endif
      if(ylen.le.zero)then
         print 550,'ylen     ',ylen
         stop
      endif
      if(umin.lt.zero)then
        print 550,'umin     ',umin
        stop
      endif
      if(gmasslim.le.zero)then
         print 550,'gmasslim ',gmasslim
         stop
      endif
      if(clhfrac.lt.one)then
         print 550,'clhfrac  ',clhfrac
         stop
      endif
      if(xmin.ge.xmax)then
         print 550,'xmin     ',xmin
         stop
      endif
      if(xmax.le.xmin)then
         print 550,'xmax     ',xmax
         stop
      endif
      if(ymin.ge.ymax)then
         print 550,'ymin     ',ymin
         stop
      endif
      if(ymax.le.ymin)then
         print 550,'ymax     ',ymax
         stop
      endif
      if(zmin.ge.zmax)then
         print 550,'zmin     ',zmin
         stop
      endif
      if(zmax.le.zmin)then
         print 550,'zmax     ',zmax
         stop
      endif
     
      if(iexpand.eq.1)then
         if(h_0.lt.zero)then
            print 550,'h_0      ',h_0
            stop
         endif
         if(omegam.lt.zero)then
            print 550,'omegam   ',omegam
            stop
         endif
      endif

      print *,' '
      print *,' '
      print *,'Your parameters appear sane'
      print *,' '
      print *,' '
      print *,'=================================================='
!
! now check if the same code parameters are used currently 
! as are stored in the dump file
!
      print *,'=================================================='
      print *,' '
      print *,' '
      print *,'Comparing current code parameters to stored values'
      print *,' '
      print *,' '
      if(id_myintg .ne. iheader(id_intgrtr))then
         oldintg='unknown'
         if(iheader(id_intgrtr).eq.id_lf_dkd)oldintg='Leapfrog'
         if(iheader(id_intgrtr).eq.id_rk    )oldintg='Runge-Kutta'
      print *,'********************************************************'
      print *,'********************************************************'
      print *,'********************************************************'
      print *,'********************************************************'
         if(id_myintg.eq.id_lf_dkd)print 602,'Leapfrog',oldintg
         if(id_myintg.eq.id_rk    )print 602,'Runge-Kutta',oldintg
      print *,'********************************************************'
      print *,'********************************************************'
      print *,'********************************************************'
      print *,'********************************************************'
      else
#if defined(RK)
         print *,'We are using the Runge-Kutta Integrator'
#endif
#if defined(LF)
         print *,'We are using the Leapfrog Integrator'
#endif
         print *,' '
         print *,' '
      endif

      if(idbg    .ne.iheader(id_idbg  ))
     &        print 600,'idbg     ',idbg,iheader(id_idbg)
      if(itme    .ne.iheader(id_itme  ))
     &        print 600,'itme     ',itme,iheader(id_itme)
      if(idump   .ne.iheader(id_idump  ))
     &        print 600,'idump    ',idump,iheader(id_idump)
      if(io_fmt  .ne.iheader(id_io_fmt ))
     &        print 600,'io_fmt   ',io_fmt ,iheader(id_io_fmt )
      if(iunits  .ne.iheader(id_iunits ))
     &        print 600,'iunits   ',iunits,iheader(id_iunits)
      if(makechkpnt.ne.iheader(id_makechkpnt))
     &        print 600,'maketmp  ',makechkpnt,iheader(id_makechkpnt)
      if(ibctype .ne.iheader(id_ibctype))
     &        print 600,'ibctype  ',ibctype,iheader(id_ibctype)
      if(indts   .ne.iheader(id_indts  ))
     &        print 600,'indts    ',indts,iheader(id_indts)
      if(iusebin .ne.iheader(id_iusebin))
     &        print 600,'iusebin  ',iusebin,iheader(id_iusebin)
      if(ifullextrap .ne.iheader(id_fullextrap))
     &        print 600,'ifullextrap',ifullextrap,iheader(id_fullextrap)
      if(ipres   .ne.iheader(id_ipres  ))
     &        print 600,'ipres    ',ipres,iheader(id_ipres)
      if(ipdv    .ne.iheader(id_ipdv   ))
     &        print 600,'ipdv     ',ipdv ,iheader(id_ipdv )
      if(ieos    .ne.iheader(id_ieos   ))
     &        print 600,'ieos     ',ieos ,iheader(id_ieos )
      if(icool   .ne.iheader(id_icool  ))
     &        print 600,'icool    ',icool,iheader(id_icool)
      if(iheat   .ne.iheader(id_iheat  ))
     &        print 600,'iheat    ',iheat,iheader(id_iheat)
      if(ivisc   .ne.iheader(id_ivisc  ))
     &        print 600,'ivisc    ',ivisc,iheader(id_ivisc)
      if(ivtime  .ne.iheader(id_ivtime ))
     &        print 600,'ivtime   ',ivtime,iheader(id_ivtime)
      if(ibals   .ne.iheader(id_ibals  ))
     &        print 600,'ibals    ',ibals ,iheader(id_ibals )
      if(ishok   .ne.iheader(id_ishok  ))
     &        print 600,'ishok    ',ishok ,iheader(id_ishok )
      if(igrav   .ne.iheader(id_igrav  ))
     &        print 600,'igrav    ',igrav ,iheader(id_igrav )
      if(isoft   .ne.iheader(id_isoft  ))
     &        print 600,'isoft    ',isoft ,iheader(id_isoft )
      if(imac    .ne.iheader(id_imac   ))
     &        print 600,'imac     ',imac  ,iheader(id_imac  )
      if(maxbuild.ne.iheader(id_maxbuild))
     &        print 600,'maxbuild ',maxbuild,iheader(id_maxbuild)
      if(irevise .ne.iheader(id_revise))
     &        print 600,'irevise  ',irevise,iheader(id_revise)
      if(i_hts   .ne.iheader(id_ihts   ))
     &        print 600,'i_hts    ',i_hts,iheader(id_ihts)
      if(iexpand .ne.iheader(id_iexpand))
     &        print 600,'iexpand  ',iexpand,iheader(id_iexpand)
      if(ncdumps .ne.iheader(id_ncdumps))then
              print 600,'ncdumps  ',ncdumps,iheader(id_ncdumps)
              print *,'There may be confusion with dump numbers'
      endif
      if(maxclumpsize.ne.iheader(id_maxclumpsize))
     &   print 600,'maxclumpsize',maxclumpsize,iheader(id_maxclumpsize)
      if(maxbunchsize.ne.iheader(id_maxbunchsize))
     &   print 600,'maxbunchsize',maxbunchsize,iheader(id_maxbunchsize)
      if(ishift .ne.iheader(id_ishift))
     &        print 600,'ishift   ',ishift,iheader(id_ishift)
!
! Real variables
!
      if(vlength  .ne.dheader(id_vlength))
     &        print 700,'vlength  ',vlength,dheader(id_vlength)
      if(alphamax .ne.dheader(id_alfmax ))
     &        print 700,'alphamax ',alphamax,dheader(id_alfmax)
      if(alphastar.ne.dheader(id_alfstar))
     &        print 700,'alphastar',alphastar,dheader(id_alfstar)
      if(betastar .ne.dheader(id_betastar))
     &        print 700,'betastar ',betastar,dheader(id_betastar)
      if(tol      .ne.dheader(id_tol     ))
     &        print 700,'tol      ',tol    ,dheader(id_tol    )
      if(tolpm    .ne.dheader(id_tolpm   ))
     &        print 700,'tolpm    ',tolpm  ,dheader(id_tolpm  )
      if(ftol     .ne.dheader(id_ftol    ))
     &        print 700,'ftol     ',ftol   ,dheader(id_ftol   )
      if(vtol     .ne.dheader(id_vtol    ))
     &        print 700,'vtol     ',vtol   ,dheader(id_vtol   )
      if(ftolpm   .ne.dheader(id_ftolpm  ))
     &        print 700,'ftolpm   ',ftolpm ,dheader(id_ftolpm )
      if(vtolpm   .ne.dheader(id_vtolpm  ))
     &        print 700,'vtolpm   ',vtolpm ,dheader(id_vtolpm )
      if(cfl      .ne.dheader(id_cfl     ))
     &        print 700,'cfl      ',cfl    ,dheader(id_cfl    )
      if(dhmax    .ne.dheader(id_dhmax   ))
     &        print 700,'dhmax    ',dhmax  ,dheader(id_dhmax  )
      if(treeacc  .ne.dheader(id_treeacc ))
     &        print 700,'treeacc  ',treeacc,dheader(id_treeacc)
      if(sepmax   .ne.dheader(id_sepmax  ))
     &        print 700,'sepmax   ',sepmax ,dheader(id_sepmax )
      if(bsepmax  .ne.dheader(id_bsepmax ))
     &        print 700,'bsepmax  ',bsepmax,dheader(id_bsepmax)
      if(hmin     .ne.dheader(id_hmin    ))
     &        print 700,'hmin     ',hmin   ,dheader(id_hmin   )
      if(hmax     .ne.dheader(id_hmax    ))
     &        print 700,'hmax     ',hmax   ,dheader(id_hmax   )
      if(eps      .ne.dheader(id_eps     ))
     &        print 700,'eps      ',eps    ,dheader(id_eps    )
      if(dtinit   .ne.dheader(id_dtinit  ))
     &        print 700,'dtinit   ',dtinit ,dheader(id_dtinit )
      if(dtmax    .ne.dheader(id_dtmax   ))
     &        print 700,'dtmax    ',dtmax  ,dheader(id_dtmax  )
      if(dtmin    .ne.dheader(id_dtmin   ))
     &        print 700,'dtmin    ',dtmin  ,dheader(id_dtmin  )
      if(tstop    .ne.dheader(id_tstop   ))
     &        print 700,'tstop    ',tstop  ,dheader(id_tstop  )
      if(dt_out   .ne.dheader(id_dt_out  ))
     &        print 700,'dt_out   ',dt_out ,dheader(id_dt_out )
      if(dt_ana   .ne.dheader(id_dt_ana  ))
     &        print 700,'dt_ana   ',dt_ana ,dheader(id_dt_ana )
      if(xmas     .ne.dheader(id_xmas    ))
     &        print 700,'xmas     ',xmas   ,dheader(id_xmas   )
      if(ylen     .ne.dheader(id_ylen    ))
     &        print 700,'ylen     ',ylen   ,dheader(id_ylen   )
      if(umin     .ne.dheader(id_umin    ))
     &        print 700,'umin     ',umin   ,dheader(id_umin   )
      if(gmasslim .ne.dheader(id_gmasslim))
     &        print 700,'gmasslim ',gmasslim,dheader(id_gmasslim)
      if(clhfrac  .ne.dheader(id_clhfrac ))
     &        print 700,'clhfrac  ',clhfrac ,dheader(id_clhfrac)
      if(xmin     .ne.dheader(id_xmin    ))
     &        print 700,'xmin     ',xmin    ,dheader(id_xmin  )
      if(xmax     .ne.dheader(id_xmax    ))
     &        print 700,'xmax     ',xmax    ,dheader(id_xmax  )
      if(ymin     .ne.dheader(id_ymin    ))
     &        print 700,'ymin     ',ymin    ,dheader(id_ymin  )
      if(ymax     .ne.dheader(id_ymax    ))
     &        print 700,'ymax     ',ymax    ,dheader(id_ymax  )
      if(zmin     .ne.dheader(id_zmin    ))
     &        print 700,'zmin     ',zmin    ,dheader(id_zmin  )
      if(zmax     .ne.dheader(id_zmax    ))
     &        print 700,'zmax     ',zmax    ,dheader(id_zmax  )
      if(taucool  .ne.dheader(id_taucool ))
     &        print 700,'taucool  ',taucool ,dheader(id_taucool)

      if(iexpand.eq.1)then
         if(h_0      .ne.dheader(id_h_0     )) 
     &        print 700,'h_0      ',h_0    ,dheader(id_h_0    )
         if(omegam   .ne.dheader(id_omegam  )) 
     &        print 700,'omegam   ',omegam ,dheader(id_omegam )
      endif

      print *,' '
      print *,' '
      print *,'     Finished Old/New Comparisons'
      print *,' '
      print *,'=================================================='

500   format('Invalid Value ',a12,':',i6)
550   format('Invalid Value ',a12,':',1pd12.4)
600   format('Current ',a12,':',i6,' Overrides:',i6)
602   format('Current ',a12,' integrator',' overrides previous: ',a12)
700   format('Current ',a12,':',1pd12.4,' Overrides:',1pd12.4)
      return
      end subroutine params_sanitycheck
!---------------------------------------------------------------------
      subroutine dumpfile_sanitycheck

      use clmpvars, only: lstclumps
#if COSMO
      use cosmo, only: cosmic_time
#endif

      integer, parameter :: maxhvals=30       !some reasonably big number

      logical reset_material
      integer i,j,icount,numhvals,nperh(maxhvals)
      real(kind=dp) hvals(maxhvals)
      real(kind=dp) cosm_t

      print *,'====================================================='
      print *,' '
      print *,'Checking the sanity of your dump file'
      print *,' '
!
! Check for the same dtmax in the dump file as in the insph file. 
! If not, then override the dump file value with the insph file 
! value, and reset all of the particle time bins appropriately.
!
      if(abs(dtmax-dheader(id_dtmax)).gt.TEN*spacing(dtmax))then

         if(iusebin.eq.1)then

            print *,'WARNING WARNING WARNING WARNING WARNING'
            print *,'Overriding dtmax value in dump file'
            print *,'Old value: ',dheader(id_dtmax)
            print *,'New value: ',dtmax
            print *,'Spacing  : ',spacing(dtmax)
            print *,'Currently not working yet. Setting to old value'
            print *,'Currently not working yet. Setting to old value'

            dtmax=dheader(id_dtmax)

         endif
      endif
!
! check for zero mass particles
!
      do i=1,npart
         if(posmas(ims,i).le.tiny(ONE))then
            print *,'Particle number:',i
            print *,'Particles with zero mass detected! This would'
            print *,'lead to problems during the tree build and'
            print *,'many other places.'
            stop 'Zero mass particle!'
         endif
      enddo
!
! Check for positive internal energy
!
      do i=1,npart_sph
         if(u(i).le.zero)then
            print *,'Particle number:',i
            print *,'SPH particle with non positive internal energy'
            print *,'detected. Not physical. '
            stop 'Non-positive internal energy'
         endif
      enddo
!
! Check for ipindx being correctly initialized. (need for orderparticles)
! First, check if ipindx is initialized at all,
!  assume large integers or non positive integers for 
!  non initialized values. 
!
      icount=0
      do i=1,npart
         if(ipindx(i).le.0 .or. ipindx(i).gt.npart) icount=icount+1
      enddo
      if(icount.eq.npart)then
         print *,' '
         print *,' '
         print *,'ipindx not initialized. Resetting...'
         print *,' '
         print *,' '
         do i=1,npart
            ipindx(i)=i
         enddo
      elseif(icount.gt.0)then
         if(irem.ne.0)then
           print *,'Something is wrong with the values of ipindx!'
           print *,'Perhaps you have restarted from a dump from which'
           print *,'particles have previously been removed?'
           print *,'Caveat emptor ipindx!!!'
           print *,' '
         else
           print *,'Something is wrong with the values of ipindx!'
           stop 'Error in ipindx initialization'
         endif
      endif
!
! Second, check if every index occurs once. Use lstclumps as 
!   a temporary array to save memory. This array shouldn't be
!   used that early in the code.
!
! THIS DOESN'T WORK YET!!!!!
!      do i=1,npart
!         lstclumps(ipindx(i))=i ! I think this is the right logic
!      enddo
!      do i=1,npart
!         if(i.ne.lstclumps(i))then
!            print *,'Index ',i,' not found in ipindx!'
!            stop 'Error in ipindx initialization'
!         endif
!      enddo

!
! Check for valid material identifications:
!
       reset_material=.false.
       do i=1,npart_sph
          if(material(i).le.0)then
             material(i)=1
             reset_material=.true.
          endif
       enddo
       if(reset_material)then
          print *,' '
          print *,'You have particles with no material identifications'
          print *,'VINE has reset their ID to the value 1' 
          print *,' '
       endif
!
! check for zero mass point masses
!
      do i=1,npoim
         if(posmaspm(ims,i).le.tiny(ONE))then
            print *,'Point mass number:',i
            print *,'Point mass with a mass of zero detected!'
            stop 'Zero mass point mass!'
         endif
      enddo

      print *,' '
      print *,'Gravitational softening options used:'

      select case(isoft)
      case(id_varkern,id_fixkern)

         print *,' '
         if(npart_sph.gt.0)then
            print *,'    SPH particles  : SPH spline kernel'
         endif
         if(npart-npart_sph.gt.0)then
            print *,'    Nbody particles: SPH spline kernel'
         endif
         print *,' '
         print *,'Softening lengths are defined by'
         if(isoft.eq.id_varkern)then
            print *,' '
            if(npart_sph.gt.0)then
               print *,'    SPH  : individual time dependent h value'
            endif
            if(npart-npart_sph.gt.0)then
            print *,'    Nbody: individual, fixed h values in dump file'
            endif
            print *,' '
         else
            print *,' '
            if(npart_sph.gt.0)then
               print 123,'    SPH  : fixed at eps=',eps
123            format(a,1pd16.8)
               print *,'           (eps is in insph)'
            endif
            if(npart-npart_sph.gt.0)then
               print *,'    Nbody: indiv, fixed h values in dump file'
            endif
         endif
         print *,' '
      case(id_plummer)

         print *,' '
         if(npart_sph.gt.0)then
            print *,'   SPH particles  : Plummer softening'
         endif
         if(npart-npart_sph.gt.0)then
            print *,'   Nbody particles: Plummer softening'
         endif
         print *,' '
         print *,'All gravitational softening lengths'
         print 124,'are fixed at eps=',eps
124      format(a,1pd16.8)
         print *,'where eps is as defined in insph.'

      case default
         print *,'Unknown gravity softening option in'
         print *,'params_sanitycheck!!!'
         stop 'Unknown gravitational softening'
      end select
      print *,' '
      print *,' '
!
! if spline kernel softening, check how many different h values are used
! for nbody particles
!
      if(npart.ne.npart_sph .and. isoft.ne.id_Plummer)then
         numhvals=1
         nperh(1)=1
         hvals(1)=h(npart_sph+1)
         do i=npart_sph+2,npart
            j=numhvals
            do while(j.gt.0)
               if(abs(h(i) - hvals(j)).le.small)then
                  nperh(j)=nperh(j)+1
                  j=-1
               endif
               j=j-1
            enddo
            if(j.eq.0)then
               numhvals=numhvals+1
               nperh(numhvals)=1
               hvals(numhvals)=h(i)
               if(numhvals.gt.maxhvals)then
                  stop'Too many different Nbody smoothing lengths'
               endif
            endif
         enddo
         print *,'Nbody gravitational softening length distribution'
         print *,'Number of particles |Softening length(internal units)'
         do j=1,numhvals
            print 35,nperh(j),hvals(j)
         enddo
         print *,' '
35       format(i12,'        ',1pd16.8)
      endif
!
! if spline kernel softening, check for valid nbody smoothing lengths
!
      if(npart.ne.npart_sph.and.isoft.ne.id_Plummer)then
         do i=npart_sph+1,npart
            if(h(i).le.tiny(ONE))then
               print *,'You are trying to use spline kernel softening'
               print *,'for gravity but there are nbody particles'
               print *,'with zero smoothing length h!'
               stop 'Zero smoothing lengths for nbody particles!'
            endif
         enddo
      endif
!
! check for valid sph smoothing lengths (always needed for hydro)
!
      do i=1,npart_sph
         if(h(i).le.tiny(ONE))then
            print *,'Particle number:',i
            print *,'There are SPH particles with zero smoothing'
            print *,'length h! The SPH method for hydro breaks'
            print *,'down if no neighbour particles can be found.'
            stop 'Zero smoothing length for SPH particle!'
         endif
      enddo
!
! if cosmo, check if the time from the dump file is consistent with the one
! computed from the scale factor / redshift stored in the dump file
!
      if(iexpand.eq.1)then
! 
! compute time cosm_t from the redshift in the dump file, for
! consistency check 
!
         ired=0
         redshift=(one/ascale)-one
         call cosmic_time(redshift,cosm_t,omegam,omegal,cosm_h0)

         if ( abs(cosm_t - t).gt.1e-6_dp ) then 
            print *,'The cosmological scale factor stored in the dump'
            print *,'file is inconsistent with the time stored there,'
            print *,'given the cosmological parameters specified.'
            print *,'This could also result from problems with the'
            print *,'time units.'
            print *,'dump time    :',t
            print *,'redshift time:',cosm_t
            stop 'Incompatible times'
         endif
!
! check if SPH particles are included, as currently the expansion is not included
! in the SPH modules
!
         if(npart_sph.gt.0)then
            print *,'You have selected cosmological expansion and'
            print *,'there are SPH particles. Currently, the expansion'
            print *,'is not included in the SPH modules and you can'
            print *,'only use dark matter, i.e. N-body particles.'
            stop 'Cosmological expansion not included for SPH!'
         endif
      endif

      print *,'====================================================='
      print *,' '
      print *,'Your dump file appears to be sane. Be happy.'
      print *,' '
      print *,'====================================================='
      return
      end subroutine dumpfile_sanitycheck
!---------------------------------------------------------------------
      subroutine readheader
!*************************************************************************
!                                                                        *
! This routine reads information stored in the header of the dump        *
!                                                                        *
!*************************************************************************
      integer i,id,nindx
!
! integer header. max handles case of no saved data 
!
      npart        = max(0,iheader(id_npart    ))
      npart_sph    = max(0,iheader(id_npart_sph))
      npoim        = max(0,iheader(id_npoim    ))
      nstep        = max(0,iheader(id_nstep    ))
      n_dtmax_steps= max(0,iheader(id_n_dtmax  ))
      n_ana_steps  = max(0,iheader(id_n_ana    ))
!
! same for floating point header
!
      t        = dheader(id_t       )
!      dtmax    = dheader(id_dtmax  )  !now overridable from insph 
      tnext_out= dheader(id_tnextout)  !used only if reading a tmp dump
      tlast_out= dheader(id_tlastout)  !used only if reading a tmp dump
      deltnew  = dheader(id_deltnew )
      gamma    = dheader(id_gamma   )
      ekin     = dheader(id_ekin    )
      egrav    = dheader(id_egrav   )
      etherm   = dheader(id_etherm  )
      ascale   = dheader(id_ascale  )
      cosbox   = dheader(id_cosbox  )
      uconst   = dheader(id_uconst  )
      uexpon   = dheader(id_uexpon  )
      rcore    = dheader(id_rcore   )

      rhozero  = dheader(id_rhozero )
      eosK     = dheader(id_eosK    )

      return     
      end subroutine readheader
!---------------------------------------------------------------------
      subroutine fillheader(idump)
!***************************************************************************
!                                                                          *
! This routine converts the various code parameters into the information   *
! stored in the header of dump files.                                      *
!                                                                          *
!***************************************************************************
      integer, intent(in):: idump
      integer i,id,nindx
!
! initially fill header with -100 and -huge(ONE)
!
      iheader = -100
      dheader = -huge(ONE)
!
! integer header
!
! first write compiled in values

      iheader(id_iheadlen) = iheadlength
      iheader(id_ndim    ) = ndim
      iheader(id_intgrtr ) = id_myintg
      iheader(id_maxclumpsize) = maxclumpsize
      iheader(id_maxbunchsize) = maxbunchsize
!
! then values that are not in the insph file
!      
      iheader(id_npart     ) = npart
      iheader(id_npart_sph ) = npart_sph
      iheader(id_npoim     ) = npoim
      iheader(id_nstep     ) = nstep
      iheader(id_n_dtmax   ) = n_dtmax_steps
      iheader(id_n_ana     ) = n_ana_steps
!
! now those from insph
!
      iheader(id_idump     ) = idump
      iheader(id_makechkpnt) = makechkpnt
      iheader(id_idbg      ) = idbg
      iheader(id_itme      ) = itme
      iheader(id_ibctype   ) = ibctype
      iheader(id_indts     ) = indts
      iheader(id_iusebin   ) = iusebin
      iheader(id_fullextrap) = ifullextrap
      iheader(id_revise    ) = irevise
      iheader(id_ipres     ) = ipres
      iheader(id_ipdv      ) = ipdv
      iheader(id_ieos      ) = ieos
      iheader(id_icool     ) = icool
      iheader(id_iheat     ) = iheat
      iheader(id_ivisc     ) = ivisc
      iheader(id_ivtime    ) = ivtime
      iheader(id_ibals     ) = ibals
      iheader(id_ishok     ) = ishok
      iheader(id_igrav     ) = igrav
      iheader(id_isoft     ) = isoft
      iheader(id_imac      ) = imac
      iheader(id_maxbuild  ) = maxbuild
      iheader(id_ihts      ) = i_hts
      iheader(id_iexpand   ) = iexpand
      iheader(id_ncdumps   ) = ncdumps
      iheader(id_ishift    ) = ishift 
      iheader(id_iunits    ) = iunits 
      iheader(id_io_fmt    ) = io_fmt
! 
! floating point header
!      
      dheader(id_t        ) = t
      dheader(id_dtmax    ) = dtmax
      dheader(id_dtmin    ) = dtmin
      dheader(id_dt_ana   ) = dt_ana
      dheader(id_deltnew  ) = deltnew
      dheader(id_gamma    ) = gamma
      dheader(id_rhozero  ) = rhozero
      dheader(id_eosK     ) = eosK
      dheader(id_ekin     ) = ekin
      dheader(id_egrav    ) = egrav
      dheader(id_etherm   ) = etherm
      if(iexpand.eq.1)then
         dheader(id_ascale   ) = ascale
         dheader(id_cosbox   ) = cosbox
      else
         dheader(id_ascale   ) = -huge(ONE)
         dheader(id_cosbox   ) = -huge(ONE)
      endif
! 
! now those from insph
!
      dheader(id_vlength  ) = vlength
      dheader(id_alfmax   ) = alphamax
      dheader(id_alfstar  ) = alphastar
      dheader(id_betastar ) = betastar
      dheader(id_tol      ) = tol
      dheader(id_tolpm    ) = tolpm
      dheader(id_ftol     ) = ftol
      dheader(id_vtol     ) = vtol
      dheader(id_ftolpm   ) = ftolpm
      dheader(id_vtolpm   ) = vtolpm
      dheader(id_cfl      ) = cfl
      dheader(id_dhmax    ) = dhmax
      dheader(id_treeacc  ) = treeacc
      dheader(id_sepmax   ) = sepmax
      dheader(id_bsepmax  ) = bsepmax
      dheader(id_hmin     ) = hmin
      dheader(id_hmax     ) = hmax
      dheader(id_eps      ) = eps
      dheader(id_dtinit   ) = dtinit
      dheader(id_tstop    ) = tstop
      dheader(id_dt_out   ) = dt_out
      dheader(id_dt_ana   ) = dt_ana
      dheader(id_tnextout ) = tnext_out
      dheader(id_tlastout ) = tlast_out
      dheader(id_uconst   ) = uconst
      dheader(id_uexpon   ) = uexpon
      dheader(id_rcore    ) = rcore
      dheader(id_xmas     ) = xmas
      dheader(id_ylen     ) = ylen
      dheader(id_umin     ) = umin
      dheader(id_xmin     ) = xmin
      dheader(id_xmax     ) = xmax
      dheader(id_ymin     ) = ymin
      dheader(id_ymax     ) = ymax
      dheader(id_zmin     ) = zmin
      dheader(id_zmax     ) = zmax
      dheader(id_taucool  ) = taucool
      if(iexpand.eq.1)then
         dheader(id_h_0   ) = h_0
         dheader(id_omegam) = omegam
      else
         dheader(id_h_0   ) = -huge(ONE)
         dheader(id_omegam) = -huge(ONE)
      endif
      dheader(id_gmasslim ) = gmasslim
      dheader(id_clhfrac  ) = clhfrac

      return
      end subroutine fillheader
!---------------------------------------------------------------------
      subroutine setunits
!********************************************************************
!  Set the system of units. The code works in a system of units     *
!  where G=1 (for example), but the I/O dumps may have units,       *
!  since presumably we want to connect the system to our own        *
!  physical reality.                                                *
!                                                                   *
!  The code expects the following to be available:                  *
!        em_unit           mass                                     *
!        d_unit            distance                                 *
!        t_unit            time                                     *
!        vel_unit          velocity                                 *
!        u_unit            specific energy                          *
!        sd_unit           surface density                          *
!        rho_unit          volume density                           *
!        p_unit            pressure                                 *
!        ent_unit          entropy: in other words, units of the    *
!                                      K in p = K rho**gamma        *
!        amom_unit         angular momentum                         *
!                                                                   *
!                                                                   *
!                                                                   *
!  for cosmological boundary conditions the code expects            *
!  input from the grafic2 software by Edmund Bertschinger:          *
!  masses in M_tot(=1)*Omega_m/npart, positions in comoving Mpc,    *
!  peculiar velocities in km/s.                                     *
!  This corresponds the following system of code units:             *
!  G=1,rho_crit=1,boxsize=2 for a periodic box from -1 to 1.        *
!                                                                   *
!  rho_crit=h^2 * 1.878820056 -29 g/cm^3                            *
!                                                                   *
!  d_unit= boxsize_in_Mpc * 0.5 * 3.085678022e24 cm                 *
!  vel_unit= h * boxsize_in_Mpc * 17.27470748 km/s                  *
!  t_unit=1/h * 8.93120195e17 s or 1/h * 2.830077793e10 years       *
!  em_unit= h^2/8 * (boxsize_in_Mpc)^3 * 2.774971701e11 M_sol       *
!                                                                   *
!  To use the output from grafic2 convert                           *
!                                                                   *
!  d_unit   = (r_grafic-boxhalf_in_Mpc)/boxhalf_in_Mpc,             *
!                               the box is periodic from -1 to 1!   *
!  vel_unit = v_grafic*ascale/v_unit                                *
!  em_unit  = 8 * m_grafic,                                         *
!            as the simulation volume which is boxlength^3 = 8      *
!                                                                   *
!********************************************************************
      character(len=20), parameter:: where =('setunits')
      if(idbg.gt.2)print *,where

      select case(iunits)
      
      case(0)                        !scale free units

         em_unit  =ONE
         d_unit   =ONE
         t_unit   =ONE
         vel_unit =ONE

      case(1)                        !an example set of physical units

         em_unit  =xmas*Msun
         d_unit   =ylen*OneAu
         t_unit   =sqrt(d_unit**3/em_unit/bigG)
         vel_unit =d_unit/t_unit

      case(2)                        !an example of cosmology units.
                                     !using output from Bertschingers Grafic2
         em_unit  = ONE/EIGHT
         d_unit   = half*cosbox
         vel_unit = (17.27470748e0_dp*cosbox*h_0)/(ONE+redshift)
!         t_unit   = 2.830077793e10_dp/h_0
         t_unit   = ONE
         if(abs(d_unit/vel_unit -t_unit).gt.1e-10_dp)then
            print *,'  d_unit=',d_unit
            print *,'vel_unit=',vel_unit
            print *,'  t_unit=',t_unit
            print *,'one or more of d_unit,vel_unit or t_unit'
            print *,'are not self consistent. Hope thats ok'
         endif

      case(3)                        ! units from Bate
         em_unit = xmas*Msun
         d_unit  = ylen*parsec
         t_unit  = sqrt(d_unit**3/em_unit/bigG)
         vel_unit= d_unit/t_unit

      case default 
         stop'setunits: Unknown unit system'

      end select

      u_unit   = vel_unit**2
      sd_unit  = em_unit/d_unit**2
      rho_unit = em_unit/d_unit**3
      p_unit   = (em_unit*d_unit**2/t_unit**2)/d_unit**2 !force/area
      ent_unit = p_unit/rho_unit**gamma
      amom_unit= em_unit*d_unit*vel_unit

      return
      end subroutine setunits
!---------------------------------------------------------------------
      subroutine phys2code
!********************************************************************
!                                                                   *
! conversions between input and code units                          *
!                                                                   *
! Note about call to setunits: except for the first time,           *
!     calling this routine call is redundant, but harmless.         *
!     For cosmology, we do need to call regularly, because          *
!     the units depend on redshift.                                 *
!                                                                   *
!********************************************************************
      integer i,id
!
! first define the unit system
!

      if(iunits.eq.2)then

         cosm_h0 = SQRT(EIGHT*PI/THREE) ! h0 in code units assuming
                                        ! rho_crit=1, G=1
         redshift=(one/ascale)-one

         call setunits
!
! dtmax has to be set to (t_stop-t_init)/1000,
! at least 1000 steps are performed
!
         dtinit =dtmax/EIGHT

!$omp parallel do default(none)
!$omp& firstprivate(d_unit)
!$omp& private(i,id) shared(npart,posmas)
         do i=1,npart
            do id=1,ndim
               posmas(id,i)=(posmas(id,i)-d_unit)/d_unit
            enddo
         enddo
         do i=1,npoim
            do id=1,ndim
               posmaspm(id,i)=(posmaspm(id,i)-d_unit)/d_unit
            enddo
         enddo

      else
         call setunits

!$omp parallel do default(none)
!$omp& firstprivate(d_unit)
!$omp& private(i,id) shared(npart,posmas)
         do i=1,npart
            do id=1,ndim
               posmas(id,i)=posmas(id,i)/d_unit
            enddo
         enddo
         do i=1,npoim
            do id=1,ndim
               posmaspm(id,i)=posmaspm(id,i)/d_unit
            enddo
         enddo

      endif
!
! Miscellaneous input variables
!
      t        = t/t_unit
      deltnew  = deltnew/t_unit
      dtinit   = dtinit/t_unit
      dtmax    = dtmax/t_unit
      dtmin    = dtmin/t_unit
      tstop    = tstop/t_unit
      dt_out   = dt_out/t_unit
      dt_ana   = dt_ana/t_unit
      tnext_out= tnext_out/t_unit
      tlast_out= tlast_out/t_unit

      gmasslim=gmasslim/em_unit

      xmin=xmin/d_unit
      xmax=xmax/d_unit
      ymin=ymin/d_unit
      ymax=ymax/d_unit
      zmin=zmin/d_unit
      zmax=zmax/d_unit
      sepmax=sepmax/d_unit
      hmin =hmin/d_unit
      hmax =hmax/d_unit
      eps  =eps/d_unit
      rcore=rcore/d_unit
      rdisk=rdisk/d_unit

      ekin   = ekin/(u_unit*em_unit)
      egrav  = egrav/(u_unit*em_unit)
      etherm = etherm/(u_unit*em_unit)
      umin   = umin/u_unit
      uconst = uconst/u_unit

      rhozero = rhozero/rho_unit
      eosK    = eosK/ent_unit

!
! Arrays
!
!$omp parallel default(none)
!$omp& firstprivate(em_unit,vel_unit,d_unit,sd_unit,rho_unit,u_unit)
!$omp& shared(npart,npart_sph,posmas,vel,h,rho,poten,u)
!$omp& private(i,id)
!$omp do
      do i=1,npart
         h     (    i)=h(i)/d_unit
         poten (    i)=poten(i)/u_unit
         posmas(ims,i)=posmas(ims,i)/em_unit
         do id=1,ndim
            vel(id ,i)=vel(id,i)/vel_unit
         enddo
      enddo
!$omp do
      do i=1,npart_sph
         u  (i)=u  (i)/u_unit
#if NDIM==2
         rho(i)=rho(i)/sd_unit
#else
         rho(i)=rho(i)/rho_unit
#endif
      enddo
!$omp end parallel

      do i=1,npoim
         hpm     (    i)=hpm  (i)/d_unit
         potpm   (    i)=potpm(i)/u_unit
         posmaspm(ims,i)=posmaspm(ims,i)/em_unit
         do id=1,ndim
            velpm(id,i)=velpm(id,i)/vel_unit
            spinpm(id,i)=spinpm(id,i)/(em_unit*d_unit*vel_unit)
         enddo
      enddo

10    format(10(1pd18.10))
11    format(i7,10(1pd12.4))
      return
      end subroutine phys2code
!---------------------------------------------------------------------
      subroutine code2phys
!********************************************************************
!                                                                   *
! conversion to physical units.                                     *
!                                                                   *
! Note about call to setunits: except for the first time,           *
!     calling this routine call is redundant, but harmless.         *
!     For cosmology, we do need to call regularly, because          *
!     the units depend on redshift.                                 *
!                                                                   *
!********************************************************************
      integer i,id,iexit

      if(iexpand.eq.1)then

         call setunits

!$omp parallel do default(none)
!$omp& firstprivate(d_unit)
!$omp& private(i,id) shared(npart,posmas)
         do i=1,npart
         do id=1,ndim
            posmas(id,i)=d_unit+d_unit*posmas(id,i)
         enddo
         enddo
         do i=1,npoim
         do id=1,ndim
            posmaspm(id,i)=d_unit+d_unit*posmaspm(id,i)
         enddo
         enddo

      else

         call setunits

!$omp parallel do default(none)
!$omp& firstprivate(d_unit)
!$omp& private(i,id) shared(npart,posmas)
         do i=1,npart
         do id=1,ndim
            posmas(id,i)=d_unit*posmas(id,i)
         enddo
         enddo
         do i=1,npoim
         do id=1,ndim
            posmaspm(id,i)=d_unit*posmaspm(id,i)
         enddo
         enddo

      endif

      t      =t*t_unit
      deltnew=deltnew*t_unit
      dtinit =dtinit*t_unit
      dtmax  =dtmax*t_unit
      dtmin  =dtmin*t_unit
      tstop  =tstop*t_unit
      dt_out =dt_out*t_unit
      dt_ana =dt_ana*t_unit
      tnext_out=tnext_out*t_unit
      tlast_out=tlast_out*t_unit


      gmasslim=gmasslim*em_unit

      xmin=xmin*d_unit
      xmax=xmax*d_unit
      ymin=ymin*d_unit
      ymax=ymax*d_unit
      zmin=zmin*d_unit
      zmax=zmax*d_unit
      sepmax=sepmax*d_unit
      hmin =hmin*d_unit
      hmax =hmax*d_unit
      eps  =eps*d_unit
      rcore=rcore*d_unit
      rdisk=rdisk*d_unit

      ekin   = ekin*(u_unit*em_unit)
      egrav  = egrav*(u_unit*em_unit)
      etherm = etherm*(u_unit*em_unit)
      umin   = umin*u_unit
      uconst = uconst*u_unit

      rhozero = rhozero*rho_unit
      eosK    = eosK*ent_unit

      iexit=0

!$omp parallel default(none)
!$omp& firstprivate(em_unit,vel_unit,d_unit,sd_unit,rho_unit,u_unit)
!$omp& shared(iexit)
!$omp& shared(npart,npart_sph,posmas,h,vel,rho,poten,u)
!$omp& private(i,id)
!$omp do
      do i=1,npart
         if(posmas(ims,i).le.ZERO)iexit=1
         h     (    i)=d_unit*h(i)
         poten (    i)=u_unit*poten(i)
         posmas(ims,i)=em_unit*posmas(ims,i)
         do id=1,ndim
            vel(id,i)=vel_unit*vel(id,i)
         enddo
      enddo
!$omp do 
      do i=1,npart_sph
         u  (i)=u_unit*u(i)
#if NDIM==2
         rho(i)=sd_unit*rho(i)
#else
         rho(i)=rho_unit*rho(i)
#endif
      enddo
!$omp end parallel

      if(iexit.eq.1)stop'zero mass particle'

      do i=1,npoim
         if(posmaspm(ims,i).eq.ZERO) stop'zero mass point mass'
         hpm     (    i)= d_unit*hpm(i)
         potpm   (    i)= u_unit*potpm(i)
         posmaspm(ims,i)=em_unit*posmaspm(ims,i)
         do id=1,ndim
            velpm (id,i)=velpm (id,i)*vel_unit
            spinpm(id,i)=spinpm(id,i)*(em_unit*d_unit*vel_unit)
         enddo
      enddo


      return
      end subroutine code2phys
!--------------------------------------------------------------------
      subroutine getlastdumpnr(idump)
!**********************************************************************
!                                                                     *
!  this routine assumes that a checkpoint dump has been read and      *
!  finds the number of the last regular dump file that exists.        *
!                                                                     *
!  Note: If getfname gets a negative number for its idump argument,   *
!  it assumes the last dump number is abs(idump).                     *
!                                                                     *
!  This variant is good for script files and automated restarting     *
!  from batch systems, where you may not always have access to the    *
!  specific dump number ahead of time or access to editing the insph  *
!  file at the right time.                                            *
!**********************************************************************

      integer, intent(inout):: idump
      logical tobe

      character(len=250) absnrfile

      character(len=20), parameter:: where =('getlastdumpnr')

      if(idbg.ge.2)print *,where

      absnrfile = trim(absolutepath) // nrfile
      inquire(file=absnrfile,exist=tobe)
      if(.not.tobe)then
         print *,'Attempting to restart from checkpoint dump file'
         print *,'but the file: ',absnrfile
         print *,'doesn''t exist. So the number of the last '
         print *,'regular dump file is unknown!'
         stop'Last regular dump file not found'
      else
         open(iterm,file=absnrfile)
         read(iterm,*)idump
         close(iterm)
         print *,' '
         print *,' '
         print *,'Last regular dump file number was: ',idump
         print *,' '
         print *,' '
      endif
      return
      end subroutine getlastdumpnr
!--------------------------------------------------------------------
      end module io


==> vineSRC/vine1.0.7/base/src/kinds.f90 <==
module kinds


public

!
! Precision information. qp comes from public
! domain code posted by James Van Buskirk on comp.lang.fortran
!
integer, parameter:: sp = selected_real_kind( 6,  30)
#if   REALTYPE==4
   integer, parameter:: dp = sp
#elif REALTYPE==8
   integer, parameter:: dp = selected_real_kind(15, 300)
#endif
integer, parameter:: qp_pref=selected_real_kind(30,1000)
integer, parameter:: qp = qp_pref*(1+sign(1,qp_pref))/2 +     &
                               dp*(1-sign(1,qp_pref))/2

integer, parameter:: ik2 = selected_int_kind( 4)
integer, parameter:: ik4 = selected_int_kind(10)
integer, parameter:: ik8 = selected_int_kind(18)

end module kinds


==> vineSRC/vine1.0.7/base/src/leapfrog.F <==
      module integ
!****************************************************************
! This module is a component of VINE, copyright by the authors, *
! as listed below. Please see the COPYING and LICENSE files     *
! in the parent directory for additional information.           *
! This notification is present as an attempt to follow the      *
! recommendations for licensing published on the FSF page.      * 
!*********************************************************************
! This file contains the VINE module to do forward time              *
! integrations on particles using a 2nd order Leapfrog               *
! integrator. The specific implementation follows some of the        *
! discussion in:                                                     *
!    Springel et al. 2001 New Astronomy 6 79                         *
!                                                                    *
! Leapfrog is by nature an `offset' integrator, meaning that         *
! some variables are offset by 1/2 timestep from others.             *
! In simplest form, position and acceleration are on 1/2 steps,      *
! while velocity is on integer steps. That is what allows it         *
! to be 2nd order.                                                   *
!                                                                    *
! AN IMPORTANT IMPLEMENTATION PECULIARITY OF THIS FACT IN VINE       *
! is that the array deltat is defined strangely. Specifically,       *
! the timestep from one update to the next (i.e. n to n+1) is        *
! *2* times deltat because deltat is the time from the last          *
! full update to `now', and now is the 1/2 time step when the        *
! all of the derivative calculations are done.                       *
!                                                                    *
! For inactive particles, deltat is still the time of the last       *
! full update to `now' so that quantities can be extrapolated        * 
! to the present time correctly. This means that deltat has          *
! essentially nothing to do with the actual timestep for             *
! inactive particles, and can even be negative. Caveat Emptor.       *
!                                                                    *
! Another note: for individual timesteps density must be specially   *
! extrapolated in halfupdate because its last value relative to      *
! velocity or position is not at n or n+1/2 but rather at n-1/2.     *
! This means that it is necessary to give it a different dt.         *
!                                                                    *
!  `active' means that a particle is on its 1/2 timestep             *
!  and therefore requires a derivative calculation.                  *
!                                                                    *
! ============================================                       *
! Note about Nbody variable smoothing lengths.                       *
! ============================================                       *
! This code currently only implements smoothing lengths              *
! for nbody particles that are constant in time. Reasons             *
! for this are essentially that small scale random motions           *
! (when they occur) such as when bulk motions become                 *
! `thermalized' tend to couple to the smoothing length,              *
! causing a nasty resonance that oscillates faster and               *
! faster until the whole system turns into a quivering bowl          *
! of jelly. This is essentially an effect of the breakdown of        *
! the `collisionless' assumption in most nbody simulations.          *
! SPH particles don't suffer from this problem because the           *
! energy cascade from large scale to small ends up in heat,          *
! as small scale random motions are dissipated.                      *
!                                                                    *
! If you still want to try and include such effects, and this        *
! warning didn't scare you off, here is how:                         *
!                                                                    *
! 1) Redimension the arrays rho ,  rhosave,  rhohalf                 *
!                           divv, divvsave, divvhalf                 *
!                           dhdt1, nneightot                         *
!    to idim rather than isphdim. Further all invocations            *
!    of these arrays in various subroutines need the same            *
!    treatment. (i.e. in the i/o routines, you need to               *
!    output all npart particles, not just npart_sph)                 *
!                                                                    *
! 2) In subroutine deriv, move the if(npart_sph.eq.0) line           *
!    down to below the hdot call.                                    *
!                                                                    *
! 3) In subroutine density (in sph.F) change the value of iboth      *
!    to iboth=1, and in the storage loop at the end, save rho        *
!    and divv for all particles, not just sph particles.             *
!                                                                    *
! 4) Change the hdot subroutine arguments from the current           *
!    iactive_s and nactive_s to iactive and nactive.                 *
!                                                                    *
! 5) Move the h, rho and divv updates from the sph only loops in     *
!    of halfupdate and fullupdate, into the loops done for all       *
!    particles. Note that this means deleting lines like:            *
!    dumh(i)=h(i) because now you actually will change h, not        *
!    just copy it to the dummy/advanced time array.                  *
!                                                                    *
! 6) Move the h, rho and divv copyback values into the main          *
!    loop rather than their current location in the sph only loop    *
!    of copyback                                                     *
!                                                                    *
! 7) In lf_correct, include lines to extrapolate rho and             *
!    and divv backwards or forwards when particles change            *
!    timestep bins, for all particles, not just sph, as is done      *
!    now.                                                            *
!                                                                    *
! 8) Do a similar modification to extrap_half.                       *
!                                                                    *
! 9) In the hchange subroutine, include all particles, not just      *
!    sph particles.                                                  *
!                                                                    *
!10) Tell us if it works.                                            *
!                                                                    *
!                                                                    *
!  Written by Andy Nelson, Thorsten Naab and Markus Wetzstein        *
!*********************************************************************
      use kinds , only:dp
      use dimens 
      use stubs
      use perform
      use partvars
      use integvars
      use miscvars, only:iexpand,ifullextrap
      use miscvars, only:umin,hmin,hmax,dhmax,alphastar
      use miscvars, only:t_unit
      use constants
#if COSMO
      use cosmo, only: cosmo_vel
#endif
      implicit none

      private
      public copyback,halfupdate,fullupdate,extrap_half
      public lf_correct
!
! Make sure that the preprocessor flag for leapfrog integrator
! is set, and all other integrators (defined by you--who wrote
! that other integrator) are not set, before going any further.
!
#ifndef LF
      leapfrog module: preprocessor flag LF is not set
#endif

#ifdef RK
      leapfrog module: preprocessor flag RK is set
#endif

!replace this with some other integrator that 
!    code has been written for 
#ifdef YOUR_INTEGRATOR
      leapfrog module: preprocessor flag YOUR_INTEGRATOR is set
#endif


      contains
!----------------------------------------------------------------
      subroutine copyback(nactive_s,nactive,nactivepm,
     &                    iactive_s,iactive,iactivepm)
!************************************************************
!                                                           *
!  copy temporary values and derivatives for particles      *
!  which have finished their time steps into the            *
!  beginning of time step arrays.                           *
!                                                           *
!************************************************************
      integer, intent(in):: nactive_s,iactive_s(nactive_s)
      integer, intent(in):: nactive  ,iactive  (nactive  )
      integer, intent(in):: nactivepm,iactivepm(nactivepm)

      integer i,j
      real(kind=dp) tme1,tme2
      character(len=20), parameter:: where=('copyback')
      if(idbg.ge.2)print *,where
      if(itme.ge.1)call cpu_time(tme1)

      do j=1,nactivepm
         i=iactivepm(j)
         nsteppm     (i)=nsteppm(i)+1
         posmaspm(ims,i)=dumposmaspm(ims,i)
         posmaspm(1  ,i)=dumposmaspm(1  ,i)
         posmaspm(2  ,i)=dumposmaspm(2  ,i)
         velpm   (1  ,i)=dumvelpm   (1  ,i)
         velpm   (2  ,i)=dumvelpm   (2  ,i)
#if NDIM==3
         posmaspm(3  ,i)=dumposmaspm(3  ,i)
         velpm   (3  ,i)=dumvelpm   (3  ,i)
#endif
      enddo

!$omp parallel do if(nactive_s .gt. 1024) default(none) 
!$omp& shared(nactive_s,iactive_s,rho,rhosave,divv,divvsave)
!$omp& shared(h,u,alpha,dumh,dumu,dumalf)
!$omp& private(i,j)
      do j=1,nactive_s
         i=iactive_s(j)
         rhosave (i)=rho    (i)
         divvsave(i)=divv   (i)
         h       (i)=dumh   (i)
         u       (i)=dumu   (i)
         alpha   (i)=dumalf (i)
      enddo

!$omp parallel do if(nactive .gt. 1024) default(none) 
!$omp& shared(nactive,iactive)
!$omp& shared(poten,posmas,dumposmas,vel,dumvel)
!$omp& private(i,j)
      do j=1,nactive
         i=iactive(j)
         posmas(ims,i)=dumposmas(ims,i)
         posmas(1  ,i)=dumposmas(1  ,i)
         posmas(2  ,i)=dumposmas(2  ,i)
         vel   (1  ,i)=dumvel   (1  ,i)
         vel   (2  ,i)=dumvel   (2  ,i)
#if NDIM==3
         posmas(3  ,i)=dumposmas(3  ,i)
         vel   (3  ,i)=dumvel   (3  ,i)
#endif
      enddo

      if(itme.ge.1)then
         call cpu_time(tme2)
         timing(itme_copyback)=timing(itme_copyback)+ (tme2-tme1)
         ncalls(itme_copyback)=ncalls(itme_copyback)+ 1
         timing(itme_intgratr)=timing(itme_intgratr)+ (tme2-tme1)
!        ncalls(itme_intgratr) increment only for fullupdate calls
         if(itme.ge.2)print *,where,xcpus_inv*(tme2-tme1)
      endif

      return
      end subroutine copyback
!----------------------------------------------------------------
      subroutine fullupdate(nactive_s,nactive_n,nactive,nactivepm,
     &                      iactive_s,iactive_n,iactive,iactivepm,
     &                      deltat,deltatpm)
!********************************************************************
!                                                                   *
!  Update particles on the update list                              *
!                                                                   *
! Notes:                                                            *
!  1) Order is important. Velocity updates precede position updates.*
!  2) the time step is 2*deltat because deltat is the time from     *
!     the last full update to `now', and now is the 1/2 time step   *
!                                                                   *
!********************************************************************
      integer, intent(in):: nactive_s, iactive_s(nactive_s)
      integer, intent(in):: nactive_n, iactive_n(nactive_n)
      integer, intent(in):: nactive  , iactive  (nactive  )
      integer, intent(in):: nactivepm, iactivepm(nactivepm)
      real(kind=dp), intent(in):: deltat  (idim)
      real(kind=dp), intent(in):: deltatpm(ipmdim)

      integer i,j
      real(kind=dp) dthalf,dtfull,atmp,utmp,dh

      real(kind=dp) tme1,tme2
      character(len=20), parameter:: where =('fullupdate')
      if(idbg.ge.2)print *,where
      if(itme.ge.1)call cpu_time(tme1)

      if(iexpand.eq.1)then
         call cosmo_vel(nactive,nactivepm,iactive,iactivepm,
     &                  npart,npoim,deltat,deltatpm,
     &                  acc1,vel,dumvel,acc1pm,velpm,dumvelpm)

!$omp parallel do if(nactive .gt. 1024) default(none)
!$omp& shared(nactive,iactive,deltat,posmas,dumposmas,vel,dumvel)
!$omp& private(i,j,dthalf,dtfull) 
         do j=1,nactive
            i=iactive(j)
            dthalf=deltat(i)
            dtfull=two*deltat(i)

            dumposmas(ims,i)=posmas(ims,i)
            dumposmas(1  ,i)=posmas(1  ,i) + 
     &                        dthalf*(dumvel(1,i)+vel(1,i))
            dumposmas(2  ,i)=posmas(2  ,i) + 
     &                        dthalf*(dumvel(2,i)+vel(2,i))
#if NDIM==3
            dumposmas(3  ,i)=posmas(3  ,i) +
     &                        dthalf*(dumvel(3,i)+vel(3,i))
#endif
         enddo

         do j=1,nactivepm
            i=iactivepm(j)
            dthalf=    deltatpm(i)
            dtfull=two*deltatpm(i)

            dumhpm     (    i)=hpm(i)
            dumposmaspm(ims,i)=posmaspm(ims,i)
            dumposmaspm(1  ,i)=posmaspm(1  ,i) +
     &                        dthalf*(dumvelpm(1,i)+velpm(1,i))
            dumposmaspm(2  ,i)=posmaspm(2  ,i) +
     &                        dthalf*(dumvelpm(2,i)+velpm(2,i))
#if NDIM==3
            dumposmaspm(3  ,i)=posmaspm(3  ,i) +
     &                        dthalf*(dumvelpm(3,i)+velpm(3,i))
#endif
         enddo

      else 

!$omp parallel do if(nactive .gt. 1024) default(none)
!$omp&  shared(nactive,iactive,deltat,posmas,dumposmas,dumvel,vel,acc1)
!$omp&  private(i,j,dthalf,dtfull) 
         do j=1,nactive
            i=iactive(j)
            dthalf=    deltat(i)
            dtfull=two*deltat(i)

            dumvel   (1  ,i)=vel   (1  ,i) + dtfull*acc1(1,i)
            dumvel   (2  ,i)=vel   (2  ,i) + dtfull*acc1(2,i)
            dumposmas(ims,i)=posmas(ims,i)
            dumposmas(1  ,i)=posmas(1  ,i) + 
     &                         dthalf*(dumvel(1,i)+vel(1,i))
            dumposmas(2  ,i)=posmas(2  ,i) + 
     &                         dthalf*(dumvel(2,i)+vel(2,i))
#if NDIM==3
            dumvel   (3  ,i)=vel   (3  ,i) + dtfull*acc1(3,i)
            dumposmas(3  ,i)=posmas(3  ,i) + 
     &                         dthalf*(dumvel(3,i)+vel(3,i))
#endif
         enddo

         do j=1,nactivepm
            i=iactivepm(j)
            dthalf=    deltatpm(i)
            dtfull=two*deltatpm(i)

            dumvelpm   (1  ,i)=velpm   (1  ,i) + dtfull*acc1pm(1,i)
            dumvelpm   (2  ,i)=velpm   (2  ,i) + dtfull*acc1pm(2,i)
            dumhpm     (    i)=hpm(i)
            dumposmaspm(ims,i)=posmaspm(ims,i)
            dumposmaspm(1  ,i)=posmaspm(1  ,i) +
     &                         dthalf*(dumvelpm(1,i)+velpm(1,i))
            dumposmaspm(2  ,i)=posmaspm(2  ,i) +
     &                         dthalf*(dumvelpm(2,i)+velpm(2,i))
#if NDIM==3
            dumvelpm   (3  ,i)=velpm   (3  ,i) + dtfull*acc1pm(3,i)
            dumposmaspm(3  ,i)=posmaspm(3  ,i) +
     &                         dthalf*(dumvelpm(3,i)+velpm(3,i))
#endif
         enddo

      endif
!
! Hydro
!
!$omp parallel do if(nactive_s .gt. 1024) default(none)
!$omp& firstprivate(dhmax,hmax,hmin,umin,alphastar)
!$omp& shared(nactive_s,iactive_s,deltat)
!$omp& shared(h,dhdt1,dumh,u,dudt1,dumu,alpha,dalfdt1,dumalf)
!$omp& private(i,j,atmp,utmp,dh,dtfull) 
      do j=1,nactive_s
         i=iactive_s(j)
         dtfull=two*deltat(i)

         dh=dtfull*dhdt1(i)
         dh= sign(min(abs(dh),dhmax*h(i)),dh)
         dumh(i)=min(hmax,max(h(i) + dh,hmin))

         utmp  =u    (i) + dtfull*dudt1  (i)
         atmp  =alpha(i) + dtfull*dalfdt1(i)
         dumu  (i)=max(utmp,umin)
         dumalf(i)=max(atmp,alphastar)
      enddo

      if(itme.ge.1)then
         call cpu_time(tme2)
         timing(itme_fullupdt)=timing(itme_fullupdt)+ (tme2-tme1)
         ncalls(itme_fullupdt)=ncalls(itme_fullupdt)+ 1
         timing(itme_intgratr)=timing(itme_intgratr)+ (tme2-tme1)
         ncalls(itme_intgratr)=ncalls(itme_intgratr)+ 1
         if(itme.ge.2)print *,where,xcpus_inv*(tme2-tme1)
      endif

      return
      end subroutine fullupdate
!----------------------------------------------------------------
      subroutine halfupdate(nactivef_s,nactivef_n,nactivef,nactivefpm,
     &                      nactive_s ,nactive_n ,nactive ,nactivepm ,
     &                      iactive_s ,iactive_n ,iactive ,iactivepm ,
     &                      itstepbin,itstepbinpm,
     &                      dtincr,deltat,deltatpm)
!************************************************************
!  First:                                                   *
!  Extrapolate velocities to n+1/2 for SPH particles        *
!  so that integrator remains formally 2nd order.           *
!  This is required because SPH forces depend on the        *
!  velocity through the artificial viscosity.               *
!  (Recall that forces are calculated at the 1/2 timestep)  *
!                                                           *
!  deltat is the time since (or until, if negative)         *
!     the last full update step. In other words,            *
!     since the last velocity update at timestep n          *
!     (i.e. NOT n+1/2)                                      *
!                                                           *
!  Second:                                                  *
!  Synchronize quantities for particles that are inactive   *
!  to the values they should have at the current time,      *
!  including the densities, which are extrapolated          *
!  using Monaghan 1990 equation 3.9                         *
!                                                           *
!  NOTE:                                                    *
!  nactivef* are not used here. They are only included      *
!      to make the driver interface identical to the one    *
!      for other integrators.                               *
!                                                           *
!************************************************************
      integer, intent(in):: nactive_s,nactive_n,nactive,nactivepm
      integer, intent(in):: nactivef_s, iactive_s(isphdim)
      integer, intent(in):: nactivef_n, iactive_n(nboddim)
      integer, intent(in):: nactivef  , iactive  (   idim)
      integer, intent(in):: nactivefpm, iactivepm( ipmdim)
      integer, intent(in):: itstepbin(idim),itstepbinpm(ipmdim)
      real(kind=dp), intent(in):: dtincr, deltat(idim)
      real(kind=dp), intent(in):: deltatpm(ipmdim)

      integer i,j
      real(kind=dp) dh,utmp,atmp,drho,dt_dens

      real(kind=dp) tme1,tme2
      character(len=20), parameter:: where= ('halfupdate')
      if(idbg.ge.2)print *,where
      if(itme.ge.1)call cpu_time(tme1)


      select case(ifullextrap)
      case(1)
!
!==============ACTIVE and INACTIVE PARTICLES=========================
!
! Extrapolate particle quantities defined at n to n+1/2. 
!
!$omp parallel do default(none)
!$omp&  shared(npart,deltat)
!$omp&  shared(posmas,dumposmas,vel,dumvel,acc1,h,dumh)
!$omp&  private(i,j,dh)
!$omp&  shared(t_unit)
         do i=1,npart
            dumh     (    i)=h     (    i) !redo for sph below
            dumposmas(ims,i)=posmas(ims,i) 
            dumposmas(1  ,i)=posmas(1  ,i) + deltat(i)*vel (1,i)
            dumposmas(2  ,i)=posmas(2  ,i) + deltat(i)*vel (2,i)
            dumvel   (1  ,i)=vel   (1  ,i) + deltat(i)*acc1(1,i)
            dumvel   (2  ,i)=vel   (2  ,i) + deltat(i)*acc1(2,i)
#if NDIM==3
            dumposmas(3  ,i)=posmas(3  ,i) + deltat(i)*vel (3,i)
            dumvel   (3  ,i)=vel   (3  ,i) + deltat(i)*acc1(3,i)
#endif
         enddo

         do i=1,npoim
            dumhpm     (    i)=hpm(i)
            dumposmaspm(ims,i)=posmaspm(ims,i) 
            dumposmaspm(1  ,i)=posmaspm(1  ,i) + deltatpm(i)*velpm (1,i)
            dumposmaspm(2  ,i)=posmaspm(2  ,i) + deltatpm(i)*velpm (2,i)
            dumvelpm   (1  ,i)=velpm   (1  ,i) + deltatpm(i)*acc1pm(1,i)
            dumvelpm   (2  ,i)=velpm   (2  ,i) + deltatpm(i)*acc1pm(2,i)
#if NDIM==3
            dumposmaspm(3  ,i)=posmaspm(3  ,i) + deltatpm(i)*velpm (3,i)
            dumvelpm   (3  ,i)=velpm   (3  ,i) + deltatpm(i)*acc1pm(3,i)
#endif
         enddo
!
! Extrapolate hydrodynamic quantities to the current time.
!
! Density is special in this loop because its last value
! relative to velocity or position is not at n or n+1/2 but 
! rather at n-1/2. This means that it is necessary to give it
! its own dt in the loop below. Also, as implemented, dhmax will
! either limit the change in h to a maximum of dhmax*h at:
!              1) the end of the timestep and  (if i_hts.eq.1)
!                 any time during the timestep 
!       or     2) any time during the timestep (if i_hts.eq.0)
!
! Density for active particles gets overwritten when the sph
! quantities get updated, but we extrapolate it here anyway,
! for loop simplicity.
!
!$omp parallel do default(none)
!$omp& firstprivate(umin,alphastar,hmin,hmax,dhmax)
!$omp&   shared(dtincr,itstepbin,deltat,npart_sph)
!$omp&   shared(rhosave,divvsave,rho)
!$omp&   shared(u    ,dumu  ,  dudt1)
!$omp&   shared(alpha,dumalf,dalfdt1)
!$omp&   shared(h    ,dumh  ,  dhdt1)
!$omp&   private(i,dh,utmp,atmp,dt_dens,drho)
         do i=1,npart_sph

            dt_dens = deltat(i) + half*dtincr*real(itstepbin(i),dp)
            drho    = dt_dens*rhosave(i)*divvsave(i)
            rho  (i)= rhosave(i) - drho

            dh=deltat(i)*dhdt1(i)
            dh= sign(min(abs(dh),dhmax*h(i)),dh)
            dumh (i)=min(hmax,max(h(i) + dh,hmin))

            utmp=u    (i) + deltat(i)*dudt1  (i)
            atmp=alpha(i) + deltat(i)*dalfdt1(i)
            dumu  (i)=max(utmp,umin)
            dumalf(i)=max(atmp,alphastar)
         enddo

      case default
!
! Same as above, but for active particles only
!

!$omp parallel do default(none) if(nactive.gt.1024)
!$omp&  shared(nactive,iactive,deltat)
!$omp&  shared(posmas,dumposmas,vel,dumvel,acc1,h,dumh)
!$omp&  private(i,j,dh)
         do j=1,nactive
            i=iactive(j)

            dumh     (    i)=h     (    i) !redo for sph below
            dumposmas(ims,i)=posmas(ims,i) 
            dumposmas(1  ,i)=posmas(1  ,i) + deltat(i)*vel (1,i)
            dumposmas(2  ,i)=posmas(2  ,i) + deltat(i)*vel (2,i)
            dumvel   (1  ,i)=vel   (1  ,i) + deltat(i)*acc1(1,i)
            dumvel   (2  ,i)=vel   (2  ,i) + deltat(i)*acc1(2,i)
#if NDIM==3
            dumposmas(3  ,i)=posmas(3  ,i) + deltat(i)*vel (3,i)
            dumvel   (3  ,i)=vel   (3  ,i) + deltat(i)*acc1(3,i)
#endif
         enddo

         do j=1,nactivepm
            i=iactivepm(j)  
            dumhpm     (    i)=hpm(i)
            dumposmaspm(ims,i)=posmaspm(ims,i) 
            dumposmaspm(1  ,i)=posmaspm(1  ,i) + deltatpm(i)*velpm (1,i)
            dumposmaspm(2  ,i)=posmaspm(2  ,i) + deltatpm(i)*velpm (2,i)
            dumvelpm   (1  ,i)=velpm   (1  ,i) + deltatpm(i)*acc1pm(1,i)
            dumvelpm   (2  ,i)=velpm   (2  ,i) + deltatpm(i)*acc1pm(2,i)
#if NDIM==3
            dumposmaspm(3  ,i)=posmaspm(3  ,i) + deltatpm(i)*velpm (3,i)
            dumvelpm   (3  ,i)=velpm   (3  ,i) + deltatpm(i)*acc1pm(3,i)
#endif
         enddo

!$omp parallel do default(none) if(nactive_s.gt.1024)
!$omp& firstprivate(umin,alphastar,hmin,hmax,dhmax)
!$omp&   shared(dtincr,itstepbin,deltat,nactive_s,iactive_s)
!$omp&   shared(rhosave,divvsave,rho)
!$omp&   shared(u    ,dumu  ,  dudt1)
!$omp&   shared(alpha,dumalf,dalfdt1)
!$omp&   shared(h    ,dumh  ,  dhdt1)
!$omp&   private(i,j,dh,utmp,atmp,dt_dens,drho)
         do j=1,nactive_s
            i=iactive_s(j)

            dt_dens = deltat(i) + half*dtincr*real(itstepbin(i),dp)
            drho    = dt_dens*rhosave(i)*divvsave(i)
            rho  (i)= rhosave(i) - drho              !will be overwritten

            dh=deltat(i)*dhdt1(i)
            dh= sign(min(abs(dh),dhmax*h(i)),dh)
            dumh (i)=min(hmax,max(h(i) + dh,hmin))

            utmp=u    (i) + deltat(i)*dudt1  (i)
            atmp=alpha(i) + deltat(i)*dalfdt1(i)
            dumu  (i)=max(utmp,umin)
            dumalf(i)=max(atmp,alphastar)
         enddo

      end select

      if(itme.ge.1)then
         call cpu_time(tme2)
         timing(itme_halfupdt)=timing(itme_halfupdt)+ (tme2-tme1)
         ncalls(itme_halfupdt)=ncalls(itme_halfupdt)+ 1
         timing(itme_intgratr)=timing(itme_intgratr)+ (tme2-tme1)
!        ncalls(itme_intgratr) increment only for fullstep calls
         if(itme.ge.2)print *,where,xcpus_inv*(tme2-tme1)
      endif

      return
      end subroutine halfupdate
!----------------------------------------------------------------
      subroutine extrap_half(deltat,deltatpm)
!*******************************************************************
!  Apply correction factor to make the leap-frog integrator        *
!     algorithm self-starting.                                     *
!   For density and divergence, do only first (zeroth) order       *
!   correction, and hope that is good enough.                      *
!*******************************************************************
!
! initial deltat defn is 1/2 of the current step.
!
      real(kind=dp), intent(in):: deltat(idim),deltatpm(ipmdim)

      integer i
      real(kind=dp) drho
      character(len=20), parameter:: where= ('extrap_half')
      if(idbg.ge.2)print *,where

! Note minus sign in drho is correct. Need to extrap 1/2 step backwards.

!$omp parallel do if(npart .gt. 1024) default(none)
!$omp& firstprivate(npart_sph)
!$omp& shared(npart,rhosave,divvsave,poten,deltat)
!$omp& private(i,drho) 
      do i=1,npart

         if(i.gt.npart_sph)cycle

         drho=-deltat(i)*rhosave(i)*divvsave(i)
         rhosave (i)=rhosave (i)-drho
         divvsave(i)=divvsave(i)
      enddo

      return
      end subroutine extrap_half
!----------------------------------------------------------------
      subroutine lf_correct(nactive_s,nactive,nactivepm,
     &                      iactive_s,iactive,iactivepm,
     &                      itstepbin,itstepbinpm,
     &                      dtincr,deltat,deltatpm)
!*******************************************************************
!                                                                  *
! Correct several variables for the fact that the particle's       *
! timestep has changed.                                            *
!                                                                  *
!  This subroutine depends on the fact that deltat has not         *
!  yet been reset, and therefore contains its `old' value.         *
!  The rho and divv corrections will be incorrect if this          *
!  condition is violated.                                          *
!                                                                  *
!  Included here is a crude method of updating the potential to    *
!  the full timestep (where the position is) so that total         *
!  energy calculations (if desired) can be made self               *
!  consistently. Can be done better with an explicit               *
!  calculation.                                                    * 
!                                                                  *
!  The rho and divv corrections are done in the following manner:  *
!   Consider a particle moving upwards in a timestep hierarchy     *
!   from a sequency of positions on n-1/2, n+1/2, n+3/2 etc        *
!   and velocities on n,n+1,n+2 etc. This means that densities     *
!   and divvs will be calculated on n-1/2,n+1/2,n+3/2 etc and      *
!   at any given time we have                                      *
!            rho(n-1/2), v(n), x(n)                                *
!   Now we want to move to a sequence where the stepping is        *
!            rho(n-1)  , v(n), x(n)                                *
!  Therefore we need to move density backwards in time from        *
!  where it was originally calculated. The exact opposite will     *
!  be true for moving downwards in the hierarchy: density must     *
!  move forward in time.                                           *
!  How much?                                                       *
!    We need to go 1/2 of 1 old timestep forward, and 1/2 of       *
!    1 new timestep backwards again. The net result is a           *
!    time offset of deltat(i) - half*dt_new, since deltat is       *
!    defined as 1/2 of one timestep and has not yet been updated   *
!    to its new value.                                             *
!  How do we change the quantities?                                *
!    We assume divv changes linearly between its last update       *
!    and the one before that (we still have both, since the        *
!    copyback hasn't yet happened), then we can get a slope        *
!    and extrapolate divv forwards. Then we use the new divv       *
!    to update the new rho.                                        *
!*******************************************************************
      integer, intent(in):: nactive_s, iactive_s(nactive_s)
      integer, intent(in):: nactive  , iactive  (nactive  )
      integer, intent(in):: nactivepm, iactivepm(nactivepm)
      integer, intent(in):: itstepbin(idim),itstepbinpm(ipmdim)
      real(kind=dp), intent(in):: dtincr, deltat(idim)
      real(kind=dp), intent(in):: deltatpm(ipmdim)

      integer i,j
      real(kind=dp) tme1,tme2
      real(kind=dp) dpotdt,dt_old,dt_new,dtoffset,divvdot,drho
      character(len=20), parameter:: where =('lf_correct')
      if(itme.ge.1)call cpu_time(tme1)

!$omp parallel if(nactive .gt. 1024) default(none) 
!$omp&  shared(nactive,nactive_s,iactive,iactive_s,itstepbin)
!$omp&  shared(dtincr,deltat,poten,divv,rho,divvsave)
!$omp&  private(i,j,drho)
!$omp&  private(dt_old,dt_new,dtoffset,divvdot,dpotdt)
!$omp do
      do j=1,nactive_s
         i=iactive_s(j)

         dt_old= two*deltat(i)
         dt_new= dtincr*real(itstepbin(i),dp)

         if(abs(dt_old-dt_new).gt.dtincr)then

            dtoffset=deltat(i) - half*dt_new
            divvdot= (divv(i) - divvsave(i))/dt_old
            divv(i)=divv(i) + dtoffset*divvdot

            drho=  dtoffset*rho(i)*divv(i)
            rho (i)=rho (i)- drho

         endif
      enddo
!$omp end parallel

      if(itme.ge.1)then
         call cpu_time(tme2)
         timing(itme_correct )=timing(itme_correct )+ (tme2-tme1)
         ncalls(itme_correct )=ncalls(itme_correct )+ 1
         timing(itme_intgratr)=timing(itme_intgratr)+ (tme2-tme1)
!        ncalls(itme_intgratr) increment only for fullstep calls
         if(itme.ge.2)print *,where,xcpus_inv*(tme2-tme1)
      endif

      return
      end subroutine lf_correct
!----------------------------------------------------------------
      end module integ


==> vineSRC/vine1.0.7/base/src/miscvars.F <==
      module miscvars
!****************************************************************
! This module is a component of VINE, copyright by the authors, *
! as listed below. Please see the COPYING and LICENSE files     *
! in the parent directory for additional information.           *
! This notification is present as an attempt to follow the      *
! recommendations for licensing published on the FSF page.      * 
!*********************************************************************
!  This file contains the VINE module to define various switches,    *
!  settings and parameters that are important for the code to run    *
!                                                                    *
!  Written by Andy Nelson, Markus Wetzstein and Thorsten Naab        *
!*********************************************************************
      use kinds , only:dp
      use dimens, only:ndim

      implicit none

      save
      private ndim
      public
!
! Switches
!
      integer
     &   io_fmt,iunits,
     &   ipres,ipdv,                                  !sph
     &   ieos,ivisc,ivtime,ibals,ishok,icool,iheat,   !thermo
     &   igrav,imac,isoft,igrape,igrapelim,idirect,   !grav
     &   irevise,
     &   indts,iusebin,i_hts,ifullextrap,             !stepping     
     &   ibctype,ishift,                              !boundary
     &   iexpand,                                     !cosmo
     &   irem,imovpm,                                 !PM/particles
     &   idustev,istrheat,icloudheat,                 !Disk stuff
     &   makechkpnt                                   !Make checkpoint dumps

!
! Settings
!
      real(kind=dp)
     &     hmin,hmax,umin,taucool,                             !sph
     &     alphamax,alphastar,betastar,vlength,                !thermo
     &     treeacc,eps,sepmax,bsepmax,gmasslim,                !grav
     &     cfl, dhmax, tol, ftol, vtol, tolpm, ftolpm, vtolpm, !stepping err
     &     xmin,xmax,ymin,ymax,zmin,zmax,                      !boundary values
     &     boxlims(2,ndim),boxlen(ndim),halfboxlen(ndim),      !boundary box
     &     rdisk,colfrac
!
! tree rebuild settings
! Note that nbuild is defined differently for global or indivts.
! Global: timesteps since rebuild.
! Indts : number of builds since last reordering
!
      logical rebuild,hclmp_is_exact
      integer nbuild,maxbuild
      real(kind=dp) clhfrac

!
! Multiple particle detection and statistics
!
      integer, parameter:: maxmult=10
      integer nmulttot(maxmult)
      integer, parameter:: kern_incr=1000
      integer neigdistrib(kern_incr)
      real(kind=dp) vstep(kern_incr)
      real(kind=dp), parameter:: xkern_incr=kern_incr
      real(kind=dp), parameter:: vkernmax=2e0_dp    !hardwired to W4kern
      real(kind=dp), parameter:: dvkern=vkernmax/xkern_incr
!
! Energy and EOS 
!
      real(kind=dp) etot, ekin, egrav, etherm
      real(kind=dp) uconst, uexpon, rcore
      real(kind=dp), parameter:: Avemwt=2.31e0_dp!un-ionized solar
      real(kind=dp) gamma
      real(kind=dp) rhozero,eosK
!
! Input, output and job control.
!
      integer iterm, idisk1, idisk2, idisk3, idisk4

      integer, parameter :: len_basenm=45
      integer, parameter :: len_abspath=200
      integer, parameter :: len_dumpdigits=4
      integer, parameter :: len_dumpfilename=
     &                        len_abspath+len_basenm+len_dumpdigits 
      character(len=len_abspath     ) absolutepath
      character(len=len_basenm      ) basenm
      character(len=len_dumpfilename) dumpfile
      character(len=14), parameter:: chkpntdumpname=('VINEcheckpoint')
      character(len=11), parameter:: nrfile =('lastdumpnum')


      integer, parameter:: idumpchkpnt=10000   ! File descriptor for 
                                               ! opening a checkpoint dump

!
! Current time, output or analysis dump time, etc. 
!
      logical readfromchkpnt   !dump we read in was a checkpoint dump 
      logical override         !override checkpoint dump's idea of 
                               !next output time 

      integer nstepmax          !simulation maxima
      real(kind=dp) tstop

      integer nstep 
      integer idump0_out, n_dtmax_steps, next_outstep, nout_max
      integer idump0_ana, n_ana_steps  , next_anastep, nana_max

      real(kind=dp) t0_out, tnext_out, tlast_out, dt_out
      real(kind=dp) t0_ana, tnext_ana, tlast_ana, dt_ana
      real(kind=dp) dtinit, t, tnow, t_deriv, t_endts,
     &          dtmin, dtmax, deltold, deltnew, dtnext
!
! conversion factors
!
      real(kind=dp) xmas, ylen

      real(kind=dp) d_unit,em_unit,t_unit,vel_unit,u_unit,
     &    amom_unit,sd_unit,rho_unit,p_unit,ent_unit

!
! Cosmology
!
      integer ired,ncdumps
      real(kind=dp) redshift,h_0,omegam,omegal,th,ascale,z,
     &              hnow,ainteg,cosbox,dtcosmax,cosm_h0,
     &              redump(100)

      end module miscvars


==> vineSRC/vine1.0.7/base/src/numbers.f <==
00000000011111111112222222222333333333344444444445555555555666666666677777777778
12345678901234567890123456789012345678901234567890123456789012345678901234567890


==> vineSRC/vine1.0.7/base/src/oldcode/grape3.F <==
      module grape
!****************************************************************
! This module is a component of VINE, copyright by the authors, *
! as listed below. Please see the COPYING and LICENSE files     *
! in the parent directory for additional information.           *
! This notification is present as an attempt to follow the      *
! recommendations for licensing published on the FSF page.      * 
!*********************************************************************
! This file contains the VINE module to do gravity using the         *
! GRAPE 3 special purpose hardware boards. The routines here         *
! are called from the tree.F module.                                 *
!                                                                    *
!  Written by Markus Wetzstein, Andy Nelson and Thorsten Naab        *
!*********************************************************************
      use dimens
      use treevars
      use miscvars, only: ibctype
      use indivtsvars
      use constants

      implicit none
      save

      private
      public grape_tree,grape_dirsum,lock_grape,unlock_grape

!  GRAPE-3 parameters
!
!set ig3boards to number of g3 boards used
!
      integer, parameter :: ig3boards=1,ig3chips=ig3boards*8
      integer grapelock
!
! gravitational smoothing length for GRAPE
!
      real g3epsarr(3,3)

#if GRAPE==3

#else
      grape3 module: No or wrong grape preprocessor flag exists!
#endif

      contains
!-----------------------------------------------------
      subroutine lock_grape()

#ifdef _OPENMP
      print*,'You attempted to use both OpenMP and GRAPE!'
      print*,'Each GRAPE board must only be accessed by one thread.'
      print*,'Thus using OpenMP and GRAPE together would result in a'
      print*,'crash, as in this version of VINE the boards are'
      print*,'shared between the threads.'
      stop
#endif

      call g3init()
      
      return
      end subroutine lock_grape
!-----------------------------------------------------

      subroutine unlock_grape()

      call g3free()

      return
      end subroutine unlock_grape

!-----------------------------------------------------

      subroutine grape_tree(iclump,eps2,npart,nact,listact,nla,
     $            latoms,vel,acc,poten)

! vel,npart isn't used here, it is just passed because the G6 routine needs it
! and the call sequence has to be the same for all grape_* routines
! in the different files

      integer, intent(in):: iclump,npart
      integer, intent(in):: nact, listact(nact)
      integer, intent(in):: nla , latoms(nla)
      double precision, intent(in):: eps2
      double precision, intent(in):: vel(ndim,npart)
      double precision, intent(inout):: acc(ndim,npart), poten(npart)

      integer g3nchips,g3nboards,g3nchipsperboard,g3maxptcl
      double precision gconst,g3massmin,g3massmax,dxmax,xcl,ycl,zcl,dx
      real g3pos(3,ig3chips),g3acc(3,ig3chips),g3pot(ig3chips)

      integer ichip,nchips,nchipsboard,nchipsloop,nchipremain
      integer npartmax,nboards,i,ii,j,k
      integer nlimlow,nlimhigh,jg3mem
      real g3eps2,g3spcres,g3massres,g3massmem,g3res,g3masslim
      real scalemass
      character(len=20), parameter:: where=('grape_tree')

!     set parameters for GRAPE3     
      gconst=one
      nchips      = g3nchips()        
      g3eps2      = real(eps2)    ! set grav. smoothing length square
      nchipsboard = g3nchipsperboard() ! get number of chips per
      npartmax    = g3maxptcl() ! get maximum number of particles
      nboards     = g3nboards() ! get number of boards (usually 1)

      if (nchips .ne. ig3chips) then 
         print *,'nchips',nchips
         print *,'ig3chips',ig3chips
         print *,'Wrong number of chips in ',where
         print *,'Check module grape3.F'
         stop
      endif

!     set spatial and mass resolution       
      xcl=treept(1,iclump)
      ycl=treept(2,iclump)
      zcl=treept(3,iclump)

      g3massmin=treept(ims,latoms(1))
      g3massmax=g3massmin
      dxmax=1d-6
      DO i=1,nla
         ii=latoms(i)
         dx = abs(treept(1,ii)-xcl)
         dxmax=max(dx,dxmax)
         dx = abs(treept(2,ii)-ycl)
         dxmax=max(dx,dxmax)
         dx = abs(treept(3,ii)-zcl)
         dxmax=max(dx,dxmax)
         g3massmin=min(treept(ims,ii),g3massmin)
         g3massmax=max(treept(ims,ii),g3massmax)
      ENDDO

      dxmax=dxmax+two*treept(ihnode,iclump)
      g3spcres=real(dxmax)/262144e0
      g3massres=real(g3massmin)

      g3res = sqrt(g3eps2) / g3spcres
      g3masslim = g3massres * (64.0 * MIN(g3res,g3res**2.))
      if(g3masslim.lt.g3massmax)then
         print*,'Upper mass limit too low:',g3masslim,' Should be:',
     $        g3massmax
         print*,'Try decreasing gmasslim parameter in insph.'
         stop
!         g3massres=g3massmax/(64.0 * MIN(g3res,g3res**2))
!         g3spcres=max(g3massres*64.*sqrt(eps2)/g3massmax,
!     $        sqrt(eps2*g3massres*64./g3massmax))
      endif

      CALL g3setscales(g3spcres,g3massres) 
!      
! mass correction factor for tree code
!
      if(npart.GT.100000) then
        scalemass=1e5/real(npart)
      else
         scalemass=one
      endif 

      CALL g3setmasscor(scalemass)
!
! acc computation
!      
      nlimlow=1
      nlimhigh=npartmax            
 1000 continue 
      if (nla .LE. nlimhigh) nlimhigh = nla

      CALL g3setn(nlimhigh-nlimlow+1) ! set number of particles used
      jg3mem=0

      do i=nlimlow,nlimhigh
         ii=latoms(i)
         g3pos(1,1) = real(treept(1,ii))
         g3pos(2,1) = real(treept(2,ii))
         g3pos(3,1) = real(treept(3,ii))
         g3massmem  = real(treept(ims,ii))
         CALL g3setxj(jg3mem,g3pos(1,1))
         CALL g3setmj(jg3mem,g3massmem)
         jg3mem=jg3mem+1
      enddo

      do i=1,nchips             ! set ALL chips to zero
         CALL g3seth2(0e0,i-1)  ! including the broken one.
      enddo  
      CALL g3seteps2(g3eps2)     ! set gravitational smoothing length
      
      nchipsloop = nchips
      do ichip=1,nact,nchipsloop
         nchipremain=nact-ichip+1
         if(nchipremain .lt. nchips) then 
            nchipsloop = nchipremain
         endif
         do i=1,nchipsloop 
            j=ichip+i-1
            k=listact(j)
            g3pos(1,i)=real(treept(1,k))
            g3pos(2,i)=real(treept(2,k))
            g3pos(3,i)=real(treept(3,k))
         enddo

         CALL g3frc(g3pos,g3acc,g3pot,nchipsloop)         
         
         do i=1,nchipsloop      ! loop all chips
            j=ichip+i-1         ! correct for offset
            ii=linktreetosph(listact(j))
            IF (ii .EQ. 0)then
               print*,'Wrong index in listact in file g3_acc!!!'
               stop
            endif
            acc(1,ii) = gconst*dble(g3acc(1,i))+acc(1,ii)   ! they are stored 
            acc(2,ii) = gconst*dble(g3acc(2,i))+acc(2,ii)   ! at real particle
            acc(3,ii) = gconst*dble(g3acc(3,i))+acc(3,ii)   ! numbers.
            poten(ii)=poten(ii)+gconst * dble(g3pot(i))     ! ditto
         enddo
      enddo

      if (nla .gt. nlimhigh) then ! Loop back for another shift.
         nlimlow  = nlimlow  + npartmax
         nlimhigh = nlimhigh + npartmax
         goto 1000
      endif
      
      return
      end subroutine grape_tree

!-----------------------------------------------------

      subroutine grape_dirsum(npart,eps2,posmas,vel,acc,poten)

      integer, intent(in):: npart
      double precision, intent(in   ):: eps2
      double precision, intent(in   ):: posmas(ndim1,npart)
      double precision, intent(in   ):: vel   (ndim ,npart)
      double precision, intent(inout):: acc(ndim,npart),poten(npart)

      integer g3nchips,g3nboards,g3nchipsperboard,g3maxptcl
      real g3posmem(3),g3pos(3,ig3chips),g3acc(3,ig3chips)
     $     ,g3pot(ig3chips) 

      double precision gconst,g3massmin,g3massmax,dxmax
      integer ichip,nchips,nchipsboard,nchipsloop,nchipremain
      integer nboards,nlimlow,nlimhigh,jg3mem
      integer i,ii,j,k,npartmax
      real g3eps2,g3massres,g3massmem,g3masslim,scalemass
      real g3spcres,g3res

      character(len=20), parameter:: where=('grape_dirsum')
      if(idbg.ge.2)print *,where

      gconst=one

      nchips      = g3nchips()        
      g3eps2      = real(eps2)       ! set grav. smoothing length square
      nchipsboard = g3nchipsperboard() ! get number of chips per
      npartmax    = g3maxptcl() ! get maximum number of particles
      nboards     = g3nboards() ! get number of boards (usually 1)
      if (nchips .ne. ig3chips) then 
         print*,'nchips',nchips
         print*,'ig3chips',ig3chips
         print*,'Wrong number of chips in ',where
         print*,'Check module grape3.F'
         stop
      endif
      
      g3massmin=posmas(ndim1,1)
      g3massmax=g3massmin         
      do i=1,npart
         g3massmin=min(g3massmin,posmas(ndim1,i))
         g3massmax=max(g3massmax,posmas(ndim1,i))
      enddo

      if(ibctype.eq.0)then
         dxmax=128.
      else
         dxmax=sqrt(12.)
      endif
      
      g3spcres=dxmax/262144.
      g3massres=real(g3massmin)
      g3res = sqrt(g3eps2) / g3spcres
      g3masslim = g3massres * (64.0 * MIN(g3res,g3res**2))

!      print*,'g3masslim:',g3masslim,' g3massres:',g3massres,
!     $     ' g3spcres:',g3spcres,' g3res:',g3res

      if(g3masslim.lt.g3massmax)then
         print*,'Upper mass limit too low:',g3masslim,' Should be:',
     $        g3massmax
         stop
!     g3massres=g3massmax/(64.0 * MIN(g3res,g3res**2))
!     g3spcres=max(g3massres*64.*sqrt(eps2)/g3massmax,
!     $        sqrt(eps2*g3massres*64./g3massmax))
      endif

      CALL g3setscales(g3spcres,g3massres) 
!      
! mass correction factor for tree code
!
      scalemass=1.
      CALL g3setmasscor(scalemass)
!     
! acceleration computation
!      
      nlimlow=1
      nlimhigh=npartmax            

 1000 continue 
      if (npart .LE. nlimhigh) nlimhigh = npart
      
      CALL g3setn(nlimhigh-nlimlow+1) ! set number of particles used
      jg3mem=0
      do i=nlimlow,nlimhigh
         g3posmem(1) = real(posmas(1,i))
         g3posmem(2) = real(posmas(2,i))
         g3posmem(3) = real(posmas(3,i))
         g3massmem   = real(posmas(ndim1,i))
         CALL g3setxj(jg3mem,g3posmem(1))
         CALL g3setmj(jg3mem,g3massmem)
         jg3mem=jg3mem+1
      enddo
      do i=1,nchips             ! set ALL chips to zero
         CALL g3seth2(0.0,i-1) ! including the broken one.
      enddo  

      CALL g3seteps2(g3eps2)     ! set gravitational smoothing length
      
      nchipsloop = nchips

      do ichip=1,nactive,nchipsloop
         nchipremain=nactive-ichip+1
         if(nchipremain .lt. nchips) then 
            nchipsloop = nchipremain
         endif
         do i=1,nchipsloop 
            j=ichip+i-1
            k=iactive(j)
            g3pos(1,i)=real(posmas(1,k))
            g3pos(2,i)=real(posmas(2,k))
            g3pos(3,i)=real(posmas(3,k))
         enddo

         CALL g3frc(g3pos,g3acc,g3pot,nchipsloop)         
         
         do i=1,nchipsloop      ! loop all chips
            j=ichip+i-1         ! correct for offset
            ii=iactive(j)
            IF (ii .EQ. 0) stop
            acc(1,ii)=gconst*dble(g3acc(1,i))+acc(1,ii)   ! they are stored 
            acc(2,ii)=gconst*dble(g3acc(2,i))+acc(2,ii)   ! at real particle
            acc(3,ii)=gconst*dble(g3acc(3,i))+acc(3,ii)   ! numbers.
            poten(ii)=poten(ii)+gconst*dble(g3pot(i))     ! ditto
         enddo
      enddo

      return
      end subroutine grape_dirsum

      end module grape


==> vineSRC/vine1.0.7/base/src/oldcode/grape5.F <==
      module grape
!****************************************************************
! This module is a component of VINE, copyright by the authors, *
! as listed below. Please see the COPYING and LICENSE files     *
! in the parent directory for additional information.           *
! This notification is present as an attempt to follow the      *
! recommendations for licensing published on the FSF page.      * 
!*********************************************************************
! This file contains the VINE module to do gravity using the         *
! GRAPE 5 special purpose hardware boards. The routines here         *
! are called from the tree.F module.                                 *
!                                                                    *
!  Written by Markus Wetzstein, Andy Nelson and Thorsten Naab        *
!*********************************************************************
      use dimens
      use treevars
      use indivtsvars
      use constants 

      implicit none
      save

      private
      public lock_grape,unlock_grape,grape_tree,grape_dirsum


#include "gp5util.h"
#define NJMAX (JMEMSIZE)

! Nr. of boards to use
      integer, parameter :: maxg5boards=1


! Set g5xmin,g5xmax to maximum extend of simulated system. This is
! very important for the scaling to the internal GRAPE-5 number format.
! Wrong settings here can lead to wrong forces!!! See the G5 manual for
! more information.

	double precision, parameter :: g5xmin=-200.d0, g5xmax=200.0d0

#if GRAPE==5

#else
      grape5 module:No or wrong grape preprocessor flag exists
#endif

      contains
      subroutine lock_grape()

!*************************************************************************
! This acquires the GRAPE-5 boards. Currently all boards from the 1st one*
! up to maxg5boards are acquired.                                        *
!                                                                        *
! Written by M. Wetzstein, Aug 2002, modified Dec. 2002                  *
!                                                                        *
!*************************************************************************

      integer i,ic,ifirstg5
      integer g5_get_firstcluster

#ifdef _OPENMP
      print *,'You attempted to use both OpenMP and GRAPE!'
      print *,'Each GRAPE board must only be accessed by one thread.'
      print *,'Thus using OpenMP and GRAPE together would result in a'
      print *,'crash, as in this version of VINE the boards are'
      print *,'shared between the threads.'
      stop
#endif

      ifirstg5=g5_get_firstcluster()
      do i=1,maxg5boards
         ic=ifirstg5+i-1
         call g5_openMC(ic)
      enddo

      return
      end subroutine lock_grape
!-----------------------------------------------------

      subroutine unlock_grape()

!*************************************************************************
! This frees all the GRAPE-5 boards formerly acquired                    *
!                                                                        *
! Written by M. Wetzstein, Aug 2002 , modified Dec. 2002                 *
!                                                                        *
!*************************************************************************

      integer i,ic,ifirstg5
      integer g5_get_firstcluster

      ifirstg5=g5_get_firstcluster()
      do i=1,maxg5boards
         ic=ifirstg5+i-1
         call g5_closeMC(ic)
      enddo

      return
      end subroutine unlock_grape
!-----------------------------------------------------

      subroutine grape_tree(iclump,eps2,npart,nact,listact,
     &                      nla,latoms,vel,acc,poten)


!*************************************************************************
! This computes grav. accelerations on GRAPE-5. Boards have to be opened *
! outside this routine. Designed for use in multi-threaded environments, *
! but can be used in serial version, too.                                *
!                                                                        *
! Written by M. Wetzstein, T. Naab, Aug 2001                             *
! Modified by M. Wetzstein, Aug 2002, Dec. 2002                          *
!                                                                        *
!*************************************************************************

! vel,iclump,nclump isn't used here, it is just passed because the G6 routine
! needs it and the call sequence has to be the same for all grape_*
! routines in the different files

      integer, intent(in):: iclump,npart
      integer, intent(in):: nact,listact(nact)
      integer, intent(in):: nla,latoms(nact)

      double precision, intent(in):: eps2
      double precision, intent(in   ):: vel(ndim,npart)
      double precision, intent(inout):: acc(ndim,npart)
      double precision, intent(inout):: poten(npart)

      integer npipes,nii,ifirstg5,npartmax
      integer i,ii,j,ic,nlimlow,nlimhigh,ng5part,ioffs,ioffr

      double precision emmin
      integer g5_get_number_of_pipelines_per_board,
     $        g5_get_firstcluster

      double precision g5posmem(3,NJMAX),g5_pos(3,maxbunchsize)
      double precision g5massmem(NJMAX),g5_acc(3,maxbunchsize)
      double precision g5_phi(maxbunchsize), gconst
      double precision g5eps,g5mmin

      gconst=one
      npipes=g5_get_number_of_pipelines_per_board()
      ifirstg5=g5_get_firstcluster()
      npartmax=NJMAX

! Determine mass resolution      
      
      emmin=1d9

      do i=1,nla
         j=latoms(i)
         emmin=min(emmin,treept(ims,j))
      enddo

! Important: this division of emmin needed for correct mass range!
      g5mmin=emmin/1.d2    
      g5eps=sqrt(eps2)
      do i=1,maxg5boards
         ic=ifirstg5+i-1
         call g5_set_rangeMC(ic,g5xmin,g5xmax,g5mmin)
      enddo             ! set spatial and mass resolution

      
! Write positions of active particles into array, so that they can be
! accessed consecutively
      do j=1,nact
         i=listact(j)
         g5_pos(1,j)=treept(1,i)
         g5_pos(2,j)=treept(2,i)
         g5_pos(3,j)=treept(3,i)
      enddo      

! outmost loop over pipelines, needed if nla > npartmax
      nlimlow=1
      nlimhigh=npartmax
 1000 continue
      if(nla .lt. nlimhigh) nlimhigh=nla
      ng5part=nlimhigh-nlimlow+1

! Write positions and masses of entries in interaction list into array, so
! that they can be accessed consecutively
      j=0
      do i=nlimlow,nlimhigh
         ii=latoms(i)
         j=j+1
         g5posmem(1,j) = treept(1,ii)
         g5posmem(2,j) = treept(2,ii)
         g5posmem(3,j) = treept(3,ii)
         g5massmem(j)  = treept(ims,ii)
      enddo

      do i=1,maxg5boards
         ic=ifirstg5+i-1
         call g5_set_nMC(ic,ng5part)              !compute ng5part particles
         call g5_set_mjMC(ic,0,ng5part,g5massmem) !write int list masses
         call g5_set_xjMC(ic,0,ng5part,g5posmem)  !write int list positions
         call g5_set_eps_to_allMC(ic,g5eps)       !write softening for pipes 
      enddo

! Write first set of particles which need accelerations and start their computation
      ioffs=0  !nr. of pipes used to compute so far
      i=1
      do while(i.le.maxg5boards .and. ioffs .lt.nact) 
            ! loop again if board available for uncomputed particles 
         ic=ifirstg5+i-1
         nii=npipes
         if(ioffs+nii .gt. nact) nii=nact-ioffs
         call g5_set_xiMC(ic,nii,g5_pos(1,ioffs+1))
         call g5_runMC(ic)
         ioffs=ioffs+nii
         i=i+1
      enddo

! Read accelerations from previous computation and start new computations if
! nact > nr. of pipelines available at once
      ioffr=0 ! nr. of pipes used to read accelerations off so far
      do while(ioffr .lt.nact)
         do i=1,maxg5boards
            ic=ifirstg5+i-1
            if(ioffr.lt.nact)then
               nii=npipes
               if(ioffr+nii .gt. nact) nii=nact-ioffr
               call g5_get_forceMC(ic,nii,g5_acc(1,ioffr+1),
     $              g5_phi(ioffr+1))
               do j=ioffr+1,ioffr+nii !sum partial accelerations
                  ii=linktreetosph(listact(j))
                  acc(1,ii) = gconst * g5_acc(1,j)+acc(1,ii)
                  acc(2,ii) = gconst * g5_acc(2,j)+acc(2,ii)
                  acc(3,ii) = gconst * g5_acc(3,j)+acc(3,ii) 
                  poten(ii)   = gconst * g5_phi(j)  +poten(ii)
               enddo
               ioffr=ioffr+nii
            endif
            if(ioffs .lt. nact)then ! uncomputed particles left?
               nii=npipes
               if(ioffs+nii .gt. nact) nii=nact-ioffs
               call g5_set_xiMC(ic,nii,g5_pos(1,ioffs+1))
               call g5_runMC(ic)
               ioffs=ioffs+nii
            endif
         enddo !board loop
      enddo !particles lop

      if (nla .gt. nlimhigh) then ! Loop back for another shift.
         nlimlow  = nlimlow  + npartmax
         nlimhigh = nlimhigh + npartmax
         goto 1000
      endif
      return
      end subroutine grape_tree

!-----------------------------------------------------------------

      subroutine grape_dirsum(npart,eps2,posmas,vel,acc,poten)

! ibctype can be used to adjust resolution scales for periodic boxes with
! known and fixed size

      integer, intent(in):: npart
      double precision, intent(in   ):: eps2
      double precision, intent(in   ):: posmas(ndim1,npart)
      double precision, intent(in   ):: vel(ndim,npart)
      double precision, intent(inout):: acc(ndim,npart)
      double precision, intent(inout):: poten(npart)

      double precision g5_pos(3,idim),g5_acc(3,idim),g5_phi(idim)
      double precision g5massmem(idim),emmin,gconst
      double precision g5mmin,g5eps,g5posmem(3,idim)

      integer npartmax,ifirstg5
      integer i,j,ic,nlimlow,nlimhigh,ng5part

      integer g5_get_firstcluster

      character(len=20), parameter:: where =('grape5_dirsum')
      if(idbg.ge.2)print *,where

      gconst=one
      npartmax=NJMAX
      ifirstg5=g5_get_firstcluster()

      do i=1,nactive
         j=iactive(i)
         g5_pos(1,i)=posmas(1,j)
         g5_pos(2,i)=posmas(2,j)
         g5_pos(3,i)=posmas(3,j)
      enddo
      do i=1,npart
         g5posmem(1,i)=posmas(1,i)
         g5posmem(2,i)=posmas(2,i)
         g5posmem(3,i)=posmas(3,i)
         g5massmem(i) =posmas(ndim1,i)
      enddo
!     
! set resolution 
!
      emmin=1.d8
      do i=1,npart
         emmin=min(emmin,posmas(ndim1,i))
      enddo
      
      g5mmin=emmin/1.d3    
      g5eps=sqrt(eps2)
      do i=1,maxg5boards
         ic=ifirstg5+i-1
         call g5_set_rangeMC(ic,g5xmin,g5xmax,g5mmin)
         call g5_set_eps_to_allMC(ic,g5eps)
      enddo

      nlimlow=1
      nlimhigh=npartmax

 1000 continue 
      if (npart .LT. nlimhigh) nlimhigh = npart
      ng5part=nlimhigh-nlimlow+1
      do i=1,maxg5boards
         ic=ifirstg5+i-1
         call g5_set_nMC(ic,ng5part) ! set number of particles used
         call g5_set_xjMC(ic,0,ng5part,g5posmem(1,nlimlow))
         call g5_set_mjMC(ic,0,ng5part,g5massmem)
      enddo

      call g5_calculate_force_on_x(g5_pos,g5_acc,g5_phi,nactive)

      do i=1,nactive
         j=iactive(i)
         acc(1,j)=acc(1,j) + gconst*g5_acc(1,i)
         acc(2,j)=acc(2,j) + gconst*g5_acc(2,i)
         acc(3,j)=acc(3,j) + gconst*g5_acc(3,i)
         poten(j)  =poten(j)   + gconst*g5_phi(i)
      enddo

      if (npart .gt. nlimhigh) then ! Loop back for another shift.
         nlimlow  = nlimlow  + npartmax
         nlimhigh = nlimhigh + npartmax
         goto 1000
      endif
      
      return
      end subroutine grape_dirsum
      end module grape


==> vineSRC/vine1.0.7/base/src/oldcode/grape6.F <==
      module grape
!****************************************************************
! This module is a component of VINE, copyright by the authors, *
! as listed below. Please see the COPYING and LICENSE files     *
! in the parent directory for additional information.           *
! This notification is present as an attempt to follow the      *
! recommendations for licensing published on the FSF page.      * 
!*********************************************************************
! This file contains the VINE module to do gravity using the         *
! GRAPE 6 special purpose hardware boards. The routines here         *
! are called from the tree.F module.                                 *
!                                                                    *
!  Written by Markus Wetzstein, Andy Nelson and Thorsten Naab        *
!*********************************************************************
      use dimens
      use treevars
      use indivtsvars
      use constants

      implicit none
      save

      private
      public unlock_grape,lock_grape,grape_tree,grape_dirsum

      integer, parameter :: npartmax=8*262144,ng6pipes=48

      double precision g6_accold(3,idim),g6_jold(3,idim),
     &                 g6_phiold(  idim)

#if GRAPE==6

#else
      grape6 module:No or wrong grape preprocessor flag exists!
#endif

      contains
!-----------------------------------------------------
      subroutine lock_grape()

#ifdef _OPENMP
      print*,'You attempted to use both OpenMP and GRAPE!'
      print*,'Each GRAPE board must only be accessed by one thread.'
      print*,'Thus using OpenMP and GRAPE together would result in a'
      print*,'crash, as in this version of VINE the boards are'
      print*,'shared between the threads.'
      stop
#endif
       
!-there is only one cluster in Heidelberg -> clusterid = 0           
      call g6_open(0)

      return
      end subroutine lock_grape
!-----------------------------------------------------

      subroutine unlock_grape()

!-there is only one cluster in Heidelberg -> clusterid = 0           
      call g6_close(0)

      return
      end subroutine unlock_grape

!-----------------------------------------------------

      subroutine grape_tree(iclump,eps2,npart,nact,listact,
     &                      nla,latoms,vel,acc,poten)

!*************************************************************************
! This computes grav. accelerations on GRAPE-6. Board has to be opened   *
! outside this routine.                                                  *
!                                                                        *
! Written by M. Wetzstein, T. Naab, Apr 2002                             *
! Modifications by M. Wetzstein, Apr 2002, Dec. 2002                     *
!                                                                        *
!*************************************************************************

! iclump,npart isn't used here, it is just passed because the G6 routine needs
! it the call sequence has to be the same for all grape_* routines
! in the different files

      integer, intent(in):: iclump,npart
      integer, intent(in):: nact,listact(nact)
      integer, intent(in):: nla ,latoms(nla)
      double precision, intent(in   ):: eps2
      double precision, intent(in   ):: vel(3,npart)
      double precision, intent(inout):: acc(ndim,npart)
      double precision, intent(inout):: poten(npart)

      double precision g6_pos(3,ng6pipes),g6_acc(3,ng6pipes)
      double precision g6_vel(3,ng6pipes),g6massmem
      double precision g6_phi(ng6pipes)
      double precision g6eps2,g6posmem(3),g6h(ng6pipes)
      double precision g6_j(3,ng6pipes),g6_jerk(3,idim)
      double precision g6_accold_temp(3,ng6pipes),
     &     g6_jold_temp(3,ng6pipes),g6_phiold_temp(ng6pipes)
      double precision gconst

      integer ig6ind(ng6pipes),g6calc_lasthalf
      integer i,ii,j,k,ierr,nharderr,nlimlow,nlimhigh,ng6part
      integer ioffs,npuse
      
      logical, save:: startup= .true.

      if(startup)then!init old accelerations, jerk, potential with educated guess
         do i=1,npart
            g6_accold(1,i)=one
            g6_accold(2,i)=one
            g6_accold(3,i)=one
            g6_jold(1,i)=1.d2
            g6_jold(2,i)=1.d2
            g6_jold(3,i)=1.d2
            g6_phiold(i)=one
         enddo
         startup=.false.
      endif

      do i=1,npart !init new jerk to 0
         g6_jerk(1,i)=zero
         g6_jerk(2,i)=zero
         g6_jerk(3,i)=zero
      enddo

      gconst=one
      nharderr=0

 100  continue  !entry point after hard board error, start from scratch

         call g6_set_xunit(51)  ! default 51 bits for representation of 
                                ! fractional part in position data
         call g6_set_tunit(51)  ! default 51 bits for representation of 
                                ! fractional part in time
         call g6_set_ti(0,zero)  ! time 0.d0, no prediction
         
! prepare softening and smoothing lengths
         g6eps2=eps2
         do i=1,ng6pipes
            g6h(i)=zero
         enddo

!         call g6_initialize_jp_buffer(0,100000)

         nlimlow=1
         nlimhigh=npartmax

 1000    continue 
         if (nla .LT. nlimhigh) nlimhigh = nla
         ng6part=nlimhigh-nlimlow+1
         
!
! write positions and masses of the interaction lists into grape usable
! arrays
!
         j=0
         do i=nlimlow,nlimhigh
            ii=latoms(i)

            g6posmem(1)=treept(1,ii)
            g6posmem(2)=treept(2,ii)
            g6posmem(3)=treept(3,ii)
            g6massmem  =treept(ims,ii)

            call g6_set_j_particle_multisend_mxfast(0,1,j,ii,
     $           g6massmem,g6posmem(1))
!            call g6_set_j_particle_mxonly(0,j,ii,
!     $           g6massmem,g6posmem(1))
            j=j+1
         enddo

!         call g6_flush_jp_buffer(0)

         ioffs=1
         do while(ioffs.le.nact)
            if(nact-ioffs+1 .ge.ng6pipes)then
               npuse=ng6pipes
            else
               npuse=nact-ioffs+1
            endif
            do i=1,npuse
               j=listact(ioffs+i-1)
               k=linktreetosph(j)
               ig6ind(i)=j

               g6_pos(1,i)=treept(1,j) !pos from tree arrays
               g6_pos(2,i)=treept(2,j)
               g6_pos(3,i)=treept(3,j)
               g6_vel(1,i)=vel(1,k)
               g6_vel(2,i)=vel(2,k)    ! rest in sph notation
               g6_vel(3,i)=vel(3,k)
               g6_jold_temp(1,i)=g6_jold(1,k)
               g6_jold_temp(2,i)=g6_jold(2,k)
               g6_jold_temp(3,i)=g6_jold(3,k)
               g6_accold_temp(1,i)=g6_accold(1,k)
               g6_accold_temp(2,i)=g6_accold(2,k)
               g6_accold_temp(3,i)=g6_accold(3,k)
               g6_phiold_temp  (i)=g6_phiold(k)
            enddo
            call g6calc_firsthalf(0,ng6part,npuse,ig6ind,g6_pos,g6_vel,
     $           g6_accold_temp,g6_jold_temp,g6_phiold_temp
     $           ,g6eps2,g6h)
            ierr=g6calc_lasthalf(0,ng6part,npuse,ig6ind,g6_pos,
     $           g6_vel,g6eps2,g6h,g6_acc,g6_j,g6_phi)
            if(ierr.eq.1)then
               nharderr=nharderr+1
               call g6_reinitialize(0)
               if(nharderr.le.20)then
                  goto 100      !start from scratch                  
               else
                  call g6_close(0)
                  stop'Too may hard errors on G6!!!'
               endif
            endif

            do i=1,npuse
               k=linktreetosph(listact(ioffs+i-1))
               acc(1,k)     = acc(1,k) + gconst*g6_acc(1,i)
               acc(2,k)     = acc(2,k) + gconst*g6_acc(2,i)
               acc(3,k)     = acc(3,k) + gconst*g6_acc(3,i)
               poten(k)     = poten(k) - gconst*g6_phi(i)
               g6_jerk(1,k) = g6_jerk(1,k) + g6_j(1,i)
               g6_jerk(2,k) = g6_jerk(2,k) + g6_j(2,i)
               g6_jerk(3,k) = g6_jerk(3,k) + g6_j(3,i)               
            enddo
            ioffs=ioffs+npuse
         enddo
         if (nla .gt. nlimhigh) then ! Loop back for another shift.
            nlimlow  = nlimlow  + npartmax
            nlimhigh = nlimhigh + npartmax
            goto 1000
         endif
         
!     store old quantities 

         do i=1,nact
            j=linktreetosph(listact(i))
            g6_accold(1,j)= acc(1,j)
            g6_accold(2,j)= acc(2,j)
            g6_accold(3,j)= acc(3,j)
            g6_phiold(j)  = poten(j)
            g6_jold(1,j)  = g6_jerk(1,j)
            g6_jold(2,j)  = g6_jerk(2,j)
            g6_jold(3,j)  = g6_jerk(3,j)
         enddo         
         if(nharderr.ne.0)then
            print*,'G6 hard errors:',nharderr
         endif
      return
      end subroutine grape_tree

!------------------------------------------------------

      subroutine grape_dirsum(npart,eps2,posmas,vel,acc,poten)

      integer, intent(in):: npart
      double precision, intent(in   ):: eps2
      double precision, intent(in   ):: posmas(ndim1,npart)
      double precision, intent(in   ):: vel(ndim,npart)
      double precision, intent(inout):: acc(ndim,npart)
      double precision, intent(inout):: poten(npart)

      double precision g6_pos(3,ng6pipes),g6_acc(3,ng6pipes),gconst
      double precision g6_phi(ng6pipes),g6_vel(3,ng6pipes),g6massmem
      double precision g6eps2,g6posmem(3),g6h(ng6pipes)
      double precision g6_j(3,ng6pipes),g6_jerk(3,idim)
      double precision g6_accold_temp(3,ng6pipes),
     &     g6_jold_temp(3,ng6pipes),g6_phiold_temp(ng6pipes)

      integer ig6ind(ng6pipes),g6calc_lasthalf

      integer i,ii,j,nlimlow,nlimhigh,ig6j_ind
      integer ierr,nharderr,ng6part,ioffs,npuse

      logical, save:: startup= .true.

      character(len=20), parameter:: where =('grape_dirsum')
      if(idbg.ge.2)print *,where

      gconst=one

      if(startup)then!init old accelerations, jerk, potential with educated guess
         do i=1,npart
            g6_accold(1,i)=one
            g6_accold(2,i)=one
            g6_accold(3,i)=one
            g6_jold(1,i)=1.d5
            g6_jold(2,i)=1.d5
            g6_jold(3,i)=1.d5
            g6_phiold(i)=one
         enddo
         startup=.false.
      endif
      
      nharderr=0
 100  continue
      
      do i=1,npart
         g6_jerk(1,i)=zero
         g6_jerk(2,i)=zero
         g6_jerk(3,i)=zero
      enddo
      
      call g6_set_xunit(51)     ! default 51 bits for representation of 
                                ! fractional part in position data
      call g6_set_tunit(51)     ! default 51 bits for representation of 
                                ! fractional part in time
      call g6_set_ti(0,zero)    ! time 0.d0, no prediction
         
! prepare softening and smoothing lengths
      g6eps2=eps2
      do i=1,ng6pipes
         g6h(i)=zero
      enddo

      nlimlow=1
      nlimhigh=npartmax
      
 1000 continue 
      if (npart .LT. nlimhigh) nlimhigh = npart
      ng6part=nlimhigh-nlimlow+1
         
      j=0
      do i=nlimlow,nlimhigh
         ii=linksphtotree(i)
         j=j+1
         
         g6posmem(1)=treept(1,ii)
         g6posmem(2)=treept(2,ii)
         g6posmem(3)=treept(3,ii)
         g6massmem  =treept(ims,ii)
         ig6j_ind=linktreetosph(ii)
         
         call g6_set_j_particle_mxonly(0,j-1,ig6j_ind,
     $        g6massmem,g6posmem(1))
      enddo

      ioffs=1
      do while(ioffs.le.nactive)
         if(nactive-ioffs+1 .ge.ng6pipes)then
            npuse=ng6pipes
         else
            npuse=nactive-ioffs+1
         endif
         do i=1,npuse
            j=iactive(ioffs+i-1)
            ig6ind(i)=j
            g6_pos(1,i)=posmas(1,j)
            g6_pos(2,i)=posmas(2,j)
            g6_pos(3,i)=posmas(3,j)
            g6_vel(1,i)=vel(1,j)
            g6_vel(2,i)=vel(2,j)
            g6_vel(3,i)=vel(3,j)
            g6_jold_temp(1,i)=g6_jold(1,j)
            g6_jold_temp(2,i)=g6_jold(2,j)
            g6_jold_temp(3,i)=g6_jold(3,j)
            g6_accold_temp(1,i)=g6_accold(1,j)
            g6_accold_temp(2,i)=g6_accold(2,j)
            g6_accold_temp(3,i)=g6_accold(3,j)
            g6_phiold_temp  (i)=g6_phiold(j)
         enddo
!         istart=iactive(ioffs)
         
         call g6calc_firsthalf(0,ng6part,npuse,ig6ind,g6_pos
     $        ,g6_vel,g6_accold_temp,g6_jold_temp,g6_phiold_temp
     $        ,g6eps2,g6h)
         ierr=g6calc_lasthalf(0,ng6part,npuse,ig6ind,g6_pos,
     $        g6_vel,g6eps2,g6h,g6_acc,g6_j,g6_phi)
         if(ierr.eq.1)then
            nharderr=nharderr+1
            call g6_reinitialize(0)
            if(nharderr.le.20)then
               
               goto 100         !start from scratch
               
            else
               call g6_close(0)
               stop'Too may hard errors on G6!!!'
            endif
         endif
         
         do i=1,npuse
            j=iactive(ioffs+i-1)
            acc(1,j)     = acc(1,j) + gconst*g6_acc(1,i)
            acc(2,j)     = acc(2,j) + gconst*g6_acc(2,i)
            acc(3,j)     = acc(3,j) + gconst*g6_acc(3,i)
            poten(j)     = poten(j) + gconst*g6_phi(i)
            g6_jerk(1,j) = g6_jerk(1,j) + g6_j(1,i)
            g6_jerk(2,j) = g6_jerk(2,j) + g6_j(2,i)
            g6_jerk(3,j) = g6_jerk(3,j) + g6_j(3,i)
            
         enddo
         ioffs=ioffs+npuse
      enddo

      if (npart .gt. nlimhigh) then ! Loop back for another shift.
         nlimlow  = nlimlow  + npartmax
         nlimhigh = nlimhigh + npartmax
         goto 1000
      endif
      
!     store old quantities 
         
      do i=1,nactive
         j=iactive(i)
         g6_accold(1,j)= acc(1,j)
         g6_accold(2,j)= acc(2,j)
         g6_accold(3,j)= acc(3,j)
         g6_phiold(j)  = poten(j)
         g6_jold(1,j)  = g6_jerk(1,j)
         g6_jold(2,j)  = g6_jerk(2,j)
         g6_jold(3,j)  = g6_jerk(3,j)
      enddo         
      
      return
      end subroutine grape_dirsum
      end module grape


==> vineSRC/vine1.0.7/base/src/partvars.F <==
      module partvars
!****************************************************************
! This module is a component of VINE, copyright by the authors, *
! as listed below. Please see the COPYING and LICENSE files     *
! in the parent directory for additional information.           *
! This notification is present as an attempt to follow the      *
! recommendations for licensing published on the FSF page.      * 
!****************************************************************
!  This file contains the VINE module defining the variables    *
!  and arrays used hold various information about particles     *
!                                                               *
!  Written by Andy Nelson, Markus Wetzstein and Thorsten Naab   *
!****************************************************************
      use kinds , only:dp
      use dimens, only: ndim,ndim1,idim,isphdim,ipmdim

      implicit none

      private ndim,ndim1,idim,isphdim,ipmdim
      public

      save
!
! If you add arrays here, be sure to include them in 
! the orderparticles/restoreorder subroutines as well.
!
      integer npoim, npart, npart_sph
      integer nsteppm(ipmdim)

      integer ipindx(idim)
      integer material(isphdim)

      real(kind=dp) posmas  (ndim1,idim  ),vel  (ndim,idim  ),
     &              posmaspm(ndim1,ipmdim),velpm(ndim,ipmdim),
     &              h  (idim  ),poten(idim  ),
     &              hpm(ipmdim),potpm(ipmdim),
     &     rho (isphdim), rhosave (isphdim), 
     &     divv(isphdim), divvsave(isphdim),
     &     u(isphdim), alpha(isphdim),
     &     spinpm(3,ipmdim)

      real(kind=dp) dumposmas  (ndim1,idim  ),dumvel  (ndim,idim  ),
     &                 dumposmaspm(ndim1,ipmdim),dumvelpm(ndim,ipmdim),
     &        dumh(idim), dumhpm(ipmdim),
     &        dumu(isphdim),dumalf(isphdim)

      real(kind=dp) cmpart(ndim), vcmpart(ndim), totmaspart, 
     &               amompart(4), cmrms(ndim), vcmrms(ndim),
     &              cmtot (ndim), vcmtot (ndim), totmas,
     &               amomtot (4),
     &         dumcmpart(ndim), dumvcmpart(ndim), dumtotmaspart, 
     &         dumamompart(4), dumcmrms(ndim), dumvcmrms(ndim),
     &         dumcmtot (ndim), dumvcmtot (ndim), dumtotmas,
     &         dumamomtot (4)

      real(kind=dp) cmpoim(ndim), vcmpoim(ndim), totmaspoim,
     &               amompoim(4),
     &         dumcmpoim(ndim), dumvcmpoim(ndim), dumtotmaspoim,
     &         dumamompoim(4)


      integer, parameter::maxstore=200
      integer nstore(ipmdim)
      real(kind=dp) posmstore (ndim1,ipmdim,maxstore),
     &              velstore  (ndim ,ipmdim,maxstore),
     &              spinstore (3    ,ipmdim,maxstore),
     &              cmstore   (ndim ,ipmdim,maxstore),
     &              cmtotstore(ndim ,ipmdim,maxstore),
     &              tmestore  (ipmdim,maxstore)

      character(len=55) pmfile(ipmdim)

      end module partvars


==> vineSRC/vine1.0.7/base/src/perform.f90 <==
module perform
!****************************************************************
! This module is a component of VINE, copyright by the authors, *
! as listed below. Please see the COPYING and LICENSE files     *
! in the parent directory for additional information.           *
! This notification is present as an attempt to follow the      *
! recommendations for licensing published on the FSF page.      * 
!*********************************************************************
!  This file contains the VINE module to collect various             *
!  performance analysis information for the code.                    *
!                                                                    *
!  Written by Andy Nelson                                            *
!*********************************************************************
use kinds, only:ik8,dp
implicit none

public
private ik8,dp
save

integer, parameter::ntimings=70

character(len=14), parameter::perfnames(ntimings) = (/    'Total time    ','Avg Dump Time ',                                   &
       'Total gravity ','  grav. accel ','  mtree       ','  rtree+reset ','  PM gravity  ','  reordering  ','  activate    ', &
       '  findmult    ','  Total grape ','    grape-IO  ','    grape-calc','    host-calc ','  Total ewald ','    FFT       ', &
       '    FFTW plan ','unusedTree    ','unusedTree    ','unusedTree    ','unusedTree    ','unusedTree    ','unusedTree    ', &
       'Total SPH     ','  density     ','  sphaccel    ','  eos         ','  udot        ','  alphadot    ','  hdot        ', &
       '  table build ','  sedsynth    ','unusedSPH     ','unusedSPH     ','unusedSPH     ','unusedSPH     ','unusedSPH     ', &
       'Total Integ   ','  halfupdate  ','  fullupdate  ','  error       ','  correction  ','  copyback    ','unusedInteg   ', &
       'Total indivTS ','  getactive   ','  getnext     ','  setnewdt    ','  updtstep    ','  updttime    ','unusedIndTS   ', &
       'Total IO calls','  rdump       ','  wdump       ','  PM IO       ','unusedIO      ','unusedIO      ','unusedIO      ', &
       'Total PM      ','  remove      ','unusedPM      ','unusedPM      ','unusedPM      ','unusedPM      ','unusedPM      ', &
       'Total Analysis','unused        ','unused        ','unused        ','unused        '                                    /)

integer, parameter ::                                     itme_tottime =1 ,itme_dumptime=2 ,                                   &
       itme_gravity =3 ,itme_gravacc =4 ,itme_mtree   =5 ,itme_rtree   =6 ,itme_PMgrav  =7 ,itme_reorder =8 ,itme_activate=9 , &
       itme_findmult=10,itme_grape   =11,itme_grpIO   =12,itme_grpcalc =13,itme_hostcalc=14,itme_ewald   =15,itme_fft     =16, &
       itme_fftwplan=17,itme_unusedT1=18,itme_unusedT2=19,itme_unusedT3=20,itme_unusedT4=21,itme_unusedT5=22,itme_unusedT6=23, &
       itme_SPH     =24,itme_density =25,itme_sphaccel=26,itme_eos     =27,itme_udot    =28,itme_alphadot=29,itme_hdot    =30, &
       itme_mktable =31,itme_sedsynth=32,itme_unusedS2=33,itme_unusedS3=34,itme_unusedS4=35,itme_unusedS5=36,itme_unusedS6=37, &
       itme_intgratr=38,itme_halfupdt=39,itme_fullupdt=40,itme_error   =41,itme_correct =42,itme_copyback=43,itme_unusedI1=44, &
       itme_indts   =45,itme_getactiv=46,itme_getnext =47,itme_setnewdt=48,itme_updtstep=49,itme_updttime=50,itme_unusdTS1=51, &
       itme_iocalls =52,itme_rdump   =53,itme_wdump   =54,itme_pmio    =55,itme_unusdIO1=56,itme_unusdIO2=57,itme_unusdIO3=58, &
       itme_PM      =59,itme_remove  =60,itme_unusdPM1=61,itme_unusdPM2=62,itme_unusdPM3=63,itme_unusdPM4=64,itme_unusdPM5=65, &
       itme_analysis=66

      real(kind=dp):: timing(ntimings) =                               &
                 (/ 0e0_dp, 0e0_dp, 0e0_dp, 0e0_dp, 0e0_dp, 0e0_dp, 0e0_dp, 0e0_dp, 0e0_dp, 0e0_dp,  &
                    0e0_dp, 0e0_dp, 0e0_dp, 0e0_dp, 0e0_dp, 0e0_dp, 0e0_dp, 0e0_dp, 0e0_dp, 0e0_dp,  &
                    0e0_dp, 0e0_dp, 0e0_dp, 0e0_dp, 0e0_dp, 0e0_dp, 0e0_dp, 0e0_dp, 0e0_dp, 0e0_dp,  &
                    0e0_dp, 0e0_dp, 0e0_dp, 0e0_dp, 0e0_dp, 0e0_dp, 0e0_dp, 0e0_dp, 0e0_dp, 0e0_dp,  &
                    0e0_dp, 0e0_dp, 0e0_dp, 0e0_dp, 0e0_dp, 0e0_dp, 0e0_dp, 0e0_dp, 0e0_dp, 0e0_dp,  &
                    0e0_dp, 0e0_dp, 0e0_dp, 0e0_dp, 0e0_dp, 0e0_dp, 0e0_dp, 0e0_dp, 0e0_dp, 0e0_dp,  &
                    0e0_dp, 0e0_dp, 0e0_dp, 0e0_dp, 0e0_dp, 0e0_dp, 0e0_dp, 0e0_dp, 0e0_dp, 0e0_dp /)
      integer::  ncalls(ntimings) =                &
                 (/ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,  &
                    0, 0, 0, 0, 0, 0, 0, 0, 0, 0,  &
                    0, 0, 0, 0, 0, 0, 0, 0, 0, 0,  &
                    0, 0, 0, 0, 0, 0, 0, 0, 0, 0,  &
                    0, 0, 0, 0, 0, 0, 0, 0, 0, 0,  &
                    0, 0, 0, 0, 0, 0, 0, 0, 0, 0,  &
                    0, 0, 0, 0, 0, 0, 0, 0, 0, 0 /)
!
! 1=sph, 2=nbody, 3=PM
!
integer(ik8)::  nactivetot(3) =(/0, 0, 0/)
integer(ik8):: nactiveftot(3) =(/0, 0, 0/)

real(kind=dp) cput_start
real(kind=dp) xcpus_inv


      contains
!-----------------------------------------------------------------------
subroutine initperf

integer numcpus
!
! IBM xlf has different possibilities for collecting time. This option
! forces the collection of all cpu time from all cpus. Then we
! have to correct for this to get the cpu time per cpu, which is what
! we want (essentially wall clock time). This statement doesn't 
! appear to be applicable to xlf running on linux. It isn't clear why,
! but on these systems, the time is already adjusted, so we don't have 
! to. 
! Make sure to define ibm in a preprocessor statement (i.e. -Dibm)
!
      xcpus_inv=1e0_dp
#ifdef ibm
      call setrteopts('cpu_time_type=total_alltime')
#ifndef ibm5l
      call numprocessors(numcpus)
      xcpus_inv=1e0_dp/real(numcpus,dp)
#endif
#endif
!
! Intel compiler v10 needs this. Intel v9 does not. Go figure.
!
#if (__INTEL_COMPILER>=1000)
      call numprocessors(numcpus)
      xcpus_inv=1e0_dp/real(numcpus,dp)
#endif


      nactivetot=0
      nactiveftot=0
      timing=0e0_dp
      ncalls=0

      call cpu_time(cput_start)

return
end subroutine initperf
!-----------------------------------------------------------------------
subroutine perfcollect(itme,where,startstop,ifamily,iroutine)
!
! Start using this routine some day soon, or more advanced
! version that has the same sort of behavior as current
! implementation in each timed routine.
!
character(len=*), intent(in):: where,startstop
integer, intent(in):: itme
integer, intent(in):: ifamily,iroutine

real(kind=dp), save:: tme1=0e0_dp, tme2=0e0_dp

      select case(startstop)
      case('start')
         call cpu_time(tme1)

      case('stop')
         call cpu_time(tme2)

         timing(iroutine)=timing(iroutine) + (tme2-tme1)
         ncalls(iroutine)=ncalls(iroutine) + 1

         timing(ifamily) =timing(ifamily)  + (tme2-tme1)
         ncalls(ifamily) =ncalls(ifamily)  + 1

         if(itme.eq.2)print *,where,xcpus_inv*(tme2-tme1)

      case default
         print *,'unknown startstop timing option in perfcollect'
         print *,'Will not collect time'
      end select 

return
end subroutine perfcollect
!-----------------------------------------------------------------------
subroutine perfsummary(npart)

integer, intent(in)::npart

integer(ik8) ntotcalcs,ntotfcalcs,npartlong,numtemp
integer(ik8) nclong,npercall,nfpercall
integer i,numcpus
real(kind=dp) tother,tbuild,cput_now
character(len=79) headerline
character(len=8 ) datespec
character(len=10) timespec

      call cpu_time(cput_now)
      call numprocessors(numcpus)

      timing(itme_tottime)=(cput_now-cput_start)
      ncalls(itme_tottime)=1

      ntotcalcs =nactivetot (1) + nactivetot (2) !don't count PMs alone
      ntotfcalcs=nactiveftot(1) + nactiveftot(2) !don't count PMs alone
      npartlong=npart
      nclong=max(1,ncalls(itme_getactiv))
      npercall=ntotcalcs/nclong
      nfpercall=ntotfcalcs/nclong


      call date_and_time(datespec,timespec)

      write(*,*)'========================================================================'
      write(*,*)' '
      write(*,*)'                 Performance of the code so far'
      write(*,*)' '
      write(*,*)'========================================================================'
      write(*,*)' '
      write(*,*)' '
      write(*,29) datespec // ':' // timespec
      write(*,*)' '
      write(*,30)xcpus_inv*timing(itme_tottime)/3600e0_dp
      write(*,*)' '
      write(*,32)nactivetot(1)
      write(*,33)nactivetot(2)
      write(*,34)nactivetot(3)
      write(*,*)' '
      write(*,31)numcpus
      write(*,*)' '
      write(*,35)real(npercall ,dp)/real(npartlong,dp)
      write(*,36)real(nfpercall,dp)/real(npartlong,dp)
      write(*,*)'(can be >1 if particle removal is turned on)'
      write(*,*)' '

      tother=timing(itme_tottime) - timing(itme_gravity ) - timing(itme_SPH  ) - timing(itme_PM      )   &
                                  - timing(itme_intgratr) - timing(itme_indts) - timing(itme_iocalls )   &
                                  - timing(itme_analysis)

      headerline='==============================================' 
      write(*,*)headerline
      headerline='Aggregate     |     Particles/s  |    Percent ' 
      write(*,*)headerline
      headerline='==============================================' 
      write(*,*)headerline

      print 37,perfnames(itme_tottime    ),    &
          real(ntotcalcs ,dp)/max(1e-3_dp,xcpus_inv*timing(itme_tottime )),     100e0_dp*timing(itme_tottime )/timing(itme_tottime)

      if(timing(itme_gravity).gt.0e0_dp)then
         print 37,perfnames(itme_gravity ),    &
          real(ntotcalcs ,dp)/(xcpus_inv*timing(itme_gravity )),                100e0_dp*timing(itme_gravity )/timing(itme_tottime)
      endif

      if(timing(itme_gravacc).gt.0e0_dp)then
         print 37,perfnames(itme_gravacc ),    &
          real(ntotcalcs ,dp)/(xcpus_inv*timing(itme_gravacc )),                100e0_dp*timing(itme_gravacc )/timing(itme_tottime)
      endif

      if(timing(itme_PMgrav).gt.0e0_dp)then
         print 37,perfnames(itme_PMgrav  ),    &
          real(ntotcalcs ,dp)/(xcpus_inv*timing(itme_PMgrav  )),                100e0_dp*timing(itme_PMgrav  )/timing(itme_tottime)
      endif

      tbuild=timing(itme_mtree)+timing(itme_rtree)
      if(tbuild.gt.0_dp)then
         print 37,'  mrtree (eff)',            &
          real(ntotcalcs,dp)/(xcpus_inv*tbuild),                                100e0_dp*tbuild/timing(itme_tottime)
      endif

      if(timing(itme_mtree).gt.0e0_dp)then
         numtemp = int(npart,ik8)*int(ncalls(itme_mtree),ik8)
         print 37,perfnames(itme_mtree   ),    &
          real(numtemp,dp)/(xcpus_inv*timing(itme_mtree)),                      100e0_dp*timing(itme_mtree   )/timing(itme_tottime)
      endif

      if(timing(itme_rtree).gt.0e0_dp)then
         numtemp = int(npart,ik8)*int(ncalls(itme_mtree),ik8)
         print 37,perfnames(itme_rtree   ),    &
          real(numtemp,dp)/(xcpus_inv*timing(itme_rtree)),                      100e0_dp*timing(itme_rtree   )/timing(itme_tottime)
      endif

      if(timing(itme_SPH).gt.0e0_dp)then
         print 37,perfnames(itme_SPH     ),    &
          real(nactivetot(1),dp)/(xcpus_inv*timing(itme_SPH     )),             100e0_dp*timing(itme_SPH     )/timing(itme_tottime)
      endif

      if(timing(itme_PM).gt.0e0_dp)then
         print 37,perfnames(itme_PM      ),    &
          real(nactivetot(1),dp)/(xcpus_inv*timing(itme_PM      )),             100e0_dp*timing(itme_PM      )/timing(itme_tottime)
      endif

      if(timing(itme_intgratr).gt.0e0_dp)then
         print 37,perfnames(itme_intgratr),    &
          real(ntotcalcs    ,dp)/(xcpus_inv*timing(itme_intgratr)),             100e0_dp*timing(itme_intgratr)/timing(itme_tottime)
      endif

      if(timing(itme_indts   ).gt.0e0_dp)then
         print 37,perfnames(itme_indts   ),    &
          real(ntotcalcs    ,dp)/(xcpus_inv*timing(itme_indts   )),             100e0_dp*timing(itme_indts   )/timing(itme_tottime)
      endif

      if(timing(itme_iocalls ).gt.0e0_dp)then
         print 37,perfnames(itme_iocalls ),    &
          real(ntotcalcs    ,dp)/(xcpus_inv*timing(itme_iocalls )),             100e0_dp*timing(itme_iocalls )/timing(itme_tottime)
      endif

      if(timing(itme_analysis).gt.0e0_dp)then
         print 37,perfnames(itme_analysis),    &
          real(ntotcalcs    ,dp)/(xcpus_inv*timing(itme_analysis)),             100e0_dp*timing(itme_analysis)/timing(itme_tottime)
      endif

      print 37,'Total other     ',             &
          real(ntotcalcs    ,dp)/max(1e-3_dp,xcpus_inv*tother),                 100e0_dp*tother/timing(itme_tottime)

      write(*,*)' '

      write(*,*)'=========================================================================='
      headerline = 'Routine/group' // '|     Total Time  ' // '|    Per call    ' // '| N calls' // '|Percent of Total'
      write(*,*)headerline
      write(*,*)'=========================================================================='
      do i=1,ntimings
         if(timing(i).gt.1e-20_dp)then
            write(*,40)perfnames(i),xcpus_inv*timing(i),xcpus_inv*timing(i)/real(max(1,ncalls(i)),dp),ncalls(i),  &
                                                                         100e0_dp*timing(i)/timing(itme_tottime)
         endif
      enddo
      write(*,40)'Total other    ',tother,tother,1,100e0_dp*tother/max(1e-3_dp,xcpus_inv*timing(itme_tottime))
      write(*,*)'=========================================================================='
      write(*,*)' '


29    format('Current date and time        :',a)
30    format('Total wall clock time        :',f12.4,' hr ')
31    format('Number of processors: ',i8)
32    format('Cumulative SPH   particles active :',i18)
33    format('Cumulative Nbody particles active :',i18)
34    format('Cumulative PM    particles active :',i18)
35    format('Fraction active per deriv call   :',f10.4)
36    format('Fraction finishing per deriv call:',f10.4,' (RK only)')
37    format(a14,' | ',f16.2,' | ',f10.2)
40    format(a14,'|',f14.2,' s |',f13.5,' s |',i8,'| ',f14.10)
end subroutine perfsummary
!------------------------------------------------------------------------------------
end module perform 


==> vineSRC/vine1.0.7/base/src/pm.F <==
      module pm
!****************************************************************
! This module is a component of VINE, copyright by the authors, *
! as listed below. Please see the COPYING and LICENSE files     *
! in the parent directory for additional information.           *
! This notification is present as an attempt to follow the      *
! recommendations for licensing published on the FSF page.      * 
!*********************************************************************
!  This file contains the VINE module to do IO for point mass        *
!  information and to do sph/nbody particle accretion onto point     *
!  masses.                                                           *
!                                                                    *
!  Externally visible routines are:                                  *
!                                                                    *
!    remove: Remove SPH or Nbody particles for being tol close to    *
!            a point mass. Add them and their momenta to the         *
!            appropriate point mass.                                 *
!      Arguments:                                                    *
!        nremove: The number of particles removed, during this call  *
!                                                                    *
!  Written by Andy Nelson                                            *
!*********************************************************************
      use kinds , only:dp,qp
      use dimens
      use partvars
      use miscvars, only: irem
      use indivtsvars, only: nactivepm,nactivefpm,iactivepm
      use indivtsvars, only: it0pm,itstepbinpm,lastts_end
      use indivtsvars, only: it0,it1,itstepbin
      use perform
      use constants

      implicit none

      private
      public remove

      contains
!------------------------------------------------------------------
      subroutine remove(i12step,nremove)
!*******************************************************
!                                                      *
!  This routine removes particles when they cross a    *
!  fixed boundary, close to a point mass               *
!                                                      *
!  Someday this should be replaced by a tree search    *
!  based version. -AFN                                 *
!                                                      *
!*******************************************************

      integer, intent(in ):: i12step
      integer, intent(out):: nremove

      integer my_cpu,ncount

      integer i,j,k,jpoim,ipoim,loopindx
      integer ndel,numcpus,icpu,ip_low,ip_low1,ip_hi
      integer ilen(idim), nrem(maxcpus)
      real(kind=dp) dcrit2

      real(kind=dp) tme1,tme2
      character(len=20), parameter:: where =('remove')

!squared distance to point mass j statement function
      real(kind=dp) d2
      d2(i,j)= (posmas(1,i)-posmaspm(1,j))**2 
     &        +(posmas(2,i)-posmaspm(2,j))**2
#if NDIM==3
     &        +(posmas(3,i)-posmaspm(3,j))**2
#endif

      if(npoim.eq.0)return
      if(idbg.ge.2)print *,where
      if(itme.ge.1)call cpu_time(tme1)

      nremove=0
      select case(irem)
      case(1)
!
! determine list of particles to remove. The `if' statements restrict 
! removals to particles that were just active, or are on smaller
! time bins than the pm.  Not sure all the logic is right with these
! tests here. Also, should this inner loop be limited to looping over
! active particles only??? probably yes for better efficiency, but will
! we ever pick up particles in other ts bins this way? -AFN
!
         loopindx=nactivepm
         if(i12step.eq.2)loopindx=nactivefpm

         do jpoim=1,loopindx
            ipoim=iactivepm(jpoim)

            if(it0pm(ipoim).eq.lastts_end)then

               ncount=0

!$omp parallel default(none)
!$omp& shared(npart,nremove,ncount,nrem,ilen)
!$omp& shared(posmas,posmaspm,hpm,itstepbin,itstepbinpm,it0)
!$omp& firstprivate(idbg,ipoim,lastts_end)
!$omp& private(numcpus,ndel,icpu,i,ip_low,ip_low1,ip_hi,dcrit2,k)
!$omp& private(my_cpu)

               call numthreads(numcpus)            !Require exact 
               call get_mycpu(my_cpu)              !numthreads here
               ndel=npart/numcpus                  !for ilen array 
               dcrit2=hpm(ipoim)**2                !division below

               ip_low= 1 + (my_cpu-1)*ndel
               ip_low1=ip_low-1
               ip_hi = my_cpu*ndel
               if(my_cpu.eq.numcpus)ip_hi=npart
               nrem(my_cpu)=0
               do i=ip_low,ip_hi
                  if(d2(i,ipoim).lt.dcrit2)then
                     if(itstepbin(i).le.itstepbinpm(ipoim) .or.
     &                        it0(i).eq.lastts_end)then
                        nrem(my_cpu)=nrem(my_cpu) + 1
                        ilen(ip_low1+nrem(my_cpu))=i
                     endif
                  endif
               enddo

!$omp critical
               ncount=ncount+1              !kludge to get around apparent
               if(ncount.eq.numcpus)then    !ibm omp bug (par. region nesting)
!
! Merge the remove list
!
                  nremove=nremove+nrem(1)
                  do icpu=2,numcpus
                     nremove=nremove+nrem(icpu)
                     ip_low= 1 + (icpu-1)*ndel
                     do k=1,nrem(icpu)
                        i=ilen((ip_low-1)+k)
                        nrem(1)=nrem(1)+1
                        ilen(nrem(1))=i
                     enddo
                  enddo
                  if(nrem(1).gt.0)then
                     call mergeparts(ipoim,ilen,nrem)
                     call compactify(nrem(1),ilen)
                     if((idbg.ge.1 .and. nrem(1).gt.0) .or.
     &                   idbg.ge.3)then
                         print *,'removed',nrem(1),
     &                            ' particles close to PM#',ipoim
                     endif
                  endif
               endif

!$omp end critical
!$omp end parallel

            endif   !ipoim at endts
         enddo      !ipoim

      case(2)

         stop'forgot how to do bleeding particle removal'

      case default

         stop'don''t know how to remove particles'
      end select 

      if(idbg.ge.2)print *,'done ',where
      if(itme.ge.1)then
         call cpu_time(tme2)
         timing(itme_remove)=timing(itme_remove)+(tme2-tme1)
         ncalls(itme_remove)=ncalls(itme_remove)+1
         timing(itme_PM)=timing(itme_PM)+(tme2-tme1)
         ncalls(itme_PM)=ncalls(itme_PM)+1
      endif

10    format(    10(1pd18.10))
13    format(3i7,10(1pd12.4))
15    format(5i7,10(1pd12.4))
16    format(6i7,10(1pd12.4))

      return
      end subroutine remove
!------------------------------------------------------------------
      subroutine mergeparts(ipoim,ilen,nrem)
!*******************************************************
!                                                      *
!  This subroutine merges particles with               *
!  point mass ipoim.                                   *
!                                                      *
!*******************************************************
      integer, intent(in):: ipoim,ilen(idim),nrem(maxcpus)

      integer i,k
!
! Not sure if quad precision is really necessary, but it doesn't hurt
! (some compilers won't have it though...then default back to double)
! Could be better to use Kahan's algorithm here too
!
      real(qp) emnew,xnew,ynew,znew,vxnew,vynew,vznew
      real(qp) spinxnew,spinynew,spinznew,sx,sy,sz
      real(qp) dxi,dyi,dzi,dvx,dvy,dvz
      real(qp) dxpm,dypm,dzpm,dvxpm,dvypm,dvzpm

      character(len=20), parameter:: where=('merge')
      if(idbg.ge.2)print *,where
!
! find center of mass and momentum of PM and merging particles 
!  (can't be parallelized) Add PM after summing removed particles
!  to minimize round off error. (only does good if nrem >1 though)
!
      emnew =zero
      xnew  =zero  ; ynew  =zero  ; znew  =zero
      vxnew =zero  ; vynew =zero  ; vznew =zero

      do k=1,nrem(1)
         i=ilen(k)
         emnew=emnew + posmas(ims,i)
         xnew =xnew  + posmas(ims,i)*posmas(1  ,i)
         ynew =ynew  + posmas(ims,i)*posmas(2  ,i)
         vxnew=vxnew + posmas(ims,i)*vel   (1  ,i)
         vynew=vynew + posmas(ims,i)*vel   (2  ,i)
#if NDIM==3
         znew =znew  + posmas(ims,i)*posmas(3  ,i)
         vznew=vznew + posmas(ims,i)*vel   (3  ,i)
#endif
      enddo

      emnew= emnew + posmaspm(ims,ipoim)
      xnew = (xnew + posmaspm(ims,ipoim)*posmaspm(1,ipoim))/emnew
      ynew = (ynew + posmaspm(ims,ipoim)*posmaspm(2,ipoim))/emnew
      vxnew= (vxnew+ posmaspm(ims,ipoim)*velpm   (1,ipoim))/emnew
      vynew= (vynew+ posmaspm(ims,ipoim)*velpm   (2,ipoim))/emnew
#if NDIM==3
      znew = (znew + posmaspm(ims,ipoim)*posmaspm(3,ipoim))/emnew
      vznew= (vznew+ posmaspm(ims,ipoim)*velpm   (3,ipoim))/emnew
#endif
!
! adjust spin of PM
!
      spinxnew=zero ; spinynew=zero ; spinznew=zero

      do k=1,nrem(1)
         i=ilen(k)

         dxi= xnew  - posmas(1,i)  ; dyi= ynew  - posmas(2,i)
         dvx= vxnew - vel   (1,i)  ; dvy= vynew - vel   (2,i) 
#if NDIM==3
         dzi= znew  - posmas(3,i)  ; dvz= vznew - vel   (3,i) 
         sx = posmas(ims,i)*( dyi*dvz - dvy*dzi)
         sy = posmas(ims,i)*(-dxi*dvz + dvx*dzi)
         spinxnew=spinxnew + sx
         spinynew=spinynew + sy
#endif
         sz = posmas(ims,i)*( dxi*dvy - dvx*dyi)
         spinznew=spinznew + sz

         posmas(ims,i)=-huge(ONE)  !flag particle for subr. compactify
      enddo

      dxpm =xnew -posmaspm(1,ipoim) ; dvxpm=vxnew-velpm   (1,ipoim)
      dypm =ynew -posmaspm(2,ipoim) ; dvypm=vynew-velpm   (2,ipoim)
#if NDIM==3
      dzpm =znew -posmaspm(3,ipoim) ; dvzpm=vznew-velpm   (3,ipoim)
      spinxnew=spinxnew + posmaspm(ims,ipoim)*( dypm*dvzpm - dvypm*dzpm)
      spinynew=spinynew + posmaspm(ims,ipoim)*(-dxpm*dvzpm + dvxpm*dzpm)
#endif
      spinznew=spinznew + posmaspm(ims,ipoim)*( dxpm*dvypm - dvxpm*dypm)
!
! Update point mass quantities
!
      posmaspm(ims,ipoim)=emnew
      posmaspm(1  ,ipoim)= xnew  ; velpm   (1  ,ipoim)=vxnew
      posmaspm(2  ,ipoim)= ynew  ; velpm   (2  ,ipoim)=vynew
#if NDIM==3
      posmaspm(3  ,ipoim)= znew  ; velpm   (3  ,ipoim)=vznew
      spinpm  (1  ,ipoim)=spinpm(1,ipoim) + spinxnew
      spinpm  (2  ,ipoim)=spinpm(2,ipoim) + spinynew
#endif
      spinpm  (3  ,ipoim)=spinpm(3,ipoim) + spinznew

      return
      end subroutine mergeparts
!------------------------------------------------------------------
      subroutine compactify(nremove,ilen)
!*******************************************************
!                                                      *
!  This subroutine replaces particles somewhere inside *
!  a list with particles at the top of the list        *
!                                                      *
!*******************************************************
      use integvars

      integer, intent(in):: nremove, ilen(nremove)

      integer i,j,ilast
      character(len=20), parameter:: where =('compactify')

      if(idbg.ge.2)print *,where

      if(npart.ne.npart_sph .or.
     &      (npart.ne.npart_sph .and. npart_sph.ne.0) )then
         print *,'compactify can''t handle complications'
         print *,'of removing particles when both nbody'
         print *,'and sph particles exist--difficult to'
         print *,'do the list offsets correctly'
         stop'Rewrite compactify'
      endif

      ilast=npart
      do i=1,nremove
         j=ilen(i)
         if(idbg.ge.1)print *,'removing particle',j

         do while(posmas(ims,ilast).lt.zero) !is end of list particle
            ilast=ilast - 1                  !on remove list too?
         enddo
         if(ilast.gt.j)then

         ipindx    (j)=ipindx    (ilast) ; ipindx    (ilast)=-99999999
         it0       (j)=it0       (ilast) ; it0       (ilast)=-99999999
         it1       (j)=it1       (ilast) ; it1       (ilast)=-99999999
         itstepbin (j)=itstepbin (ilast) ; itstepbin (ilast)=-99999999
         posmas(ims,j)=posmas(ims,ilast) ; posmas(ims,ilast)=-huge(ONE)
         posmas(1  ,j)=posmas(1  ,ilast) ; posmas(1  ,ilast)=-huge(ONE)
         posmas(2  ,j)=posmas(2  ,ilast) ; posmas(2  ,ilast)=-huge(ONE)
         vel   (1  ,j)=vel   (1  ,ilast) ; vel   (1  ,ilast)=-huge(ONE)
         vel   (2  ,j)=vel   (2  ,ilast) ; vel   (2  ,ilast)=-huge(ONE)
         acc1  (1  ,j)=acc1  (1  ,ilast) ; acc1  (1  ,ilast)=-huge(ONE)
         acc1  (2  ,j)=acc1  (2  ,ilast) ; acc1  (2  ,ilast)=-huge(ONE)
#if NDIM==3
         posmas(3  ,j)=posmas(3  ,ilast) ; posmas(3  ,ilast)=-huge(ONE)
         vel   (3  ,j)=vel   (3  ,ilast) ; vel   (3  ,ilast)=-huge(ONE)
         acc1  (3  ,j)=acc1  (3  ,ilast) ; acc1  (3  ,ilast)=-huge(ONE)
#endif
#ifdef SPH
         material  (j)=material  (ilast) ; material  (ilast)=-99999999
         u         (j)=u         (ilast) ; u         (ilast)=-huge(ONE)
         h         (j)=h         (ilast) ; h         (ilast)=-huge(ONE)
         alpha     (j)=alpha     (ilast) ; alpha     (ilast)=-huge(ONE)
         dudt1     (j)=dudt1     (ilast) ; dudt1     (ilast)=-huge(ONE)
         dhdt1     (j)=dhdt1     (ilast) ; dhdt1     (ilast)=-huge(ONE)
         dalfdt1   (j)=dalfdt1   (ilast) ; dalfdt1   (ilast)=-huge(ONE)
         rho       (j)=rho       (ilast) ; rho       (ilast)=-huge(ONE)
         rhosave   (j)=rhosave   (ilast) ; rhosave   (ilast)=-huge(ONE)
         divv      (j)=divv      (ilast) ; divv      (ilast)=-huge(ONE)
         divvsave  (j)=divvsave  (ilast) ; divvsave  (ilast)=-huge(ONE)
#if defined(RK)
         rhohalf   (j)=rhohalf   (ilast) ; rhohalf   (ilast)=-huge(ONE)
         divvhalf  (j)=divvhalf  (ilast) ; divvhalf  (ilast)=-huge(ONE)
         velhaf(1  ,j)=velhaf(1  ,ilast) ; velhaf(1  ,ilast)=-huge(ONE)
         velhaf(2  ,j)=velhaf(2  ,ilast) ; velhaf(2  ,ilast)=-huge(ONE)
#if NDIM==3
         velhaf(3  ,j)=velhaf(3  ,ilast) ; velhaf(3  ,ilast)=-huge(ONE)
#endif
#endif
#endif
         endif
         ilast=ilast-1
      enddo
      npart=npart - nremove
      npart_sph=max(0,npart_sph-nremove)

      return
      end subroutine compactify
!------------------------------------------------------------------
      end module pm


==> vineSRC/vine1.0.7/base/src/pmcalcs.F <==
      module pmcalcs
!****************************************************************
! This module is a component of VINE, copyright by the authors, *
! as listed below. Please see the COPYING and LICENSE files     *
! in the parent directory for additional information.           *
! This notification is present as an attempt to follow the      *
! recommendations for licensing published on the FSF page.      * 
!*********************************************************************
!  This file contains the VINE module to do force calculations       *
!  involving point masses and a routine for doing mass accretion     *
!  onto point masses from sph/nbody particles, by bleeding mass      *
!  away from the sph/nbody particles. The latter doesn't             *
!  actually work. Back in the dark ages, I tried bleeding particle   *
!  accretion and didn't like the results. Frequently particles would *
!  lose most of their mass, then escape to the fluid again. That     *
!  meant that you'd have some of your sph particles as regular       *
!  particles, and some that had substantially less mass than a       *
!  regular particle. It is possible to end up with what amounts to   *
!  Brownian motion for these low mass particles.                     *
!                                                                    *
!  Written by Andy Nelson                                            *
!*********************************************************************
      use kinds , only:dp
      use dimens
      use perform
      use constants

      implicit none

      private
      public pmgrav,mdot

      contains
!------------------------------------------------------------------
      subroutine pmgrav(nactive,iactive,npart,nactivepm,iactivepm,npoim,
     &           posmas,acc,poten,posmaspm,hpm,accpm,potpm)
!*********************************************************************
!                                                                    *
!  This subroutine computes the acceleration on the particles due to * 
!  the presence of point masses. It also computes the forces on the  *
!  point masses due to the particles. The only force considered here *
!  is gravity.                                                       *
!                                                                    *
!  Someday this should really be converted to use kernel softening   *
!  too/instead.                                                      *
!                                                                    *
!  Potential is calculated as a positive quantity                    *
!                                                                    *
!*********************************************************************
      integer, intent(in):: npart, nactive  , iactive  (npart)
      integer, intent(in):: npoim, nactivepm, iactivepm(npoim) 

      real(kind=dp), intent(in):: posmas  (ndim1,npart)
      real(kind=dp), intent(in):: posmaspm(ndim1,npoim), hpm(npoim)
      real(kind=dp), intent(inout):: acc  (ndim,npart), poten(npart)
      real(kind=dp), intent(inout):: accpm(ndim,npoim), potpm(npoim)

      integer i,j,ipoim,jpoim,kpoim
      real(kind=dp) tme1,tme2
      real(kind=dp) dxij,dyij,dzij,d2,di,di2,fpi,fpj
      real(kind=dp) fpmxi,fpmyi,fpmzi,pmpoteni
      real(kind=dp) pmeps2(ipmdim)

      character(len=20), parameter:: where =('pmgrav')
      if(idbg.ge.2)print *,where
      if(itme.ge.1)call cpu_time(tme1)

      if(npoim.eq.0)return

      do i=1,npoim
         pmeps2(i)= hpm(i)**2
      enddo
!
!--compute accelerations on point masses
!  ------------------------------------- 
!
      do jpoim=1,nactivepm
         ipoim=iactivepm(jpoim)
         fpmxi=ZERO
         fpmyi=ZERO
         fpmzi=ZERO
         pmpoteni=ZERO
!$omp parallel do default(none) 
!$omp&  shared(npart,ipoim,posmas,posmaspm,pmeps2) 
!$omp&  private(i,dxij,dyij,dzij,d2,di,di2,fpi)
!$omp&  reduction(-:fpmxi,fpmyi,fpmzi) reduction(+:pmpoteni)
         do i=1,npart

            dxij=posmaspm(1,ipoim)-posmas(1,i)
            dyij=posmaspm(2,ipoim)-posmas(2,i)
            d2=dxij*dxij + dyij*dyij + pmeps2(ipoim)
#if NDIM==3
            dzij=posmaspm(3,ipoim)-posmas(3,i)
            d2=d2 + dzij*dzij 
#endif
            di=ONE/sqrt(d2)
            di2=di*di

            pmpoteni=pmpoteni + posmas(ims,i)*di
            fpi=posmas(ims,i)*di2*di
            fpmxi=fpmxi - fpi*dxij
            fpmyi=fpmyi - fpi*dyij
#if NDIM==3
            fpmzi=fpmzi - fpi*dzij
#endif
         enddo
         potpm(  ipoim)=pmpoteni
         accpm(1,ipoim)=fpmxi
         accpm(2,ipoim)=fpmyi
#if NDIM==3
         accpm(3,ipoim)=fpmzi
#endif
      enddo

!
!--compute accelerations on particles
!  ---------------------------
!
! mipspro7.4 compiler bug activates here if loop fusion is allowed.
!
      do ipoim=1,npoim
!$omp parallel do default(none)
!$omp& private(i,j,dxij,dyij,dzij,di,di2,fpj,d2)
!$omp&  shared(ipoim,nactive,iactive)
!$omp&  shared(posmas,posmaspm,acc,poten,pmeps2)
         do j=1,nactive
            i=iactive(j)

            dxij=posmas(1,i) - posmaspm(1,ipoim)
            dyij=posmas(2,i) - posmaspm(2,ipoim)
            d2=dxij*dxij + dyij*dyij + pmeps2(ipoim)
#if NDIM==3
            dzij=posmas(3,i) - posmaspm(3,ipoim)
            d2= dzij*dzij + d2
#endif
            di=ONE/sqrt(d2)
            di2=di*di

            poten(i)=poten(i) + posmaspm(ims,ipoim)*di
            fpj=posmaspm(ims,ipoim)*di2*di
            acc(1,i)=acc(1,i) - fpj*dxij
            acc(2,i)=acc(2,i) - fpj*dyij
#if NDIM==3
            acc(3,i)=acc(3,i) - fpj*dzij
#endif
         enddo
      enddo
!
!--compute interaction between point masses (standard N-body)
!  ----------------------------------------------------------
!
      do jpoim=1,nactivepm
         ipoim=iactivepm(jpoim)
         fpmxi   =ZERO
         fpmyi   =ZERO
         fpmzi   =ZERO
         pmpoteni=ZERO
         do kpoim=1,npoim
            if(ipoim.ne.kpoim)then
               dxij=posmaspm(1,ipoim)-posmaspm(1,kpoim)
               dyij=posmaspm(2,ipoim)-posmaspm(2,kpoim)
               d2=dxij*dxij + dyij*dyij + pmeps2(ipoim)+pmeps2(kpoim)
#if NDIM==3
               dzij=posmaspm(3,ipoim)-posmaspm(3,kpoim)
               d2  =d2 + dzij*dzij
#endif
               di=ONE/sqrt(d2)
               di2=di*di

               pmpoteni=pmpoteni + posmaspm(ims,kpoim)*di
               fpi  =posmaspm(ims,kpoim)*di2*di
               fpmxi=fpmxi - fpi*dxij
               fpmyi=fpmyi - fpi*dyij
#if NDIM==3
               fpmzi=fpmzi - fpi*dzij
#endif
            endif
         enddo
         potpm(  ipoim)=potpm(  ipoim) + pmpoteni
         accpm(1,ipoim)=accpm(1,ipoim) + fpmxi
         accpm(2,ipoim)=accpm(2,ipoim) + fpmyi
#if NDIM==3
         accpm(3,ipoim)=accpm(3,ipoim) + fpmzi
#endif
      enddo

      if(itme.ge.1)then
         call cpu_time(tme2)
         timing(itme_PMgrav)=timing(itme_PMgrav)+tme2-tme1
         ncalls(itme_PMgrav)=ncalls(itme_PMgrav)+1
         timing(itme_gravity)=timing(itme_gravity)+tme2-tme1
!         ncalls(itme_gravity) increment only in gravity sub
      endif

      if(idbg.ge.3)print *,'done ',where

      return
      end subroutine pmgrav
!------------------------------------------------------------------
      subroutine mdot(npart,posmas,dm,npoim,posmaspm,dmpm)
!**********************************************************************
!                                                                     *
!  subroutine computing the rate of change of particle masses due to  *
!  the presence of sink particles (the point masses).                 *
!                                                                     *
!**********************************************************************
      use miscvars, only: irem

      integer, intent(in):: npart,npoim
      real(kind=dp), intent(in):: posmas  (ndim1,npart)
      real(kind=dp), intent(in):: posmaspm(ndim1,npoim)
      real(kind=dp), intent(out):: dm(npart), dmpm(npoim)
!
! xmu is a rate constant for mass transfer.
!
      integer i
      real(kind=dp), parameter ::xmu=.05_dp
      character(len=20), parameter:: where =('mdot')
      if(idbg.ge.2)print *,where    
!
!--initialize
!
!$omp parallel do default(none) private(i) shared(npart,dm)
      do i=1,npart
         dm(i)=ZERO
      enddo
      do i=1,npoim
         dmpm(i)=ZERO  
      enddo

      if(irem.ne.2)return

!  fix mdot to remember how to bleed particles!

      end subroutine mdot
!------------------------------------------------------------------
      end module pmcalcs


==> vineSRC/vine1.0.7/base/src/rk12.F <==
      module integ
!****************************************************************
! This module is a component of VINE, copyright by the authors, *
! as listed below. Please see the COPYING and LICENSE files     *
! in the parent directory for additional information.           *
! This notification is present as an attempt to follow the      *
! recommendations for licensing published on the FSF page.      * 
!*********************************************************************
!  This file contains the VINE module to do forward time             *
!  integrations on particles using a Runge-Kutta                     *
!  integrator. The specific implementation is the first order        *
!  integrator with second order error control discussed in:          *
!     Fehlberg, Erwin: Low-order classical Runge-Kutta               *
!         formulas with stepsize control and their application       *
!         to some heat transfer problems                             *
!         NASA TR R-315                                              *
!                                                                    *
!  The coefficients used here are as in Table XIV of Fehlberg        *
!  Specifically:                                                     *
!                                                                    *
!      alpha     beta(k,l)        c        c_hat                     *
!    l           0        1    |                                     *
!  k                           |                                     *
!  0    0                      | 1/256      1/512                    *
!  1    1/2     1/2            | 255/256  255/256                    *
!  2    1       1/256  255/256 |            1/512                    *
!                                                                    *
!  Applied to the equations this is:                                 *
!                                                                    *
!  y(n+1) = y(n) + (c0*kap0 + c1*kap1)*dt                            *
!                                                                    *
!  where                                                             *
!  tn   = time at step n                                             *
!  y    = the function to be advanced to time n+1 from time n        *
!         (position, velocity, smoothing length, int energ etc)      *
!  kap0 = f0(tn,y(n))                                                *
!  kap1 = f1(tn+alpha1*dt,y(n)+dt*beta10*f0)                         *
!  kap2 = f2(tn+alpha2*dt,y(n)+dt*beta20*f0+dt*beta21*f1)            *
!                                                                    *
!  kap2 is not used as is, but f2 is used for the error.             *
!  Lowest order truncation error is given as a difference            *
!  of the derivatives at the beginning and the end of                *
!  the timestep.                                                     *
!                                                                    *
!  TE = 1/512(f0 -f2)dt, where f0 and f2 are the derivatives         *
!                         at the beginning and end respectively      *
!                                                                    *
!  This gives absolute error, which is not usually particularly      *
!  useful. Need several steps to get useful error estimate.          *
!                                                                    *
!  1) We are interested in error magnitude, so do abs(TE)            *
!                                                                    *
!  2) We have 2nd order (in time) error control so,                  *
!                                                                    *
!      dtnew = dtold * sqrt(relevant error quantity)                 *
!                                                                    *
!  3) What is `relevant error quantity' (besides a black art)        *
!                                                                    *
!     Would usually like relative error magnitude. In other          *
!     words, get the solution to some tolerance `tol' per            *
!     timestep. That translates as                                   *
!                                                                    *
!         abs(f0-f2)*dtold                                           *
!     R=  ----------------- < 1  for an acceptable timestep          *
!         512*tol*abs(y(n))                                          *
!                                                                    *
!     Thus we can set dtnew from R as                                *
!                                                                    *
!     dtnew = dtold*sqrt(1/R)   (R too big, decrease)                *
!                               (R too sml, increase)                *
!                                                                    *
!  4) PROBLEM sometimes need absolute error                          *
!     Of course, this leaves out cases like the internal             *
!     energy in nuclear burning simulations, where we need a         *
!     very precise absolute measure of the error. In the             *
!     spirit of VINE's modularity/extensibility, the user            *
!     could either add a separate check in another subroutine        *
!     for such a pathological case, or redesign the                  *
!     RK error criterion for u in another more useful way.           *
!     Especially, now that the problem has been pointed out          *
!     here... :-) One way would be to replace y(n) above             *
!     with an appropriate constant.                                  *
!                                                                    *
!  5) ANOTHER PROBLEM quantities near zero                           *
!     As is, this is insufficient for quantities that                *
!     travel through zero, like position and velocity,               *
!     because R goes to infinity there. It is also bad for           *
!     situations where the particles are centered around             *
!     some non zero position or are moving with some system          *
!     velocity in some direction. The basic idea is that             *
!     the above error metric is position dependent. The              *
!     farther from the origin you are, the more relaxed the          *
!     error criterion gets. So what happens to the error             *
!     if for fun you decide to shift every particle to the           *
!     left by some large number of units?  Your simulation           *
!     result changes. Very bad. Very sad. Not good. You can          *
!     tell one reference frame from another. Einstein would          *
!     not be pleased.                                                *
!     On the other hand, a position (radius from origin)             *
!     dependent error criterion makes a lot of sense for             *
!     a Keplerian (for example) disk...the error criterion           *
!     is very precise near zero for positions, but relaxed           *
!     for velocities there (large values), while the situation       *
!     is reversed at large distances.                                *
!                                                                    *
!  6) ONE PARTIAL SOLUTION subtract center of mass                   *
!     Can solve these particular cases by subtracting off            *
!     a system CM or V_CM from the specific position or              *
!     velocity of a particle, but still have the basic               *
!     position/velocity dependence of the error criterion.           *
!     Particles far from the origin (or CM) have less                *
!     restrictive error criteria than those near it. This is         *
!     worse in systems like binary stars, where the particles        *
!     have small relative motions, large common motions, and         *
!     orbit around each other, far from the origin. Sigh.            *
!                                                                    *
!  7) ANOTHER PARTIAL SOLUTION include change error metric           *
!     Consulting that ever so useful and always correct              *
!     guide to numerics, called Numerical Recipes, we find           *
!     that they suggest replacing the magnitude of the               *
!     function with the sum                                          *
!              abs(y(n)) + abs(dtold*dydt(n))                        *
!                                                                    *
!     This sets a limit on the relative magnitude of                 *
!        -the error compared to the function value                   *
!        -the error compared to the function change, when            *
!         the function value is near zero.                           *
!                                                                    *
!     We can use this for scalar quantities like internal            *
!     energy and smoothing length, so that it avoids the             *
!     y(n) near zero problem unless y(n) is near zero and            *
!     is also changing slowly. Hopefully that will be more           *
!     rare. Thus for scalar quantities, we use an error              *
!     criterion of:                                                  *
!                                                                    *
!                     abs(f0-f2)*dtold                               *
!     R=  ----------------------------------------  < 1              *
!         512*tol*(abs(y(n)) + abs(dtold*(dydt(n)))                  *
!                                                                    *
!                                                                    *
!     Given the conditions in our point 6, we replace this           *
!     metric by                                                      *
!          abs(y(n)-y_cm) + abs(dtold*(dydt(n)-dydt_cm))             *
!     for positions and velocities, yielding:                        *
!                                                                    *
!                     abs(f0-f2)*dtold                               *
!     R=  ----------------------------------------  < 1              *
!         / 512*tol*(abs(y(n)-y_cm) +             \                  *
!         |         abs(dtold*(dydt(n)-dydt_cm))) |                  *
!         \                                       /                  *
!                                                                    *
!     In each case, we use dydt(n) = f0 as defined above.            *
!                                                                    *
!  8) ANOTHER PARTIAL SOLUTION add error softening term (i.e.        *
!                              make it absolute error-like           *
!     One way around the relative error near zero problem            *
!     is to add an error softening term. This is a very              *
!     problem dependent quantity however. In the code                *
!     below, we have put in an error softener of hmin for            *
!     the positions, so that instead of abs(y(n)-y_cm)               *
!     you have max(hmin,abs(y(n)-y_cm)).                             *
!                                                                    *
!  9) ANOTHER PARTIAL SOLUTION do error relative to rms              *
!                              position or velocity values.          *
!     Instead of having the specific value of a quantity             *
!     for a given particle used for the error for that               *
!     particle, it may be appropriate to have some RMS               *
!     value be used for all the particles. This is another           *
!     variant of an absolute error criterion.                        *
!                                                                    *
!                                                                    *
!  WARNING                                                           *
!     None of these partial solutions get around the fact            *
!     that the error can still be position dependent, but            *
!     they do acceptably well in certain problems.  With             *
!     enough documentation like what is written here, VINE           *
!     users can make sure they aren't shooting themselves            *
!     in the foot without knowing any better.                        *
!                                                                    *
!     Hopefully, you will only shoot yourselves in the foot          *
!     with full knowledge of the consequences of having a            *
!     hole in your foot. In other words:                             *
!                                                                    *
!     Caveat Emptor.                                                 *
!                                                                    *
!                                                                    *
! ============================================                       *
! Note about Nbody variable smoothing lengths.                       *
! ============================================                       *
! This code currently only implements smoothing lengths              *
! for nbody particles that are constant in time. Reasons             *
! for this are essentially that small scale random motions           *
! (when they occur) such as when bulk motions become                 *
! `thermalized' tend to couple to the smoothing length,              *
! causing a nasty resonance that oscillates faster and               *
! faster until the whole system turns into a quivering bowl          *
! of jelly. This is essentially an effect of the breakdown of        *
! the `collisionless' assumption in most nbody simulations.          *
! SPH particles don't suffer from this problem because the           *
! energy cascade from large scale to small ends up in heat,          *
! as small scale random motions are dissipated.                      *
!                                                                    *
! If you still want to try and include such effects, and this        *
! warning didn't scare you off, here is how:                         *
!                                                                    *
! 1) Redimension the arrays rho ,  rhosave,  rhohalf                 *
!                           divv, divvsave, divvhalf                 *
!                           dhdt1, dhdt2, nneightot                  *
!    to idim rather than isphdim. Further all invocations            *
!    of these arrays in various subroutines need the same            *
!    treatment. (i.e. in the i/o routines, you need to               *
!    output all npart particles, not just npart_sph)                 *
!                                                                    *
! 2) In subroutine deriv, move the if(npart_sph.eq.0) line           *
!    down to below the hdot call.                                    *
!                                                                    *
! 3) In subroutine density (in sph.F) change the value of iboth      *
!    to iboth=1, and in the storage loop at the end, save rho        *
!    and divv for all particles, not just sph particles.             *
!                                                                    *
! 4) Change the hdot subroutine arguments from the current           *
!    iactive_s and nactive_s to iactive and nactive.                 *
!                                                                    *
! 5) Move the h, rho and divv updates from the sph only loops in     *
!    of halfupdate and fullupdate, into the loops done for all       *
!    particles. Note that this means deleting lines like:            *
!    dumh(i)=h(i) because now you actually will change h, not        *
!    just copy it to the dummy/advanced time array.                  *
!                                                                    *
! 6) Move the h, rho and divv copyback values into the main          *
!    loop rather than their current location in the sph only loop    *
!    of copyback                                                     *
!                                                                    *
! 7) In the hchange subroutine, include all particles, not just      *
!    sph particles.                                                  *
!                                                                    *
! 8) Tell us if it works.                                            *
!                                                                    *
!  A VINE module written by                                          *
!  Andy Nelson, Markus Wetzstein and Thorsten Naab                   *
!                                                                    *
!*********************************************************************

      use kinds , only:dp
      use dimens
      use perform
      use partvars
      use miscvars, only:umin,hmin,hmax,dhmax,alphastar,tol
      use miscvars, only:d_unit,vel_unit,tolpm
      use miscvars, only:ifullextrap
      use integvars
      use constants

      implicit none

      private
      public copyback,halfupdate,fullupdate,extrap_half
      public rk_err

!
! Make sure that the preprocessor flag for Runge-Kutta integrator
! is set, and all other integrator flags are not set, before going
! any further. In other words, attempt to catch stupid makefile
! errors.
!
#ifndef RK
      Runge-Kutta module: preprocessor flag RK not set
#endif

#ifdef LF
      Runge-Kutta module: preprocessor flag LF set
#endif

!replace this with some other integrator that
!    code has been written for
#ifdef YOUR_INTEGRATOR
      Runge-Kutta module: preprocessor flag YOUR_INTEGRATOR is set
#endif

      contains
!-----------------------------------------------------------------
      subroutine copyback(nactivef_s,nactivef,nactivefpm,
     &                    iactive_s ,iactive ,iactivepm)
!************************************************************
!                                                           *
!  copy temporary values and derivatives for particles      *
!  which have finished their time steps into the            *
!  beginning of time step arrays.                           *
!                                                           *
!  Copying rho to rhosave is for indiv timesteps. On a      *
!  whole or 1/2 timestep, the density is calculated and     *
!  returned in the variable rho. Need to save it for later  *
!  extrapolations. Same for divv.                           *
!                                                           *
!************************************************************
      integer, intent(in):: nactivef_s,iactive_s(nactivef_s)
      integer, intent(in):: nactivef  ,iactive  (nactivef)
      integer, intent(in):: nactivefpm,iactivepm(nactivefpm)

      integer i,j
      real(kind=dp) tme1,tme2
      character(len=20), parameter:: where =('copyback')

      if(idbg.ge.2)print *,where
      if(itme.ge.1)call cpu_time(tme1)

!$omp parallel do if(nactivef_s .gt. 1024) default(none)
!$omp& shared(nactivef_s,iactive_s,rho,rhosave,divv,divvsave)
!$omp& shared(h   ,u   ,alpha ,dhdt1,dudt1,dalfdt1)
!$omp& shared(dumh,dumu,dumalf,dhdt2,dudt2,dalfdt2)
!$omp& private(i,j)
      do j=1,nactivef_s
         i=iactive_s(j)

         rhosave (i)=rho    (i)
         divvsave(i)=divv   (i)
         h       (i)=dumh   (i)
         u       (i)=dumu   (i)
         alpha   (i)=dumalf (i)
         dhdt1   (i)=dhdt2  (i)
         dudt1   (i)=dudt2  (i)
         dalfdt1 (i)=dalfdt2(i)
      enddo

!$omp parallel do if(nactivef .gt. 1024) default(none) 
!$omp& shared(nactivef,iactive)
!$omp& shared(   posmas,   vel,acc1)
!$omp& shared(dumposmas,dumvel,acc2)
!$omp& private(i,j)
      do j=1,nactivef
         i=iactive(j)
         posmas (1,i)=dumposmas(1,i)
         posmas (2,i)=dumposmas(2,i)
         vel    (1,i)=dumvel   (1,i)
         vel    (2,i)=dumvel   (2,i)
         acc1   (1,i)=acc2     (1,i)
         acc1   (2,i)=acc2     (2,i)
#if NDIM==3
         posmas (3,i)=dumposmas(3,i)
         vel    (3,i)=dumvel   (3,i)
         acc1   (3,i)=acc2     (3,i)
#endif
      enddo

      do j=1,nactivefpm
         i=iactivepm(j)
         nsteppm (    i)=nsteppm(i)+1
         posmaspm(ims,i)=dumposmaspm(ims,i)
         posmaspm(1  ,i)=dumposmaspm(1  ,i)
         posmaspm(2  ,i)=dumposmaspm(2  ,i)
         velpm   (1  ,i)=dumvelpm   (1,  i)
         velpm   (2  ,i)=dumvelpm   (2,  i)

         acc1pm  (1  ,i)=acc2pm     (1,  i)
         acc1pm  (2  ,i)=acc2pm     (2,  i)
#if NDIM==3
         posmaspm(3  ,i)=dumposmaspm(3  ,i)
         velpm   (3  ,i)=dumvelpm   (3,  i)
         acc1pm  (3  ,i)=acc2pm     (3,  i)
#endif
      enddo

      if(itme.ge.1)then
         call cpu_time(tme2)
         timing(itme_copyback)=timing(itme_copyback)+ (tme2-tme1)
         ncalls(itme_copyback)=ncalls(itme_copyback)+ 1
         timing(itme_intgratr)=timing(itme_intgratr)+ (tme2-tme1)
!        ncalls(itme_intgratr) increment only for fullstep calls
         if(itme.ge.2)print *,where,xcpus_inv*(tme2-tme1)
      endif

      return
      end subroutine copyback
!-----------------------------------------------------------------
      subroutine extrap_half(deltat,deltatpm)
!************************************************************
! Subroutine stub needed for compatibility with other       *
! integrators like leapfrog, that need some variables       *
! to be advanced before beginning the integration.          *
!************************************************************
      real(kind=dp), intent(in):: deltat  (idim)
      real(kind=dp), intent(in):: deltatpm(ipmdim)

      print *,'No extrapolation needed or done for RK'

! Quickly do nothing and return

      return
      end subroutine extrap_half
!-----------------------------------------------------------------
      subroutine fullupdate(nactivef_s,nactivef_n,nactivef,nactivefpm,
     &                      iactive_s ,iactive_n ,iactive ,iactivepm ,
     &                      deltat,deltatpm)
!************************************************************
!                                                           *
!  Update particles which are on the full time step         *
!  update list, using a Runge-Kutta-Fehlberg integrator     *
!  of second order: RK1(2)                                  *
!                                                           *
!************************************************************
      integer, intent(in):: nactivef_s, iactive_s(nactivef_s)
      integer, intent(in):: nactivef_n, iactive_n(nactivef_n)
      integer, intent(in):: nactivef  , iactive  (nactivef  )
      integer, intent(in):: nactivefpm, iactivepm(nactivefpm)
      real(kind=dp), intent(in):: deltat  (idim)
      real(kind=dp), intent(in):: deltatpm(ipmdim)

      integer i,j
      real(kind=dp) dtf21,dtf22,dh,htmp,utmp,atmp

      real(kind=dp) tme1,tme2
      character(len=20), parameter:: where =('fullupdate')
      if(idbg.ge.2)print *,where
      if(itme.ge.1)call cpu_time(tme1)

!$omp parallel do if(nactivef_s .gt. 1024) default(none) 
!$omp&  firstprivate(umin,hmin,hmax,dhmax,alphastar)
!$omp&  shared(nactivef_s,iactive_s,deltat)
!$omp&  shared(h,u,alpha,dumh,dumu,dumalf)
!$omp&  shared(dhdt1,dhdt2,dudt1,dudt2,dalfdt1,dalfdt2)
!$omp&  private(i,j,dtf21,dtf22,atmp,utmp,htmp,dh)
      do j=1,nactivef_s
         i=iactive_s(j)

         dtf21 = deltat(i)*f21
         dtf22 = deltat(i)*f22

         dh=dtf21*dhdt1(i) + dtf22*dhdt2(i)
         dh= sign(min(abs(dh),dhmax*h(i)),dh)
         htmp=h(i)+dh
         dumh(i)=min(max(htmp,hmin),hmax)

         utmp=    u(i) + dtf21*  dudt1(i) + dtf22*  dudt2(i)
         atmp=alpha(i) + dtf21*dalfdt1(i) + dtf22*dalfdt2(i)
         dumu  (i)=max(utmp,umin)
         dumalf(i)=max(atmp,alphastar)
      enddo

!$omp parallel do if(nactivef .gt. 1024)  default(none)
!$omp&  shared(nactivef,iactive,deltat)
!$omp&  shared(   posmas,   vel,velhaf)
!$omp&  shared(dumposmas,dumvel,acc1,acc2)
!$omp&  private(i,j,dtf21,dtf22) 
      do j=1,nactivef
         i=iactive(j)
         dtf21 = deltat(i)*f21
         dtf22 = deltat(i)*f22

         dumposmas(ims,i)=posmas(ims,i)
         dumposmas(1,i)=posmas(1,i)+dtf21*vel (1,i)+dtf22*velhaf(1,i) 
         dumposmas(2,i)=posmas(2,i)+dtf21*vel (2,i)+dtf22*velhaf(2,i)
         dumvel   (1,i)=vel   (1,i)+dtf21*acc1(1,i)+dtf22*acc2(1,i)
         dumvel   (2,i)=vel   (2,i)+dtf21*acc1(2,i)+dtf22*acc2(2,i)
#if NDIM==3
         dumposmas(3,i)=posmas(3,i)+dtf21*vel (3,i)+dtf22*velhaf(3,i)
         dumvel   (3,i)=vel   (3,i)+dtf21*acc1(3,i)+dtf22*acc2(3,i)
#endif
      enddo

      do j=1,nactivefpm
         i=iactivepm(j)
         dtf21 = deltatpm(i)*f21
         dtf22 = deltatpm(i)*f22
         dumhpm     (    i)=hpm(i)
         dumposmaspm(ims,i)=posmaspm(ims,i)
         dumposmaspm(1  ,i)=posmaspm(1  ,i) +
     &                      (dtf21*velpm (1,i) + dtf22*dumvelpm(1,i))
         dumposmaspm(2  ,i)=posmaspm(2  ,i) +
     &                      (dtf21*velpm (2,i) + dtf22*dumvelpm(2,i))
         dumvelpm   (1  ,i)=velpm(1,i) +
     &                      (dtf21*acc1pm(1,i) + dtf22*acc2pm(1,i))
         dumvelpm   (2  ,i)=velpm(2,i) +
     &                      (dtf21*acc1pm(2,i) + dtf22*acc2pm(2,i))
#if NDIM==3
         dumposmaspm(3  ,i)=posmaspm(3  ,i) +
     &                      (dtf21*velpm (3,i) + dtf22*dumvelpm(3,i))
         dumvelpm   (3  ,i)=velpm(3,i) +
     &                      (dtf21*acc1pm(3,i) + dtf22*acc2pm(3,i))
#endif
      enddo

      if(itme.ge.1)then
         call cpu_time(tme2)
         timing(itme_fullupdt)=timing(itme_fullupdt)+ (tme2-tme1)
         ncalls(itme_fullupdt)=ncalls(itme_fullupdt)+ 1
         timing(itme_intgratr)=timing(itme_intgratr)+ (tme2-tme1)
         ncalls(itme_intgratr)=ncalls(itme_intgratr)+ 1
         if(itme.ge.2)print *,where,xcpus_inv*(tme2-tme1)
      endif

      return
      end subroutine fullupdate
!-----------------------------------------------------------------
      subroutine halfupdate(nactivef_s,nactivef_n,nactivef,nactivefpm,
     &                      nactive_s ,nactive_n ,nactive ,nactivepm ,
     &                      iactive_s ,iactive_n ,iactive ,iactivepm ,
     &                      itstepbin ,itstepbinpm,dtincr,
     &                      deltat,deltatpm)

!************************************************************
!                                                           *
!  Update particles which are on the half time step         *
!  update list, using a Runge-Kutta-Fehlberg integrator     *
!  of second order: RK1(2)                                  *
!                                                           *
!  For particles on individual timesteps that are currently *
!  inactive, density is extrapolated using Monaghan 1990    *
!  equation 3.9                                             *
!                                                           *
!************************************************************
      integer, intent(in):: nactive_s,nactive_n,nactive,nactivepm
      integer, intent(in):: nactivef_s, iactive_s(isphdim)
      integer, intent(in):: nactivef_n, iactive_n(nboddim)
      integer, intent(in):: nactivef  , iactive  (   idim)
      integer, intent(in):: nactivefpm, iactivepm( ipmdim)
      integer, intent(in):: itstepbin(idim),itstepbinpm(ipmdim)
      real(kind=dp), intent(in):: dtincr, deltat(idim)
      real(kind=dp), intent(in):: deltatpm(ipmdim)

      integer i,j,ntop,ntop_sph,ntoppm
      real(kind=dp) dh,htmp,utmp,atmp,thalf,t2half

      real(kind=dp) tme1,tme2
      character(len=20), parameter:: where =('halfupdate')
      if(idbg.ge.2)print *,where
      if(itme.ge.1)call cpu_time(tme1)

      if(ifullextrap.eq.0)then
         ntoppm  =nactivepm
         ntop_sph=nactive_s
         ntop    =nactive
      else
         ntoppm  =npoim
         ntop_sph=npart_sph
         ntop    =npart
      endif
!
! Predict variables at t=t+deltat(i), includes both half step
!  updates and extrapolations of inactive particles in the same
!  loops (if ifullextrap=1, otherwise just half step updates).
!
!$omp parallel do if(ntop-(nactivef+1) .gt. 1024)
!$omp&  default(none)
!$omp&  shared(ntop,nactivef,iactive,itstepbin,dtincr,deltat)
!$omp&  shared(   posmas,   vel,acc1,acc2,h)
!$omp&  shared(dumposmas,dumvel,velhaf,dumh)
!$omp&  private(i,j,thalf,t2half)
      do j=nactivef+1,ntop
         i=iactive(j)

         thalf=half*real(itstepbin(i),dp)*dtincr
         if(deltat(i).le.thalf)then

            dumh     (    i)=h(i)              !redo for sph below
            dumposmas(ims,i)=posmas(ims,i)
            dumposmas(  1,i)=posmas(1,i) + deltat(i)*vel (1,i)
            dumposmas(  2,i)=posmas(2,i) + deltat(i)*vel (2,i)
            dumvel   (  1,i)=   vel(1,i) + deltat(i)*acc1(1,i)
            dumvel   (  2,i)=   vel(2,i) + deltat(i)*acc1(2,i)
#if NDIM==3
            dumposmas(  3,i)=posmas(3,i) + deltat(i)*vel (3,i)
            dumvel   (  3,i)=vel   (3,i) + deltat(i)*acc1(3,i)
#endif
         else
            t2half=deltat(i)-thalf

            dumh     (    i)=h(i)              !redo for sph below
            dumposmas(ims,i)=posmas(ims,i)
            dumposmas(1,i)=posmas(1,i)+thalf*vel(1,i)+t2half*velhaf(1,i)
            dumposmas(2,i)=posmas(2,i)+thalf*vel(2,i)+t2half*velhaf(2,i)
            dumvel   (1,i)=vel   (1,i)+thalf*acc1(1,i)+t2half*acc2(1,i)
            dumvel   (2,i)=vel   (2,i)+thalf*acc1(2,i)+t2half*acc2(2,i)
#if NDIM==3
            dumposmas(3,i)=posmas(3,i)+thalf*vel(3,i)+t2half*velhaf(3,i)
            dumvel   (3,i)=vel   (3,i)+thalf*acc1(3,i)+t2half*acc2(3,i)
#endif
         endif
      enddo
!
! Now do point masses 
!
      do j=nactivefpm+1,ntoppm
         i=iactivepm(j)

         thalf=half*real(itstepbinpm(i),dp)*dtincr
         if(deltatpm(i).le.thalf)then

            dumhpm     (    i)=hpm(i)
            dumposmaspm(ims,i)=posmaspm(ims,i)
            dumposmaspm(  1,i)=posmaspm(1,i) + deltatpm(i)*velpm (1,i)
            dumposmaspm(  2,i)=posmaspm(2,i) + deltatpm(i)*velpm (2,i)
            dumvelpm   (  1,i)=   velpm(1,i) + deltatpm(i)*acc1pm(1,i)
            dumvelpm   (  2,i)=   velpm(2,i) + deltatpm(i)*acc1pm(2,i)
#if NDIM==3
            dumposmaspm(  3,i)=posmaspm(3,i) + deltatpm(i)*velpm (3,i)
            dumvelpm   (  3,i)=velpm   (3,i) + deltatpm(i)*acc1pm(3,i)
#endif
         else
            t2half=deltatpm(i)-thalf

            dumhpm     (    i)=hpm(i)
            dumposmaspm(ims,i)=posmaspm(ims,i)
            dumposmaspm(1  ,i)=posmaspm(1  ,i) +
     &                            thalf*velpm(1,i)+t2half*velhafpm(1,i)
            dumposmaspm(2  ,i)=posmaspm(2  ,i) +
     &                            thalf*velpm(2,i)+t2half*velhafpm(2,i)
            dumvelpm   (1  ,i)=velpm   (1  ,i) +
     &                            thalf*acc1pm(1,i)+t2half*acc2pm(1,i)
            dumvelpm   (2  ,i)=velpm   (2  ,i)+
     &                            thalf*acc1pm(2,i)+t2half*acc2pm(2,i)
#if NDIM==3
            dumposmaspm(3  ,i)=posmaspm(3  ,i) +
     &                            thalf*velpm(3,i)+t2half*velhafpm(3,i)
            dumvelpm   (3  ,i)=velpm   (3  ,i) +
     &                            thalf*acc1pm(3,i)+t2half*acc2pm(3,i)
#endif
         endif
      enddo
!
! Now do hydro quantities
!
!$omp parallel do if(ntop_sph-(nactivef_s+1) .gt. 1024) 
!$omp&  default(none)
!$omp&  firstprivate(umin,hmin,hmax,dhmax,alphastar)
!$omp&  shared(nactivef_s,ntop_sph,iactive_s,itstepbin)
!$omp&  shared(dtincr,deltat,rho,rhosave,divvsave,rhohalf,divvhalf)
!$omp&  shared(h,u,alpha,dhdt1,dudt1,dalfdt1,dhdt2,dudt2,dalfdt2)
!$omp&  shared(dumh,dumu,dumalf)
!$omp&  private(i,j,thalf,t2half)
!$omp&  private(utmp,atmp     ,htmp,dh)
      do j=nactivef_s+1,ntop_sph
         i=iactive_s(j)
         thalf=half*real(itstepbin(i),dp)*dtincr

         if(deltat(i).le.thalf)then

            rho(i)=rhosave(i) - deltat(i)*rhosave(i)*divvsave(i)

            dh     = deltat(i)*dhdt1(i)
            dh     = sign(min(abs(dh),dhmax*h(i)),dh)
            dumh(i)=min(hmax,max(h(i)+dh,hmin))

            utmp=u    (i) + deltat(i)*  dudt1(i)
            atmp=alpha(i) + deltat(i)*dalfdt1(i)
            dumu  (i)=max(utmp,umin)
            dumalf(i)=max(atmp,alphastar)
         else
            t2half=deltat(i)-thalf

            rho(i)=rhohalf(i) - t2half*rhohalf(i)*divvhalf(i)

            dh  = thalf*dhdt1(i) +t2half*dhdt2(i)
            dh  = sign(min(abs(dh),dhmax*h(i)),dh)
            htmp=h(i)+dh
            dumh(i)=min(hmax,max(htmp,hmin))

            utmp=u    (i)+thalf*dudt1  (i)+t2half*  dudt2(i)
            atmp=alpha(i)+thalf*dalfdt1(i)+t2half*dalfdt2(i)
            dumu  (i)=max(utmp,umin)
            dumalf(i)=max(atmp,alphastar)
         endif
      enddo

!
!  Save half time step velocities required for full time step
!  calculation.
!
!$omp parallel do if(npart-(nactivef+1) .gt. 1024) default(none)
!$omp&   shared(npart,iactive,nactivef,nactive,velhaf,dumvel)
!$omp&   private(i,j)
      do j=nactivef+1,nactive
         i=iactive(j)
         velhaf(1,i)=dumvel(1,i)
         velhaf(2,i)=dumvel(2,i)
#if NDIM==3
         velhaf(3,i)=dumvel(3,i)
#endif
      enddo

      do j=nactivefpm+1,nactivepm
         i=iactivepm(j)
         velhafpm(1,i)=dumvelpm(1,i)
         velhafpm(2,i)=dumvelpm(2,i)
#if NDIM==3
         velhafpm(3,i)=dumvelpm(3,i)
#endif
      enddo

      if(itme.ge.1)then
         call cpu_time(tme2)
         timing(itme_halfupdt)=timing(itme_halfupdt)+ (tme2-tme1)
         ncalls(itme_halfupdt)=ncalls(itme_halfupdt)+ 1
         timing(itme_intgratr)=timing(itme_intgratr)+ (tme2-tme1)
!        ncalls(itme_intgratr) increment only for fullstep calls
         if(itme.ge.2)print *,where,xcpus_inv*(tme2-tme1)
      endif

      return
      end subroutine halfupdate
!-----------------------------------------------------------------
      subroutine rk_err(nactivef_s,nactivef_n,nactivef,nactivefpm,
     &                  iactive_s ,iactive_n ,iactive ,iactivepm ,
     &                  itstepbin ,itstepbinpm,dtincr,
     &                  dtrat,dtratpm)
!***********************************************************
! RKF errors                                               *
!                                                          *
! See discussion in header of this file for information    *
! on these errors and how they work.                       *
!                                                          *
! The point masses here have hard coded error softeners.   *
! This avoids problems with the denominator of the error   *
! criterion going to zero. In other words, since the error *
! criterion is position and velocity dependent (yuck!)     *
! the error at position or velocity zero is infinite.      *
! Soften it to avoid this problem.                         *
!                                                          *
! Essentially this says: Don't care about position errors  *
! or velocity errors less than such and such value per     *
! timestep. This is a very problem dependent criterion     *
! and easy to get wrong. As such you should:               *
!                                                          *
!          Be afraid. Be very afraid.                      *
!                                                          *
!                                                          *
!***********************************************************
      integer, intent(in):: nactivef_s, iactive_s(nactivef_s)
      integer, intent(in):: nactivef_n, iactive_n(nactivef_n)
      integer, intent(in):: nactivef  , iactive  (nactivef  )
      integer, intent(in):: nactivefpm, iactivepm(nactivefpm)
      integer, intent(in):: itstepbin(idim),itstepbinpm(ipmdim)
      real(kind=dp), intent(in   ):: dtincr
      real(kind=dp), intent(inout):: dtrat(idim),dtratpm(ipmdim)

      integer i,j
      real(kind=dp)  xerrmax, xdenom,xerr
      real(kind=dp)  yerrmax, ydenom,yerr
      real(kind=dp)  zerrmax, zdenom,zerr
      real(kind=dp) vxerrmax,vxdenom,vxerr
      real(kind=dp) vyerrmax,vydenom,vyerr
      real(kind=dp) vzerrmax,vzdenom,vzerr
      real(kind=dp) uerrmax  ,udenom,uerr
      real(kind=dp) herrmax  ,hdenom,herr 
      real(kind=dp) alferrmax,adenom,aerr

      real(kind=dp) possoften,velsoften

      real(kind=dp) dt_last, tolinv

! errmax is a locally defined array! 

      real(kind=dp) errmax(idim),errmaxpm(ipmdim)

      character(len=20), parameter:: where =('rk_err')
      if(idbg.ge.2)print *,where

      do j=1,nactivef
         i=iactive(j)
         errmax(i)=zero
      enddo
      do j=1,nactivefpm
         i=iactivepm(j)
         errmaxpm(i)=zero
      enddo

      xerrmax  =zero ; yerrmax  =zero ; zerrmax  =zero
      vxerrmax =zero ; vyerrmax =zero ; vzerrmax =zero
      uerrmax  =zero ; herrmax  =zero ; alferrmax=zero

!$omp parallel do if(nactivef_s.gt.1024) default(none)
!$omp&  shared(dtincr)
!$omp&  shared(itstepbin,nactivef_s,iactive_s,errmax)
!$omp&  shared(dhdt1  ,dhdt2  ,h    ,hmin)      private(hdenom,herr)
!$omp&  shared(dudt1  ,dudt2  ,u    ,umin)      private(udenom,uerr)
!$omp&  shared(dalfdt1,dalfdt2,alpha,alphastar) private(adenom,aerr)
!$omp&  private(i,j,dt_last) 
!$omp&  reduction(max:herrmax,uerrmax,alferrmax)
      do j=1,nactivef_s
         i=iactive_s(j)
         dt_last=dtincr*real(itstepbin(i),dp)

         herr=zero ; uerr=zero ; aerr=zero

         if(    h(i).gt.hmin     )then
            hdenom=(abs(   h(i)) + abs(dt_last*dhdt1   (i)))
            herr=abs(dhdt1(i)-dhdt2(i))/hdenom
         endif
         if(    u(i).gt.umin     )then
            udenom=(abs   (u(i)) + abs(dt_last*dudt1   (i)))
            uerr  =abs(dudt1  (i)- dudt2  (i))/udenom
         endif
         if(alpha(i).gt.alphastar)then
            adenom=(abs(alpha(i)) + abs(dt_last*dalfdt1(i)))
            aerr  =abs(dalfdt1(i)- dalfdt2(i))/adenom
         endif
         errmax(i)=max(errmax(i),herr,uerr,aerr)
         herrmax  =max(herrmax  ,herr)
         uerrmax  =max(uerrmax  ,uerr)
         alferrmax=max(alferrmax,aerr)
      enddo

      tolinv=ONE/tol

!$omp parallel do if(nactivef.gt.1024)  default(none)
!$omp& firstprivate(tolinv,hmin)
!$omp& private(i,j,dt_last) shared(dtincr,errmax,dtrat)
!$omp& shared(itstepbin,nactivef,iactive)
!$omp& shared(posmas,vel,dumvel,acc1,acc2,cmrms,vcmrms,cmtot,vcmtot)
!$omp&       private(xdenom ,ydenom ,zdenom ,vxdenom ,vydenom ,vzdenom )
!$omp&       private(xerr   ,yerr   ,zerr   ,vxerr   ,vyerr   ,vzerr   )
!$omp& reduction(max:xerrmax,yerrmax,zerrmax,vxerrmax,vyerrmax,vzerrmax)
      do j=1,nactivef
         i=iactive(j)
         dt_last=dtincr*real(itstepbin(i),dp)

         xdenom=max(cmrms(1),hmin,abs(posmas(1,i)-cmtot(1))) +
     &                abs(dt_last*(vel(1,i)-vcmtot(1))) 
         ydenom=max(cmrms(2),hmin,abs(posmas(2,i)-cmtot(2))) +
     &                abs(dt_last*(vel(2,i)-vcmtot(2))) 
         vxdenom=max(vcmrms(1),abs(vel(1,i) - vcmtot(1))) + 
     &                abs(dt_last*acc1(1,i))
         vydenom=max(vcmrms(2),abs(vel(2,i) - vcmtot(2))) +
     &                abs(dt_last*acc1(2,i))
         xerr =abs(vel (1,i) - dumvel(1,i))/xdenom
         yerr =abs(vel (2,i) - dumvel(2,i))/ydenom
         vxerr=abs(acc1(1,i) - acc2  (1,i))/vxdenom
         vyerr=abs(acc1(2,i) - acc2  (2,i))/vydenom
         errmax(i)=max(errmax(i),xerr,yerr,vxerr,vyerr)
#if NDIM==3
         zdenom= max(cmrms(3),hmin,abs(posmas(3,i) - cmtot(3))) +
     &                abs(dt_last*(vel(3,i)-vcmtot(3)))
         vzdenom=max(vcmrms(3),abs(vel(3,i) - vcmtot(3))) +
     &                abs(dt_last*acc1(3,i))
         zerr=abs (vel (3,i) - dumvel(3,i))/zdenom
         vzerr=abs(acc1(3,i) - acc2  (3,i))/vzdenom
         errmax(i)=max(errmax(i),zerr,vzerr)
#endif 
!
!--RK present to next dt ratio 
!
         dtrat(i)=one/sqrt(dt_last*errmax(i)*e1*tolinv+small)

         xerrmax =max(xerrmax ,xerr)
         yerrmax =max(yerrmax ,yerr)
         vxerrmax=max(vxerrmax,vxerr)
         vyerrmax=max(vyerrmax,vyerr)
#if NDIM==3
         zerrmax =max(zerrmax ,zerr)
         vzerrmax=max(vzerrmax,vzerr)
#endif
      enddo


      if(idbg.ge.1)then
#if NDIM==2
         print 1001,xerrmax,yerrmax,vxerrmax,vyerrmax,
     &      uerrmax,herrmax,alferrmax
#else
         print 1001,xerrmax,yerrmax,zerrmax,vxerrmax,vyerrmax,vzerrmax,
     &      uerrmax,herrmax,alferrmax
#endif
         print *,' '
      endif

!
! Now do the error calculations for point masses
!
!
! Recall that I did say to be afraid of the 
! following two lines:
!
      possoften=3e5_dp/d_unit     ! ignore this many cm/timestep
      velsoften=ONE/vel_unit      ! ignore this many cm/s/timestep

      xerrmax =zero  ; yerrmax =zero  ; zerrmax =zero
      vxerrmax=zero  ; vyerrmax=zero  ; vzerrmax=zero

      do j=1,nactivefpm
         i=iactivepm(j)
         dt_last=dtincr*real(itstepbinpm(i),dp)

         xdenom=( max(possoften, abs(posmaspm(1,i)-cmtot(1))) +
     &                abs(dt_last*(velpm(1,i)-vcmtot(1))) )
         ydenom=( max(possoften, abs(posmaspm(2,i)-cmtot(2))) +
     &                abs(dt_last*(velpm(2,i)-vcmtot(2))) )

         vxdenom=( max(velsoften, abs(velpm(1,i)-vcmtot(1))) +
     &                abs(dt_last*acc1pm(1,i)))
         vydenom=( max(velsoften, abs(velpm(2,i)-vcmtot(2))) +
     &                abs(dt_last*acc1pm(2,i)))

         xerr =abs(velpm (1,i) - dumvelpm(1,i))/xdenom
         yerr =abs(velpm (2,i) - dumvelpm(2,i))/ydenom
         vxerr=abs(acc1pm(1,i) - acc2pm  (1,i))/vxdenom
         vyerr=abs(acc1pm(2,i) - acc2pm  (2,i))/vydenom
         errmaxpm(i)=max(errmaxpm(i),xerr,yerr,vxerr,vyerr)
#if NDIM==3
         zdenom=( max(possoften, abs(posmaspm(3,i)-cmtot(3))) +
     &                abs(dt_last*(velpm(3,i)-vcmtot(3))))
         vzdenom=(max(velsoften, abs(velpm(3,i)-vcmtot(3))) +
     &                abs(dt_last*acc1pm(3,i)))
         zerr=abs (velpm (3,i) - dumvelpm(3,i))/zdenom
         vzerr=abs(acc1pm(3,i) - acc2pm  (3,i))/vzdenom
         errmaxpm(i)=max(errmaxpm(i),zerr,vzerr)
#endif
!
! RK present to next dt ratio
!
         dtratpm(i)=one/sqrt(dt_last*errmaxpm(i)*e1/tolpm+small)

         xerrmax =max(xerrmax ,xerr)
         yerrmax =max(yerrmax ,yerr)
         vxerrmax=max(vxerrmax,vxerr)
         vyerrmax=max(vyerrmax,vyerr)
#if NDIM==3
         zerrmax =max(zerrmax ,zerr)
         vzerrmax=max(vzerrmax,vzerr)
#endif
      enddo

      if(idbg.ge.1)then
#if NDIM==2
         print 1001,xerrmax,yerrmax,vxerrmax,vyerrmax
#else
         print 1001,xerrmax,yerrmax,zerrmax,vxerrmax,vyerrmax,vzerrmax
#endif
      endif


1001  format(15(1pd12.4))
      return
      end subroutine rk_err

      end module integ


==> vineSRC/vine1.0.7/base/src/sph.F <==
      module sph
!****************************************************************
! This module is a component of VINE, copyright by the authors, *
! as listed below. Please see the COPYING and LICENSE files     *
! in the parent directory for additional information.           *
! This notification is present as an attempt to follow the      *
! recommendations for licensing published on the FSF page.      * 
!****************************************************************
!  This file contains the VINE module to do hydrodynamic        *
!  calculations on particles, using the SPH method.             *
!                                                               *
!  This module requires the tree module, in order to            *
!  determine and return a list of neighbors for each active     *
!  SPH and (in some circumstances-for the density) Nbody        *
!  particle.                                                    *
!                                                               *
!  The SPH kernel can be easily swapped for another kernel      *
!  by swapping out the currently implemented kernel module      *
!  for another one, so long as the same arguments are returned  *
!                                                               *
!  Some important variables used in these routines:             *
!    iclump         : Clump that we're working on now.          *
!    ntot_a         : Number of active particles in iclump      *
!    ntot_i         : Number of inactive particles in iclump    *
!    listpt_a       : list of active particles in iclump        *
!    listpt_i       : list of inactive particles in iclump      *
!    distmas(idx,,) : xi-xj                                     *
!    distmas(idy,,) : yi-yj                                     *
!    distmas(idz,,) : zi-zj                                     *
!    distmas(ims,,) : mj                                        *
!    distmas(ir2,,) : squared distance between i and j          *
!    distmas(ih2,,) : squared smoothing length                  *
!    listnay(  ,  ) : list of neighbor indices                  *
!    nneigh (     ) : Number of neighbors                       *
!    WdW(1, ) : SPH kernel value                                *
!    WdW(2, ) : SPH kernel derivative value                     *
!                                                               *
! COSMOLOGY                                                     *
!                                                               *
! Positions and velocities are in comoving coordinates.         *
! The hydro equations are computed in physical coordinates      *
! as in Katz, Weinberg, Hernquist ApJS (1996) 105, 19.          *
! So we need to correct those quantities which are comoving     *
! to their value in the physical frame. We define correction    *
! factors for these quantities and if no cosmological           *
! expansion is used, the factors are 1.                         *
! The density array rho is stored in comoving, so any           *
! time rho is used, it needs to be transformed to physical      *
! frame.                                                        *
!                                                               *
!  Written by Andy Nelson, Markus Wetzstein and Thorsten Naab   *
!****************************************************************
#ifndef SPH
      sph module: SPH proprocessor flag not set
#endif
      use kinds , only:dp
      use dimens
      use miscvars
      use sphvars
      use constants
      use perform
      use tree, only: getparticles, initgetneigh, getneigh
      use kernel, only: W0, v2max, SPHkerntablinit
      use kernel, only: SPHkern => SPHkern_ana    !switch *_ana or 
                                                  ! *_tab as desired
      implicit none

      private
      public SPHkerntablinit
      public density,sphaccel,viscdot,hdot
      public cour_ts

      integer ntot_a,ntot_i
      integer listpt_a(maxclumpsize), listpt_i(maxclumpsize)
      integer nneigh(maxclumpsize),listnay(maxbite,maxclumpsize)
      real(kind=dp) distmas(ndim3,maxbite,maxclumpsize)
      real(kind=dp) WdW(2,maxbite,maxclumpsize)

      contains
!--------------------------------------------------------------------
      subroutine density(nactive_c,iactive_c,
     &                   npart,npart_sph,posmas,vel,h,rho,divv)
!****************************************************************
!                                                               *
!  Compute the density and the velocity divergence              *
!  at each particle location.                                   *
!                                                               *
!****************************************************************
      integer, intent(in):: npart,npart_sph
      integer, intent(in):: nactive_c,iactive_c(nactive_c)
      real(kind=dp), intent(in):: posmas(ndim1,npart)
      real(kind=dp), intent(in):: vel(ndim,npart),h(npart)
      real(kind=dp), intent(out):: rho(npart_sph), divv(npart_sph) 

      integer nnaytot(maxclumpsize)
      real(kind=dp) rhoi(maxclumpsize),divvi(maxclumpsize)
      real(kind=dp) curlvx(maxclumpsize),curlvy(maxclumpsize)
      real(kind=dp) curlvz(maxclumpsize)

      integer iboth,jclump,iclump,j,i,k,knay
      integer nstart,moreneig
      real(kind=dp) dvx,dvy,dvz,projv,crosx,crosy,crosz
      real(kind=dp) absdivv,abscurlv,dself

      real(kind=dp) tme1,tme2
      character(len=20), parameter:: where =('density')
      if(idbg.ge.2)print *,where
      if(itme.ge.1)call cpu_time(tme1)
!
! compute density, velocity divergence and curl (times density) 
! for all particles, using the neighbors returned by getneigh
! and the kernel SPHkern. 
!  If iboth=0, getneigh returns zero neighbors for nbody particles
!               meaning that rho, divv, and curlv aren't calculated.
!  If iboth=1, then we do get nbody neighbors of nbody particles.
!              doing so is useful if you implement a dynamically 
!              changing smoothing length for nbody particles.
!              Note that if you do this, the storage loop below
!              needs to be modified to allow storage of nbody particles
!
      iboth=0

!$omp parallel default(none)
!$omp&  firstprivate(ibals,ibctype,iboth)
!$omp&  shared(npart_sph,nneightot,posmas,vel,h,rho,divv,thermo)
!$omp&  shared(nactive_c,iactive_c)
!$omp&  private(jclump,iclump,ntot_a,listpt_a,ntot_i,listpt_i,
!$omp&      i,j,k,knay,nnaytot,rhoi,divvi,absdivv,abscurlv,moreneig,
!$omp&      nstart,nneigh,listnay,distmas,WdW,dself,
!$omp&      dvx,dvy,dvz,projv,crosx,crosy,crosz,curlvx,curlvy,curlvz)

      call initgetneigh

!$omp do schedule(dynamic,32)
      do jclump=1,nactive_c
         iclump=iactive_c(jclump)
         call getparticles(iclump,maxclumpsize,
     &                     ntot_a,ntot_i,listpt_a,listpt_i)
         do j=1,ntot_a
            i=listpt_a(j)
            nnaytot(j)=0
            rhoi  (j)=ZERO
            divvi (j)=ZERO
            curlvx(j)=ZERO
            curlvy(j)=ZERO
            curlvz(j)=ZERO
         enddo

         moreneig=1
         nstart=0
         do while(moreneig.ne.0)
            call getneigh(ibctype,iboth,iclump,ntot_a,ntot_i,
     &                listpt_a,listpt_i,nstart,
     &                nneigh,listnay,distmas,moreneig)
            call SPHkern(1,nneigh,ntot_a,distmas,WdW)

            do j=1,ntot_a
               i=listpt_a(j)
               nnaytot(j)=nnaytot(j) + nneigh(j)
!
! compute each neighbor's density contribution, then calculate 
! pairwise velocity divergence and curl (both times density)
!
               do k=1,nneigh(j)
                  knay=listnay(k,j)
                  rhoi(j)=rhoi(j) + distmas(ims,k,j)*WdW(1,k,j)

                  dvx=vel(1,i)-vel(1,knay)
                  dvy=vel(2,i)-vel(2,knay)
                  projv=WdW(2,k,j)*(dvx*distmas(idx,k,j) +
     &                              dvy*distmas(idy,k,j))
#if NDIM==3
                  dvz=vel(3,i)-vel(3,knay)
                  projv= projv + WdW(2,k,j)*dvz*distmas(idz,k,j)
                  crosx=dvz*distmas(idy,k,j) - dvy*distmas(idz,k,j)
                  crosy=dvx*distmas(idz,k,j) - dvz*distmas(idx,k,j)
                  curlvx(j)=curlvx(j)-WdW(2,k,j)*distmas(ims,k,j)*crosx
                  curlvy(j)=curlvy(j)-WdW(2,k,j)*distmas(ims,k,j)*crosy
#endif
                  divvi(j)=divvi(j) - distmas(ims,k,j)*projv
                  crosz=dvy*distmas(idx,k,j) - dvx*distmas(idy,k,j)
                  curlvz(j)=curlvz(j)-WdW(2,k,j)*distmas(ims,k,j)*crosz

               enddo
            enddo
         enddo
!
! save quantities for later.
!
         do j=1,ntot_a
            i=listpt_a(j)
            if(i.le.npart_sph)then
               nneightot(i)=nnaytot(j)

               dself=posmas(ims,i)*W0/h(i)**ndim
               rho (i)=(rhoi (j) + dself) 
               divv(i)=divvi(j)/rho(i) 
               absdivv =abs(divvi (j))
               abscurlv=abs(curlvz(j))
#if NDIM==3
               abscurlv=sqrt(curlvx(j)**2 + curlvy(j)**2 + curlvz(j)**2)
#endif
               thermo(i_bal,i)=absdivv/(absdivv+abscurlv+small)
            endif
         enddo
         if(ibals.eq.0)then
            do j=1,ntot_a
               i=listpt_a(j)
               if(i.le.npart_sph)thermo(i_bal,i)=one
            enddo
         endif
      enddo        !jclump loop
!$omp end parallel

      if(itme.ge.1)then
         call cpu_time(tme2)
         timing(itme_density)=timing(itme_density) + tme2-tme1
         ncalls(itme_density)=ncalls(itme_density) + 1
         if(itme.ge.2)print *,where,xcpus_inv*(tme2-tme1)
      endif

      return
      end subroutine density
!--------------------------------------------------------------------
      subroutine sphaccel(nactive_c,iactive_c,npart,npart_sph,
     &                     vel,rho,alpha,acc)
!****************************************************************
!                                                               *
!  Compute the gas dynamical accelerations of the particles     *
!  that need new updates.                                       *
!                                                               *
!****************************************************************
      integer, intent(in):: npart,npart_sph
      integer, intent(in):: nactive_c,iactive_c(nactive_c)
      real(kind=dp), intent(in):: vel(ndim,npart)
      real(kind=dp), intent(in):: rho(npart_sph),alpha(npart_sph)
      real(kind=dp), intent(inout):: acc(ndim,npart)

      real(kind=dp), parameter:: epsil=1d-2

      real(kind=dp) fxi(maxclumpsize),fyi(maxclumpsize)
      real(kind=dp) fzi(maxclumpsize)
      real(kind=dp) pdvi(maxclumpsize),dqi(maxclumpsize)
      real(kind=dp) rmui(maxclumpsize)

      integer i,j,k,knay,iclump,jclump,moreneig
      integer nstart
      real(kind=dp) press_on,visc_on,viscratio
      real(kind=dp) rhoi,vsoundi,fbali,alphai,betai,artvij
      real(kind=dp) projv,emgrW,gradpij,pro2j,pro2i,divvel,PIij
      real(kind=dp) alfabar,betabar,fbalbar,vsbar,robar
      real(kind=dp) cosmo_a1,cosmo_a2,cosmo_rho
      real(kind=dp) cosmo_a1i,cosmo_a2i,cosmo_a3i,cosmo_a4i

      real(kind=dp) tme1,tme2
      character(len=20), parameter:: where =('sphaccel')
      if(idbg.ge.2)print *,where
      if(itme.ge.1)call cpu_time(tme1)

      press_on=real(ipres,dp)
      visc_on =real(ivisc,dp)
      viscratio=betastar/alphastar
!
! Cosmological expansion. As h, vel and pos are in comoving coordinates,
! we need to convert them and derived quantities to physical coordinates.
! For more details, see the density routine.
!
      if(iexpand.eq.1)then
         cosmo_a1=ascale       ; cosmo_a1i=one/cosmo_a1
         cosmo_a2=ascale**2    ; cosmo_a2i=one/cosmo_a2
         cosmo_a3i=one/ascale**3
         cosmo_a4i=one/ascale**4
         cosmo_rho=one/ascale**ndim
      else
         cosmo_a1=one          ; cosmo_a1i=one
         cosmo_a2=one          ; cosmo_a2i=one
         cosmo_a3i=one
         cosmo_a4i=one
         cosmo_rho=one
      endif

!$omp parallel default(none) 
!$omp&  firstprivate(press_on,visc_on,viscratio,ibctype)
!$omp&  firstprivate(cosmo_a1,cosmo_a2,cosmo_a3i,cosmo_a4i,cosmo_a2i)
!$omp&  firstprivate(cosmo_a1i,cosmo_rho)
!$omp&  shared(npart_sph,nactive_c,iactive_c)
!$omp&  shared(vel,acc,rho,thermo,alpha)
!$omp&  shared(pdv,dq,rmu)
!$omp&  private(j,i,iclump,jclump,
!$omp&    ntot_a,listpt_a,ntot_i,listpt_i,
!$omp&    rhoi,pro2i,vsoundi,fbali,alphai,betai,
!$omp&    fxi,fyi,fzi,pdvi,dqi,rmui,
!$omp&    moreneig,nstart,nneigh,listnay,distmas,knay,k,
!$omp&    WdW,emgrW,gradpij,pro2j,
!$omp&    projv,alfabar,betabar,fbalbar,vsbar,robar,divvel,PIij,artvij)

      call initgetneigh

!$omp do schedule(dynamic,32)
      do jclump=1,nactive_c

         iclump=iactive_c(jclump)
         call getparticles(iclump,maxclumpsize,
     &                     ntot_a,ntot_i,listpt_a,listpt_i)
!
! initialize local arrays
!
         do j=1,ntot_a
            pdvi (j)=ZERO
            dqi  (j)=ZERO
            rmui (j)=ZERO
            fxi  (j)=ZERO
            fyi  (j)=ZERO
#if NDIM==3
            fzi  (j)=ZERO
#endif
         enddo
         moreneig=1
         nstart=0
         do while(moreneig.ne.0)
            call getneigh(ibctype,0,iclump,ntot_a,ntot_i,
     &                listpt_a,listpt_i,nstart,
     &                nneigh,listnay,distmas,moreneig)
            call SPHkern(2,nneigh,ntot_a,distmas,WdW)
            do j=1,ntot_a
               i=listpt_a(j)
               if(i.le.npart_sph)then      !avoid out of bounds array 
                                           !accesses for nbody particles
                  rhoi   =rho(i)*cosmo_rho
                  pro2i  =thermo(i_pres ,i)/(rhoi*cosmo_rho)**2
                  vsoundi=thermo(i_sound,i)
                  fbali  =thermo(i_bal  ,i)
                  alphai =alpha(i)
                  betai  =viscratio*alpha(i)
               endif
! 
! loop over neighbor list
!
               do k=1,nneigh(j)        !iboth=0 in getneigh call above, 
                  knay=listnay(k,j)    !means no nbody neighbors
!
! pressure gradient term and pdv
!
                  emgrW=distmas(ims,k,j)*WdW(2,k,j)
                  pro2j=thermo(i_pres,knay)/(rho(knay)*cosmo_rho)**2
                  gradpij= press_on*(pro2i + pro2j)*emgrW*cosmo_a4i
                  fxi(j)=fxi(j)-gradpij*distmas(idx,k,j)
                  fyi(j)=fyi(j)-gradpij*distmas(idy,k,j)

                  projv= (vel(1,i) - vel(1,knay))*distmas(idx,k,j)  
     &                  +(vel(2,i) - vel(2,knay))*distmas(idy,k,j) 
#if NDIM==3
     &                  +(vel(3,i) - vel(3,knay))*distmas(idz,k,j)
                  fzi(j)=fzi(j)-gradpij*distmas(idz,k,j)
#endif
                  projv=projv * cosmo_a2
                  pdvi(j) = pdvi(j) + emgrW*projv*cosmo_a3i

                  if(projv.lt.ZERO)then
!
! artificial viscosity
!
                     alfabar=half*( alphai +           alpha(knay))
                     betabar=half*(  betai + viscratio*alpha(knay))
                     fbalbar=half*(  fbali +  thermo(  i_bal,knay))
                     vsbar  =half*(vsoundi +  thermo(i_sound,knay))
                     robar  =half*(   rhoi +  rho(knay))*cosmo_rho
                     divvel=projv*sqrt(distmas(ih2,k,j))*cosmo_a1i/
     &                       (distmas(ir2,k,j)+epsil*distmas(ih2,k,j))
                     divvel=fbalbar*divvel
                     PIij=divvel*(betabar*divvel-alfabar*vsbar)/robar
                     artvij=visc_on*emgrW*PIij*cosmo_a4i
                     rmui(j)=max(rmui(j),-divvel)
                     dqi (j)=dqi(j) + artvij*projv*cosmo_a1
                     fxi (j)=fxi(j) - artvij*distmas(idx,k,j)
                     fyi (j)=fyi(j) - artvij*distmas(idy,k,j)
#if NDIM==3
                     fzi (j)=fzi(j) - artvij*distmas(idz,k,j)
#endif
                  endif
               enddo
            enddo
         enddo
         do j=1,ntot_a
            i=listpt_a(j)
            if(i.le.npart_sph)then           !avoid assigning hydro
               pdv(i)   = press_on*pdvi(j)   !quantities to nbody 
               dq (i)   = visc_on *dqi (j)   !particles (i.e. out of
               rmu(i)   = visc_on *rmui(j)   !bounds array access)
               acc(1,i) = acc(1,i) + fxi(j)
               acc(2,i) = acc(2,i) + fyi(j)
#if NDIM==3
               acc(3,i) = acc(3,i) + fzi(j)
#endif
            endif
         enddo         

      enddo  !loop over clumps
!$omp end parallel

      if(itme.ge.1)then
         call cpu_time(tme2)
         timing(itme_sphaccel)=timing(itme_sphaccel) + tme2-tme1
         ncalls(itme_sphaccel)=ncalls(itme_sphaccel) + 1
         if(itme.ge.2)print *,where,xcpus_inv*(tme2-tme1)
      endif

      return
      end subroutine sphaccel
!--------------------------------------------------------------------
      subroutine hdot(nactive_s,iactive_s,nactive_n,iactive_n,
     &      itstepbin,npart,npart_sph,dtincr,h,divv,dhdt)
!****************************************************************
!                                                               *
! Compute derivative of the smoothing length, enforcing         *
! several auxilliary conditions:                                *
!                                                               *
!   1) Enforce finite range of neighbors but limit the          *
!   maximum relative variation of h, and                        *
!                                                               *
!   2) Enforce absolute limits on size of h (via hmin and hmax) *
!                                                               *
!   3) Handle specially the pathological case of a particle     *
!   getting isolated with very few neighbors. `Very few' in     *
!   this code is set to 5. Your mileage may vary. If this case  *
!   is not specially handled, then pathologies may occur. Two   *
!   possible examples of h<hmax and nneigh too small:           *
!                 1) rapidly flying through a group, perhaps    *
!                 getting 0 neighbors on the way back out       *
!                 2) floating away from the main group          *
!                                                               *
!   Our solution is to force dhdt to be positive valued and     *
!   at least 5% of the maximum allowed change per timestep.     *
!   The 5% should allow the timestep limitation from h to be    *
!   comfortably less strict than from other variables. It may   *
!   be possible to increase this 5% value to something somewhat *
!   larger, but in no case should it exceed about 25%. This     *
!   ensures that dhdt does not set the timestep (see subr       *
!   hchange). If it does, then the timestep may get shorter     *
!   each time the particle is active, and integration will      *
!   stop dead in its tracks due to this artifical `bumper'      *
!   condition, not to something physical happening. That is     *
!   bad and will make you sad and mad and will not make you     *
!   glad.                                                       *
!                                                               *
! This routine can be adapted to varying nbody smoothing        *
! lengths by changing nactive_s and iactive_s to nactive and    *
! iactive. There are physical reasons not to do this however,   *
! having to do with how and how well your simulation remains    *
! `collisionless', and what happens when it isn't.              *
!                                                               *
!****************************************************************
      integer, intent(in):: npart,npart_sph
      integer, intent(in):: nactive_s,iactive_s(npart_sph)
      integer, intent(in):: nactive_n,iactive_n(max(1,npart-npart_sph))
      integer, intent(in):: itstepbin(npart)
      real(kind=dp), intent(in):: dtincr
      real(kind=dp), intent(in):: h(npart),divv(npart_sph)
      real(kind=dp), intent(out)::dhdt(npart_sph)

      integer i,j,nbotlim,ntoplim,nrange
      real(kind=dp) dhfrac,dh,dhs,dhl,buffer,bufinv

      real(kind=dp) tme1,tme2
      character(len=20), parameter:: where =('hdot')
      if(idbg.ge.2)print *,where
      if(itme.ge.1)call cpu_time(tme1)

      nrange=(neimax-neimin)/2   !gives a 10 neighbor cushion
      dhfrac=0.05e0_dp*dhmax

!
! Cosmological expansion. As divv is in physical coordinates and h in comoving,
! we need to convert divv to comoving. For more details, see the header of 
! this file.
!
!      if(iexpand.eq.1)then
!         cosmo_a1=ascale
!      else
!         cosmo_a1=one
!      endif

!$omp parallel do default(none) 
!$omp&  firstprivate(hmin,hmax,dhfrac,nrange)
!$omp&  private(i,j,dh,dhs,dhl,ntoplim,nbotlim,buffer,bufinv)
!$omp&  shared(nneightot,nactive_s,iactive_s,itstepbin,dtincr)
!$omp&  shared(h,dhdt,divv)
      do j=1,nactive_s
         i=iactive_s(j)

         dh =diminv*h(i)*divv(i)
         dhs=-two*abs(dh)
         dhl=-dhs
         ntoplim=max(neimax-nneightot(i),-10)
         nbotlim=max(nneightot(i)-neimin,-10)

         if(ntoplim.lt.nrange)then
            buffer=exp(real(ntoplim,dp))
            bufinv=one/buffer
            dh=(buffer*dh+bufinv*dhs)/(buffer+bufinv)
         elseif(nbotlim.lt.nrange) then
            buffer=exp(real(nbotlim,dp))
            bufinv=one/buffer
            dh=(buffer*dh+bufinv*dhl)/(buffer+bufinv)
         endif
         dhdt(i)=dh

         if(nneightot(i).le.5)then
            dhdt(i)= max(dh,dhfrac*h(i)/(dtincr*real(itstepbin(i),dp)))
         endif

         if((hmin-h(i)).ge.ZERO)dhdt(i)=max(ZERO,dhdt(i))
         if((h(i)-hmax).ge.ZERO)dhdt(i)=min(ZERO,dhdt(i))

      enddo

      if(itme.ge.1)then
         call cpu_time(tme2)
         timing(itme_hdot    )=timing(itme_hdot    ) + tme2-tme1
         ncalls(itme_hdot    )=ncalls(itme_hdot    ) + 1
         if(itme.ge.2)print *,where,xcpus_inv*(tme2-tme1)
      endif

      if(idbg.ge.3)print *,'done ',where
      return
      end subroutine hdot
!--------------------------------------------------------------------
      subroutine viscdot(nactive_s,iactive_s,npart,npart_sph,
     &                   h,alpha,divv,alphadot)
!****************************************************************
!                                                               *
! compute viscosity change of each particle.                    *
!  Morris and Monaghan 1997 J. Comp. Phys., 136, 41             *
!  Rosswog et al. 2000 A&A 360 171-184                          *
!  Price 2004 PhD thesis.                                       *
!                                                               *
! c1 is a parameter which scales the decay length, and as MM97  *
! show includes the post shock Mach number. We allow the        *
! decay length directly using the vlength input parameter,      *
! in combination with the Mach number as defined by MM97.       *
!                                                               *
! Note that for general equations of state, where gamma is      *
! a state variable rather than constant, you need to set c1     *
! in the loop itself.                                           *
!                                                               *
! For isothermal eos's we set c1 directly to avoid messes       *
! with what gamma-1 actually ought to do.                       *
!                                                               *
! As mentioned slightly in MM97 and made more explicit in       *
! Price (2004), the source term needs to be multiplied by       *
! an eos dependent factor. That factor is:                      *
!                                                               *
! Sfac= ln{(5/3+1)/(5/3-1)]/ln[(gamma+1)/gamma-1)]              *
!                                                               *
! again, as with c1, the source factor will be a function of    *
! the equation of state, through the gamma value. If it varies  *
! then you need to redefine it below.                           *
!                                                               *
!****************************************************************
      integer, intent(in):: npart,npart_sph
      integer, intent(in):: nactive_s,iactive_s(npart_sph)
      real(kind=dp), intent(in):: h(npart),divv(npart_sph)
      real(kind=dp), intent(in):: alpha(npart_sph)
      real(kind=dp), intent(out):: alphadot(npart_sph)

      integer i,j
      real(kind=dp) fbali,vsoundi,c1,Sfac,alffac
      real(kind=dp) tme1,tme2
      character(len=20), parameter:: where =('viscdot')
      if(idbg.ge.2)print *,where

      if(itme.ge.1)call cpu_time(tme1)

      if(ivtime.eq.0)then

!$omp parallel do default(none) private(i,j) shared(nactive_s,iactive_s)
!$omp& shared (alphadot)
         do j=1,nactive_s
            i=iactive_s(j)
            alphadot(i)=ZERO
         enddo
      else

         if(ieos.eq.id_euleriso .or. ieos.eq.id_lagrgiso)then
            c1  =0.1_dp
            Sfac=ONE
         else
            c1= sqrt(half*(gamma-ONE)/gamma)/vlength
            Sfac= log(atethd/twothd)/log((gamma+ONE)/(gamma-ONE)) 
         endif

!$omp parallel do default(none) private(i,j,fbali,vsoundi,alffac)
!$omp&  firstprivate(alphamax,alphastar,c1,Sfac)
!$omp&  shared(nactive_s,iactive_s)
!$omp&  shared(thermo,alpha,h,divv,alphadot)
         do j=1,nactive_s
            i=iactive_s(j)

            fbali  =thermo(i_bal  ,i)
            vsoundi=thermo(i_sound,i)
            alffac =max(alphamax-alpha(i),alphastar)
            alphadot(i)=Sfac*fbali*max(-divv(i)*alffac,ZERO) -
     &          c1*(max(ZERO,alpha(i)-alphastar))*vsoundi/h(i)
         enddo
      endif

      if(itme.ge.1)then
         call cpu_time(tme2)
         timing(itme_alphadot)=timing(itme_alphadot) + tme2-tme1
         ncalls(itme_alphadot)=ncalls(itme_alphadot) + 1
         if(itme.ge.2)print *,where,xcpus_inv*(tme2-tme1)
      endif

      if(idbg.ge.3)print *,'done ',where
      return
      end subroutine viscdot
!--------------------------------------------------------------------
      subroutine cour_ts(nactive_s,iactive_s,itstepbin,dtincr,
     &                       h,alpha, dtrat)
!****************************************************************
!                                                               *
! CFL present to next dt ratio (sph particles only)             *
!                                                               *
! Note that nactive_s could actually be nactivef_s in the       *
!  calling program. This is not a mistake. It is a swindle      *
!  to allow using one or two step integrators transparently.    *
!                                                               *
!****************************************************************

      integer, intent(in):: nactive_s, iactive_s(nactive_s)
      integer, intent(in):: itstepbin(idim)
      real(kind=dp), intent(in ):: dtincr
      real(kind=dp), intent(in ):: h(idim),alpha(isphdim)
      real(kind=dp), intent(out):: dtrat(idim)

      integer i,j
      real(kind=dp) viscratio,aux1,aux2,beta,denom,dt_last
      real(kind=dp) dtrat_cfl

      viscratio=betastar/alphastar

!$omp parallel do if(nactive_s.gt.1024) default(none)
!$omp&  firstprivate(viscratio,cfl)
!$omp&  shared(nactive_s,iactive_s,itstepbin,dtincr)
!$omp&  shared(dtrat,thermo,h,alpha,rmu)
!$omp&  private(i,j,aux1,aux2,beta,denom,dtrat_cfl,dt_last)
      do j=1,nactive_s
         i=iactive_s(j)
  
         aux1  = alpha(i)*thermo(i_sound,i)
         beta  = viscratio*alpha(i)
         aux2  = beta*rmu(i) !* cosmo_a1
         denom = thermo(i_sound,i) + 1.2_dp*(aux1 + aux2)
         dt_last=dtincr*real(itstepbin(i),dp)
         dtrat_cfl = cfl*h(i)/(denom*dt_last)
         dtrat(i)=min(dtrat(i),dtrat_cfl)
      enddo

      return
      end subroutine cour_ts
!--------------------------------------------------------------------
      end module sph


==> vineSRC/vine1.0.7/base/src/sphvars.F <==
      module sphvars
!****************************************************************
! This module is a component of VINE, copyright by the authors, *
! as listed below. Please see the COPYING and LICENSE files     *
! in the parent directory for additional information.           *
! This notification is present as an attempt to follow the      *
! recommendations for licensing published on the FSF page.      * 
!****************************************************************
!  This file contains the VINE module to define hydrodynamic    *
!  variables used in the SPH calculations.                      *
!                                                               *
!  Written by Andy Nelson                                       *
!                                                               *
!****************************************************************
      use kinds , only:dp
      use dimens, only:isphdim

      implicit none

      private isphdim
      public

      save
!
! Arrays for thermodynamic quantities
!
      integer, parameter:: i_bal=1,i_pres=2,i_sound=3

      integer nneightot(isphdim)

      real(kind=dp) divmaxs, rmu(isphdim)
      real(kind=dp) thermo(3,isphdim)

      real(kind=dp) dq(isphdim), pdv(isphdim)

      end module sphvars


==> vineSRC/vine1.0.7/base/src/stubs.F <==
      module stubs
!****************************************************************
! This module is a component of VINE, copyright by the authors, *
! as listed below. Please see the COPYING and LICENSE files     *
! in the parent directory for additional information.           *
! This notification is present as an attempt to follow the      *
! recommendations for licensing published on the FSF page.      * 
!****************************************************************
!  This file contains the VINE module that contains stub        *
!  routines that are required for successfully compiling the    *
!  code without various modules included.                       *
!                                                               *
!                                                               *
!  A VINE module written by                                     *
!  Andy Nelson, Markus Wetzstein and Thorsten Naab              *
!                                                               *
!****************************************************************

      use kinds , only:dp
      use dimens, only:idim,ndim,ndim1,ndim3

      implicit none
      public
      private idim,ndim,ndim1,ndim3
      private dummy

      contains
!
! Intel compiler wants at least one routine in every module,
! so make one here.
!
!-------------------------------------------------------------------
      subroutine dummy
      return
      end subroutine dummy
!-------------------------------------------------------------------
!
!
! Self Force (e.g. gravity) not used:
!
!
#ifndef HAVE_DIRSUM
!-------------------------------------------------------------------
      subroutine host_dirsum(npart,isoft,eps2,posmas,vel,acc,poten)
      integer, intent(in):: isoft,npart
      real(kind=dp), intent(in)::eps2
      real(kind=dp), intent(in):: posmas(ndim1,npart),vel(ndim,npart)
      real(kind=dp), intent(inout):: acc(ndim,npart), poten(npart)

      stop'dirsum:Host based direct summation forces are not installed'

      end subroutine host_dirsum

#endif
#ifndef SELFFORCE
!-------------------------------------------------------------------
      subroutine dirsum(igrape,npart,isoft,eps2,posmas,vel,acc,poten)
      integer, intent(in):: igrape,isoft,npart
      real(kind=dp), intent(in)::eps2
      real(kind=dp), intent(in):: posmas(ndim1,npart),vel(ndim,npart)
      real(kind=dp), intent(inout):: acc(ndim,npart), poten(npart)

      stop'dirsum:Self forces are not installed'

      end subroutine dirsum
!-------------------------------------------------------------------
      subroutine acceln2(npart,nact,ntot,listpt,isoft,eps2,apcorr,
     &                   acc,poten)
      integer, intent(in):: isoft,npart
      integer, intent(in):: nact,ntot,listpt(ntot)                        
      real(kind=dp), intent(in)::eps2
      real(kind=dp), intent(inout):: apcorr(0:ndim,nact)
      real(kind=dp), intent(inout):: acc(ndim,npart),poten(npart) 

      stop'acceln2:Self forces are not installed'

      end subroutine acceln2
!-------------------------------------------------------------------
      subroutine calcgravgroup(igrape,igrapelim,isoft,eps2,npart,iclump,
     &                         nact,ntot,listpt,na,nn,latoms,lnodes,
     &                         vel,apcorr,acc,poten)
      integer, intent(in):: igrape,igrapelim,isoft
      integer, intent(in):: npart,iclump
      integer, intent(in):: nact,ntot,listpt(ntot)
      integer, intent(inout):: na,latoms(idim), nn,lnodes(nn)
      real(kind=dp), intent(in):: eps2
      real(kind=dp), intent(in):: vel(ndim,npart)
      real(kind=dp), intent(inout):: apcorr(0:ndim,nact)
      real(kind=dp), intent(inout):: acc(ndim,npart), poten(npart)

      stop'calcgravgroup:Self forces are not installed'

      end subroutine calcgravgroup
!-------------------------------------------------------------------
      subroutine calcgrav(itreept,iact,nact,isoft,npart,eps2,
     &                    na0,na1,na,nn,latoms,lnodes,apcorr,acc,poten)
      integer, intent(in):: itreept,iact,nact,isoft,na0,na1,npart
      integer, intent(in):: na,latoms(na), nn,lnodes(nn)
      real(kind=dp), intent(in):: eps2
      real(kind=dp), intent(inout):: apcorr(0:ndim,nact)
      real(kind=dp), intent(inout):: acc(ndim,npart), poten(npart)

      stop'calcgrav:Self forces are not installed'

      end subroutine calcgrav
!-------------------------------------------------------------------
      subroutine revpole(igrape,irevise,imac,treeacc)
      integer, intent(in):: igrape,irevise,imac
      real(kind=dp), intent(in):: treeacc
      stop 'revpole:Self forces are not installed'
      end subroutine revpole
!-------------------------------------------------------------------
      subroutine initpole(npart)
      integer, intent(in):: npart
      stop 'initpole:Self forces are not installed'
      end subroutine initpole
!-------------------------------------------------------------------
#endif
!
!
! Grape hardware not used:
!
!
#ifndef GRAPE
!-------------------------------------------------------------------
      subroutine lock_grape

      print *,'Grapes have withered on the VINE'
      print *,'Nothing but sour grapes left so I''m '
      print *,'wrathfully sending lists to host instead'
      return
      end subroutine lock_grape 
!-------------------------------------------------------------------
      
      subroutine unlock_grape
      print *,'nothing happens'
      return
      end subroutine unlock_grape
!-------------------------------------------------------------------
#endif
!
!
! Periodic boundaries not used:
!
!
#ifndef PERIODIC
!-------------------------------------------------------------------
      subroutine init_ewald
      stop'Periodic boundaries not installed'
      return
      end subroutine init_ewald
!-------------------------------------------------------------------
      subroutine apply_ewald(npart,posmas,acc,poten)
      integer npart
      real(kind=dp) posmas(ndim1,1),acc(ndim,1)
      real(kind=dp) poten(1)
      stop'apply_ewald:periodic boundaries not installed'
      return
      end subroutine apply_ewald
!-------------------------------------------------------------------
      subroutine init_rand(ivalue)
      integer ivalue
      stop'no random number generator is known'
      return
      end subroutine init_rand
!-------------------------------------------------------------------
      subroutine shift_box_to_original(npart,npoim,posmas,posmaspm)
      integer npart,npoim
      real(kind=dp) posmas(ndim1,1),posmaspm(ndim1,1)
      stop'Periodic boundaries not installed'
      return
      end subroutine shift_box_to_original
!-------------------------------------------------------------------
      subroutine shift_box_to_current(npart,npoim,posmas,posmaspm)
      integer npart,npoim
      real(kind=dp) posmas(ndim1,1),posmaspm(ndim1,1)
      stop'Periodic boundaries not installed'
      return
      end subroutine shift_box_to_current
!-------------------------------------------------------------------
      subroutine boxshift(npart,npoim,posmas,posmaspm)
      integer npart,npoim
      real(kind=dp) posmas(ndim1,1),posmaspm(ndim1,1)
      stop'Periodic boundaries not installed'
      return
      end subroutine boxshift
!-------------------------------------------------------------------
      subroutine checkboxlimits(npart,npoim,dumposmas,dumposmaspm)
      integer npart,npoim
      real(kind=dp) dumposmas(ndim1,1),dumposmaspm(ndim1,1)
      stop'Periodic boundaries not installed'
      return
      end subroutine checkboxlimits
!-------------------------------------------------------------------
#endif

!
! Leapfrog integrator not used:
!
!
#ifndef LF
!-------------------------------------------------------------------
      subroutine lf_correct(nactive_s,nactive,nactivepm,
     &                      iactive_s,iactive,iactivepm,
     &                      itstepbin,itstepbinpm,dtincr,
     &                      deltat,deltatpm)
      integer, intent(in)::nactive_s   ,nactive   ,nactivepm
      integer, intent(in)::iactive_s(1),iactive(1),iactivepm(1)
      integer, intent(in)::itstepbin(1),itstepbinpm(1)
      real(kind=dp) deltat(1),deltatpm(1)
      real(kind=dp) dtincr
      stop'LF integrator not installed'
      end subroutine lf_correct
!-------------------------------------------------------------------
#endif
!
!
! Cosmology not used:
!
!

#ifndef COSMO
!-------------------------------------------------------------------
      subroutine cosmo_dumptime(n,tnextdump)
      integer, intent(out):: n
      real(kind=dp), intent(out):: tnextdump
      n=0
      tnextdump=0e0_dp
      stop'cosmology flag not turned on at compilation time'
      return
      end subroutine cosmo_dumptime
!-------------------------------------------------------------------
      subroutine cosmic_time(rednext,tnextdump,omegam,omegal,cosm_h0)
      real(kind=dp) rednext,tnextdump,omegam,omegal,cosm_h0
      stop'cosmology flag not turned on at compilation time'
      return
      end subroutine cosmic_time
!-------------------------------------------------------------------
      subroutine expansion(nactive,iactive,nactivepm,iactivepm,
     &                    npart,npoim,acc,vel,accpm,velpm)
      integer nactive  ,npart,iactive  (1)
      integer nactivepm,npoim,iactivepm(1)
      real(kind=dp) acc  (ndim,1),vel  (ndim,1)
      real(kind=dp) accpm(ndim,1),velpm(ndim,1)
      stop'cosmology flag not turned on at compilation time'

      return
      end subroutine expansion
!-------------------------------------------------------------------
      subroutine cosmo_ts(nactivef,nactivefpm,iactive,iactivepm,
     &                    itstepbin,itstepbinpm,dtincr,dtrat,dtratpm)
      integer nactivef,iactive(1),nactivefpm,iactivepm(1)
      integer itstepbin(1),itstepbinpm(1)
      real(kind=dp) dtincr,dtrat(1),dtratpm(1)
      stop'cosmology flag not turned on at compilation time'
      return
      end subroutine cosmo_ts
!-------------------------------------------------------------------
      subroutine cosmo_vel(nactive,nactivepm,iactive,iactivepm,
     &                     npart,npoim,deltat,deltatpm,
     &                     acc1,vel,dumvel,acc1pm,velpm,dumvelpm)
      integer nactive,npart,npoim,nactivepm,iactive(1),iactivepm(1)
      real(kind=dp) deltat(1),deltatpm(1)
      real(kind=dp) acc1(ndim,1),acc1pm(ndim,1)
      real(kind=dp) vel  (ndim,1),dumvel  (ndim,1)
      real(kind=dp) velpm(ndim,1),dumvelpm(ndim,1)
      stop'cosmology flag not turned on at compilation time'
      return
      end subroutine cosmo_vel
!-------------------------------------------------------------------
      subroutine cosmic_stepa(ascale,dtincr,cosm_h0,omegam,omegal)
      real(kind=dp) ascale,dtincr,cosm_h0,omegam,omegal
      stop'cosmology flag not turned on at compilation time'
      return
      end subroutine cosmic_stepa
!-------------------------------------------------------------------

#endif


!
!
! XDR libraries not used:
!
!
#ifndef XDR
!-------------------------------------------------------------------
      integer function initxdr(file,opt,logopt)
      logical logopt
      character(len=1) opt
      character(len=*) file
      initxdr=-1
      stop'inidxdr stub:xdr library not compiled in'
      return
      end function initxdr
!-------------------------------------------------------------------
      integer function ixdrdmat(id,ilen,darr)
      integer id,ilen
      real(kind=dp) darr(ilen)
      ixdrdmat=-1
      stop'ixdrdmat stub:xdr library not compiled in'
      return
      end function ixdrdmat
!-------------------------------------------------------------------
      integer function ixdrimat(id,ilen,iarr)
      integer id,ilen,iarr(ilen)
      ixdrimat=-1
      stop'ixdrimat stub:xdr library not compiled in'
      return
      end function ixdrimat
!-------------------------------------------------------------------
      integer function ixdrrewind(id)
      integer id
      ixdrrewind=-1
      stop'ixdrrewind stub:xdr library not compiled in'
      return
      end function ixdrrewind
!-------------------------------------------------------------------
      integer function ixdrclose(id)
      integer id
      ixdrclose=-1
      stop'ixdrclose stub:xdr library not compiled in'
      return
      end function ixdrclose
!-------------------------------------------------------------------
#endif
!
!
! SPH not used:
!
!
#ifndef SPH
!-------------------------------------------------------------------
      subroutine hadjust
      print *,'No SPH particles because SPH is not compiled in'
      end subroutine hadjust
!-------------------------------------------------------------------
      subroutine SPHkerntablinit
      stop'Kernel Init: no kernel not found'
      return
      end subroutine SPHkerntablinit
!-------------------------------------------------------------------
      subroutine SPHkern(ichoice,nneigh,ntot,distmas,WdW)
      real(kind=dp) distmas(ndim3,1,1),WdW(2,1,1)
      integer nneigh(1),ntot,ichoice
      stop'SPHkern stub: SPH preprocessor variable not set'
      return
      end subroutine SPHkern
!-------------------------------------------------------------------
      subroutine density(nactive_c,iactive_c,
     &          npart,npart_sph,posmas,vel,h,rho,divv)
      integer nactive_c,iactive_c(1)
      integer npart,npart_sph
      real(kind=dp) posmas(ndim1,1),vel(ndim,1),h(1)
      real(kind=dp) rho(1),divv(1)
      stop'density stub: SPH preprocessor variable not set'
      return
      end subroutine density
!-------------------------------------------------------------------
      subroutine sphaccel(nactive_c,iactive_c,npart,npart_sph,
     &                     vel,rho,alpha,acc)
      integer nactive_c,iactive_c(1),npart,npart_sph
      real(kind=dp) vel(ndim,1),rho(1),alpha(1),acc(ndim,1)
      stop'sphaccel stub: SPH preprocessor variable not set'
      return
      end subroutine sphaccel
!-------------------------------------------------------------------
      subroutine hdot(nactive_s,iactive_s,nactive_n,iactive_n,
     &      itstepbin,npart,npart_sph,dtincr,h,divv,dhdt)
      integer nactive_s,iactive_s(1),nactive_n,iactive_n(1)
      integer itstepbin(1),npart,npart_sph
      real(kind=dp) dtincr, rho(1),divv(1),h(1),dhdt(1)
      stop'hdot stub: SPH preprocessor variable not set'
      return
      end subroutine hdot
!-------------------------------------------------------------------
      subroutine viscdot(nactive_s,iactive_s,npart,npart_sph,
     &                               h,alpha,divv,alphadot)
      integer nactive_s,iactive_s(1),npart,npart_sph
      real(kind=dp) h(1),alpha(1),divv(1),alphadot(1)
      stop'viscdot stub: SPH preprocessor variable not set'
      return
      end subroutine viscdot
!-------------------------------------------------------------------
      subroutine cour_ts(nactive_s,iactive_s,itstepbin,dtincr,
     &                       h,alpha, dtrat)
      integer nactive_s,iactive_s(1),itstepbin(1)
      real(kind=dp) dtincr,h(1),alpha(1),dtrat(1)
      if(nactive_s.eq.0)return
      stop'cour_ts stub: SPH preprocessor variable not set'
      return
      end subroutine cour_ts
!-------------------------------------------------------------------
      subroutine dchange(nactive_s,iactive_s,itstepbin,dtincr,
     &                                rho,divv,dtrat)
      integer nactive_s,iactive_s(1),itstepbin(1)
      real(kind=dp) dtincr,rho(1),divv(1),dtrat(1)
      stop'dchange stub: SPH preprocessor variable not set'
      return
      end subroutine dchange
!-------------------------------------------------------------------
      subroutine stable(nactivef_s,iactive_s,npart,npart_sph,posmas,rho)
      integer nactivef_s,iactive_s(1),npart,npart_sph
      real(kind=dp) posmas(ndim1,1),rho(1)
      stop'stable stub: SPH preprocessor variable not set'
      return
      end subroutine stable
!-------------------------------------------------------------------
      subroutine udot(nactive_s,iactive_s,npart_sph,npoim,posmas,
     &                rho,u,posmaspm,dudt)
      integer nactive_s,iactive_s(1),npart,npart_sph,npoim
      real(kind=dp) rho(1),u(1),dudt(1)
      real(kind=dp) posmaspm(ndim1,1),posmas(ndim1,1)
      stop'udot stub: SPH preprocessor variable not set'
      return
      end subroutine udot
!-------------------------------------------------------------------
      subroutine eos(npart,npart_sph,npoim,rho,material,
     &               posmas,posmaspm,u)
      integer npart,npart_sph,npoim
      integer material(1)
      real(kind=dp) rho(1),u(1)
      real(kind=dp) posmas(ndim1,1),posmaspm(ndim1,1)
      stop'eos stub: SPH preprocessor variable not set'
      return
      end subroutine eos
!-------------------------------------------------------------------
      subroutine mktable(npoim,posmaspm,idustev,colfrac)
      integer, intent(in):: npoim,idustev
      real(kind=dp), intent(in):: posmaspm(ndim1,npoim)
      real(kind=dp), intent(in):: colfrac
      end subroutine mktable
!-------------------------------------------------------------------
      subroutine sedsynth(nana_step,npart_sph,npoim,posmas,rho,u,
     &                    posmaspm,time)
      integer, intent(in):: nana_step,npart_sph,npoim
      real(kind=dp), intent(in):: time
      real(kind=dp), intent(in):: rho(npart_sph),u(npart_sph)
      real(kind=dp), intent(in):: posmas  (ndim1,npart_sph)
      real(kind=dp), intent(in):: posmaspm(ndim1,npoim)
      end subroutine sedsynth
!-------------------------------------------------------------------
#endif
!
!
! point masses not used:
!
!
#ifndef PM
!-------------------------------------------------------------------
      subroutine extrap_halfpm(deltatpm)
      real(kind=dp) deltatpm(1)
      return
      end subroutine extrap_halfpm
!-------------------------------------------------------------------
      subroutine halfupdatepm(nactivefpm,nactivepm,iactivepm,
     &                     itstepbinpm,dtincr,deltatpm)
      integer nactivefpm,nactivepm,itstepbinpm(1),iactivepm(1)
      real(kind=dp) dtincr,deltatpm(1)
      return
      end subroutine halfupdatepm
!-------------------------------------------------------------------
      subroutine fullupdatepm(nactivepm,iactivepm,deltatpm)
      integer nactivepm, iactivepm(1)
      real(kind=dp) deltatpm(1)
      return
      end subroutine fullupdatepm
!-------------------------------------------------------------------
      subroutine pmerrors(i12step,nactivepm,iactivepm,
     &                 itstepbinpm,dtincr,dtratpm)
      integer i12step,nactivepm,itstepbinpm(1),iactivepm(1)
      real(kind=dp) dtincr, dtratpm(1)
      return
      end subroutine pmerrors
!-------------------------------------------------------------------
      subroutine lf_correctpm(nactivepm,iactivepm,dtincr,itstepbinpm,
     &     deltatpm)
      integer nactivepm,itstepbinpm(1),iactivepm(1)
      real(kind=dp) dtincr,deltatpm(1)
      return
      end subroutine lf_correctpm
!-------------------------------------------------------------------
      subroutine copybackpm(nactivepm,iactivepm)
      integer nactivepm,iactivepm(1)
      return
      end subroutine copybackpm
!-------------------------------------------------------------------
      subroutine pmgrav(nactive,iactive,npart,nactivepm,iactivepm,npoim,
     &           posmas,acc,poten,posmaspm,hpm,accpm,potpm)
      integer npoim,npart
      integer nactive, nactivepm,iactive(1), iactivepm(1)
      real(kind=dp) posmas  (ndim1,1), acc  (ndim,1)
      real(kind=dp) poten(1)
      real(kind=dp) posmaspm(ndim1,1), accpm(ndim,1)
      real(kind=dp) potpm(1), hpm(1)
      stop'pmgrav stub: PM preprocessor variable not set'
      return
      end subroutine pmgrav
!-------------------------------------------------------------------
      subroutine remove(i12step,nremove)
      integer, intent(in):: i12step, nremove
      stop'remove stub: PM preprocessor variable not set'
      return
      end subroutine remove
!-------------------------------------------------------------------

#else
!PM is defined

#ifndef LF
!-------------------------------------------------------------------
      subroutine lf_correctpm(nactivepm,iactivepm,dtincr,itstepbinpm,
     $     deltatpm)
      integer nactivepm,itstepbinpm(1),iactivepm(1)
      real(kind=dp) dtincr,deltatpm(1)
      return
      end subroutine lf_correctpm
!-------------------------------------------------------------------

#endif
#endif
      end module stubs


==> vineSRC/vine1.0.7/base/src/tree.F <==
      module tree
!****************************************************************
! This module is a component of VINE, copyright by the authors, *
! as listed below. Please see the COPYING and LICENSE files     *
! in the parent directory for additional information.           *
! This notification is present as an attempt to follow the      *
! recommendations for licensing published on the FSF page.      * 
!****************************************************************
!  This file contains the VINE module to perform two important  *
!  tasks: Create lists of neighbors for a set of particles      *
!  given to it and resident in a previously constructed tree,   *
!  or to calculate interparticle forces on a set of particles   *
!  given to it and resident in the tree, due to all the other   *
!  particles in that tree. The force calculation is actually    *
!  done in an independent module called `forcelaw', through     *
!  calls to routines present there.                             *
!                                                               *
!  The tree module is aware of several options for calculating  *
!  the forces, through calling arguments in each routine.       *
!  It is possible to calculate forces:                          *
!     1) Directly, i.e. each particle's contribution on         *
!        each other particle is calculated and summed.          *
!        a) Using a GRAPE coprocessor                           *
!        b) Using the host processor                            *
!     2) Approximately, using a tree traversal, where tree      *
!        nodes passing some accuracy criterion are used as      *
!        approximate surrogates for the contributions of all    *
!        particles contained in those nodes. Currently,         *
!        traversals implementing several different node         *
!        opening criteria are included in the code. See         *
!        the code documentation and papers for details of       *
!        what these are.                                        *
!                                                               *
!  As written, calls are made to one or more of a set of        *
!  of routines living in the forcelaw module ('use'd by this    *
!  module), which actually perform the calculations.            *
!  At present, the code assumes the force law is the 1/r**2     *
!  force due to gravity.                                        *
!                                                               *
!  Two caveats:                                                 *
!                                                               *
!  1) In principle, this module could use any tree              *
!   (binary or oct). In practice, your mileage may vary.        *
!   See also the maketree.F file, for details of the tree       *
!   construction.                                               *
!                                                               *
!  2) In principle, this module could use/call any force law,   *
!   (gravity or other). In practice, your mileage may vary.     *
!   See also the forcelaw.F file, for details of the force law  *
!   used. The force law used will have a significant impact     *
!   on this module through changes in the node opening          *
!   criteria. Using the wrong criterion with the wrong force    *
!   will naturally produce large errors and perhaps nonsensical *
!   results.                                                    * 
!                                                               *
!                                                               *
!  WARNING: The exact tree that this module uses depends        *
!  on the number of processors used to build it and the         *
!  number of other things running on the system at the time.    *
!  This is normal and is due to the fact that tree nodes are    *
!  placed in the memory in segments that correspond to          *
!  nodes that were defined by one processor or another. The     *
!  order of the placement can vary, depending on which          *
!  processor gets done with its work first.                     *
!                                                               *
!  This has implications for tests of the accuracy of the       *
!  force calculation because of the intermittent reordering     *
!  that we do on the particles (see subroutine orderparticles). *
!  You have to make sure that you are determining the error of  *
!  the force on the same particle that you use for your         *
!  reference. Use the ipindx array for this purpose.            *
!                                                               *
!  The externally visible routines are:                         *
!     activate_tree: tell the tree which particles or groups    *
!                    of particles need accelerations            *
!       Arguments:                                              *
!         igrape   : Use grape or not                           *
!         numclumps: Number of clumps in the tree               *
!         lstclumps: Their location in the tree                 *
!         nactive  : Number of active particles                 *
!         iactive  : Their locations (in driver numeration)     *
!         nactive_c: Number of active clumps                    *
!         iactive_c: Their locations in the tree                *
!                                                               *
!     getparticles: get a list of active/inactive particles     *
!                   of the tree node `inode'                    *
!       Arguments:                                              *
!         inode    : tree node to search for particles          *
!         n        : Length of listpt_* arrays                  *
!         ntot_a   : Number of active particles in inode        *
!         ntot_i   : Number of inactive particles in inode      *
!         listpt_a : list of active particles in inode          *
!                    (driver numbering)                         *
!         listpt_i : list of inactive particles in inode        *
!                    (driver numbering)                         *
!                                                               *
!     gravity      : Calculate the gravitational forces on      *
!                    a set of particles. If you choose, you     *
!                    could replace the forcelaw module and      *
!                    some of the node opening criteria if you   *
!                    want to replace the gravity forces with    *
!                    something else.                            *
!       Arguments:                                              *
!         igrav    : Do gravity calculation or not.             *
!         ibctype  : Free, periodic or reflecting boundaries.   *
!         idirect  : Use direct summation to get gravity        *
!         igrape   : Use grape or not                           *
!         igrapelim: Minimum number of particles to calculate   *
!                    gravity for using grape.                   *
!         imac     : Which MAC to use.                          *
!         isoft    : Variable kernel, fixed kernel or Plummer   *
!                    softening                                  *
!         eps      : if isoft.eq.id_fixkern, spline soft. rad.  *
!                    if isoft.eq.id_Plummer, Plummer soft. rad. *
!         gmasslim : Maximum mass of acceptable node for        *
!                    gravity calculation (needed for grape)     *
!         nactive_c: Number of active clumps                    *
!         iactive_c: List of active clump locations in the tree *
!         nactive  : Number of active particles                 *
!         iactive  : List of active particle indices (driver    *
!                  : ordering)                                  *
!         npart    : Number of particles                        *
!         posmas   : Particle position (only needed for grape6) *
!         vel      : Particle velocity (only needed for grape6) *
!         acc      : Gravitational acceleration                 *
!         poten    : Gravitational potential                    *
!                                                               *
!     initgetneigh : Initialize some internal tree stuff for    *
!                    use in getneigh                            *
!                                                               *
!     getneigh: find the neighbors and assorted neighbor        *
!               information for particles                       *
!       Arguments:                                              *
!         ibctype  : Free, periodic or reflecting boundaries.   *
!         iboth    : Get neighbors for both nbody and sph parts.*
!                    Otherwise only SPH particles               *
!         iclump   : Clump that we're working on now.           *
!         ntot_a   : Number of active particles in iclump       *
!         ntot_i   : Number of inactive particles in iclump     *
!         listpt_a : list of active particles in iclump         *
!                    (driver numbering)                         *
!         listpt_i : list of inactive particles in iclump       *
!                    (driver numbering)                         *
!         nstart   : First clump to search for neighbors        *
!         nneigh   : number of neighbors                        *
!         listnay  : list index of neighbor (driver numbering)  *
!         distmas  : Quantities for sph calculations            *
!            idx   : xi - xj                                    *
!            idy   : yi - yj                                    *
!            idz   : zi - zj                                    *
!            ims   : mass of neighbor particle                  *
!            ir2   : squared distance                           *
!            ih2   : squared smoothing length                   *
!         moreneig : Found all neighbors or not?                *
!                                                               *
!  All other routines and variables should be private to this   *
!  module.                                                      *
!                                                               *
!  Written by Andy Nelson, Markus Wetzstein and Thorsten Naab   *
!                                                               *
!****************************************************************
      use kinds , only:dp
      use dimens
      use treevars
      use constants
      use perform
      use stubs
#if SELFFORCE
      use forcelaw
#endif

      implicit none

      private
      public gravity
      public getparticles,getallparticles
      public initgetneigh,getneigh,getallneigh
      public activate_tree,deactivate_tree

!
! Someday this array will be an array for a clump/bunch of
! particles to use to store incremental corrections to the
! accumulated acceleration and potential for each particle
! using Kahan's algorithm. 
!
      real(kind=dp) apcorr(0:ndim,max(maxclumpsize,maxbunchsize))

      contains
!----------------------------------------------------------------------
      subroutine activate_tree(igrape,numclumps,lstclumps,
     &                         nactive,iactive,nactive_c,iactive_c)
!***********************************************************************
!                                                                      *
! Subroutine to flag particles in the tree that need to be             *
!   updated etc. Also flag clumps, and return a list of                *
!   clumps that are active                                             *
!                                                                      *
!  Subroutine by A. Nelson                                             *
!                                                                      *
!***********************************************************************

      integer, intent(in) :: igrape
      integer, intent(in) :: nactive  ,iactive(nactive)
      integer, intent(in) :: numclumps,lstclumps(numclumps)
      integer, intent(out):: nactive_c,iactive_c(numclumps)
      integer i,me,my_dau,jclump,iclump,ibunch,jbunch
      integer icl_sib,ibnch_sib

      integer my_cpu,numcpus,icpu
      integer nperproc,nclo,nchi,ncact,nc_all(maxcpus)

      real(kind=dp) tme1,tme2

      character(len=20), parameter:: where =('activate_tree')
      if(idbg.ge.3)print *,where
      if(itme.ge.1)call cpu_time(tme1)

      nactive_c=0

!$omp parallel default(none)
!$omp& shared(nactive,natom,iactive,active,linksphtotree)
!$omp& shared(numclumps,lstclumps,nactive_c,iactive_c,link,nc_all)
!$omp& private(i,me,my_dau,iclump,jclump,icl_sib)
!$omp& private(icpu,my_cpu,numcpus,nperproc,nclo,nchi,ncact)
!$omp do 
      do i=1,nactive
         me=linksphtotree(iactive(i))
         active(me)=1
      enddo

      call get_mycpu(my_cpu)
      call numthreads(numcpus)

      nperproc=numclumps/numcpus

      nclo= 1 + nperproc*(my_cpu-1)
      nchi=     nperproc*my_cpu
      if(my_cpu.eq.numcpus)nchi=numclumps

      ncact=0
      do jclump=nclo,nchi
         iclump=lstclumps(jclump)

         icl_sib=abs(link(isib,iclump))

         if(icl_sib.eq.iclump+1 .and.
     &                active(iclump).eq.1)ncact=ncact+1

         do me=iclump+1,icl_sib-1
            my_dau=abs(link(idau,me))
            if(my_dau.eq.0)then
               active(iclump)= active(me)
               if(active(iclump).ne.0)then
                  ncact=ncact + 1
                  exit
               endif
            endif
         enddo
      enddo

      nc_all(my_cpu)=ncact

!$omp critical
      nactive_c=nactive_c+ncact
!$omp end critical
!$omp barrier

      ncact=0
      do icpu=1,my_cpu-1
         ncact =ncact + nc_all(icpu)
      enddo

      do jclump=nclo,nchi
         iclump=lstclumps(jclump)
         if(active(iclump).eq.1)then
            ncact=ncact+1
            iactive_c(ncact)=iclump
         endif
      enddo
!$omp end parallel

      if(igrape.eq.1)then
         do jbunch=1,numbunches
            ibunch=lstbunches(jbunch)
            if(link(idau,ibunch).ne.0)active(ibunch)=0

            ibnch_sib=abs(link(isib,ibunch))

            do me=ibunch+1,ibnch_sib-1
               my_dau=abs(link(idau,me))
               if(my_dau.eq.0)then
                  active(ibunch)= active(me)
                  if(active(ibunch).ne.0)exit
               endif
            enddo
         enddo
      endif

      if(itme.ge.1)then
         call cpu_time(tme2)
         timing(itme_activate)=timing(itme_activate) + tme2-tme1
         ncalls(itme_activate)=ncalls(itme_activate)+1
         timing(itme_gravity)=timing(itme_gravity) + tme2-tme1
!         ncalls(itme_gravity)=ncalls(itme_gravity)+1
         if(itme.ge.2)print *,where,xcpus_inv*(tme2-tme1)
      endif

      return
      end subroutine activate_tree
!----------------------------------------------------------------------
      subroutine deactivate_tree(igrape,nactive,iactive,
     &                           nactive_c,iactive_c)
!***********************************************************************
!  Subroutine to deactivate nodes in the tree. To be used after        *
!  a timestep is completed and we want to get ready for another one.   *
!                                                                      *
!  Subroutine by A. Nelson                                             *
!                                                                      *
!***********************************************************************
      integer, intent(in):: igrape
      integer, intent(in):: nactive  ,iactive(nactive)
      integer, intent(in):: nactive_c,iactive_c(nactive_c)

      integer i,me,ibunch,jbunch

      real(kind=dp) tme1,tme2
      character(len=20), parameter::where='deactivate_tree'
      if(itme.ge.1)call cpu_time(tme1)

!$omp parallel default(none)
!$omp& shared(nactive,iactive,nactive_c,iactive_c)
!$omp& shared(active,linksphtotree)
!$omp& shared(numbunches,lstbunches)
!$omp& private(i,me,ibunch,jbunch)
!$omp do 
      do i=1,nactive
         me=linksphtotree(iactive(i))
         active(me)=0
      enddo
!$omp do 
      do i=1,nactive_c
         active(iactive_c(i))=0
      enddo

!$omp do
      do jbunch=1,numbunches
         ibunch=lstbunches(jbunch)
         active(ibunch)=0
      enddo
!$omp end parallel


      if(itme.ge.1)then
         call cpu_time(tme2)
         timing(itme_activate)=timing(itme_activate) + tme2-tme1
!         ncalls(itme_activate)=ncalls(itme_activate)+1
         timing(itme_gravity)=timing(itme_gravity) + tme2-tme1
!         ncalls(itme_gravity)=ncalls(itme_gravity)+1
         if(itme.ge.2)print *,where,xcpus_inv*(tme2-tme1)
      endif

      return
      end subroutine deactivate_tree
!----------------------------------------------------------------------
      subroutine gravity(igrav,ibctype,idirect,igrape,igrapelim,imac,
     &    isoft,eps,gmasslim,nactive_c,iactive_c,nactive,iactive,
     &    npart,posmas,vel,acc,poten)
!***********************************************************************
!                                                                      *
!  Subroutine to traverse the tree, then use the results of that       *
!     traversal to calculate forces on particles using routines that   *
!     live in the forcelaw module. Currently set to be a gravitational *
!     interaction, hence the name of this routine. Could be any        *
!     interaction however, though you might need to modify some of     *
!     the traversals to have different node opening criteria.          *
!     Returns:                                                         *
!     acc, poten                                                       *
!          the acceleration and potential due to gravity for all       *
!          particles on all active particles.                          *
!                                                                      *
!  idirect=0: Use tree to winnow the lists of interactions             *
!  idirect=1: direct N**2 accel calculation (host or grape)            *
!                                                                      *
!  igrape=0: Don't use the grape hardware, even if it exists.          *
!  igrape=1: Use the grape hardware.                                   *
!                                                                      *
!  Subroutine by A. Nelson                                             *
!                                                                      *
!***********************************************************************
      integer, intent(in)::igrav,ibctype,idirect,igrape,igrapelim
      integer, intent(in)::imac,isoft,npart
      real(kind=dp), intent(in):: eps,gmasslim

      integer, intent(in):: nactive_c,iactive_c(nactive_c)
      integer, intent(in):: nactive  ,iactive  (nactive)
      real(kind=dp), intent(inout):: acc(ndim,npart), poten(npart)

      integer, parameter::lmax=max(maxclumpsize,maxbunchsize)
      integer nact,ntot,listpt(lmax)

! needed only for grape and/or Nbody direct summation 
      real(kind=dp), intent(in):: posmas(ndim1,npart),vel(ndim,npart)

      integer nla,nln,ncl,latoms(idim),lnodes(idim/2),neigclumps(idim)
      common/lists/nla,nln,ncl,latoms,lnodes,neigclumps
!$omp threadprivate (/lists/)

      integer numgroups,imacabs,jclump,iclump
      real(kind=dp) eps2
      integer nglo,nghi,ng_inc

      real(kind=dp) tme1,tme2,tme3,tme4
      character(len=20), parameter:: where =('gravity')
      if(idbg.ge.2)print *,where

      if(igrav  .eq.0) return
      if(nactive.eq.0) return
#ifndef SELFFORCE
      if(igrav  .eq.1)stop'gravity:Gravity wanted but not installed'
#endif

      if(itme.ge.1)call cpu_time(tme1)

      if(igrape.eq.1)then
         call lock_grape
         numgroups=numbunches
      else
         numgroups=nactive_c
      endif
      eps2=eps*eps
      imacabs=abs(imac)


      if(idirect.eq.1)then

         call dirsum(igrape,npart,isoft,eps2,posmas,vel,acc,poten)
      else

!$omp parallel do default(none) private(jclump,iclump)
!$omp&   private(tme3,tme4) shared(tme1)
!$omp&   private(ntot,nact,listpt)
!$omp&   shared (imacabs,igrape,isoft,igrapelim,gmasslim,eps2)
!$omp&   shared (npart,active,posmas,vel,acc,poten)
!$omp&   shared (ng_inc,nglo,nghi,numgroups,iactive_c,lstbunches) 
!$omp&   schedule(dynamic,32)
         do jclump=1,numgroups

            if(igrape.eq.0)then 
               iclump=iactive_c(jclump)
            else
               iclump=lstbunches(jclump)
            endif

            if(active(iclump).eq.1)then   !need this if for bunches

               call getallparticles(iclump,lmax,ntot,nact,listpt)

               call farwalk  (imacabs,iclump,ntot,     listpt,
     &                        nla,latoms,nln,lnodes,ncl,neigclumps,
     &                        igrape,gmasslim)
               call closewalk(imacabs,iclump,ntot,nact,listpt,
     &                        nla,latoms,nln,lnodes,ncl,neigclumps,
     &                        igrape,gmasslim,igrapelim,isoft,eps2,
     &                        npart,vel,acc,poten)
            endif
         enddo

      endif

      if(igrape.eq.1)call unlock_grape
!
! Save accelerations for use in Gadget (or other) MAC on next timestep
!  (also trigger on negative imac, to account for the first time through)
!
      if(imacabs.ne.imac .or. imac.eq.id_gadget)then
         call saveacc(nactive,iactive,npart,acc)
      endif
!
! If there are periodic boundaries apply Ewald correction.
!
      if(ibctype.eq.id_perdbnd)call apply_ewald(npart,posmas,acc,poten)


      if(itme.ge.1)then
         call cpu_time(tme2)
         timing(itme_gravacc)=timing(itme_gravacc) + tme2-tme1
         ncalls(itme_gravacc)=ncalls(itme_gravacc)+1
         timing(itme_gravity)=timing(itme_gravity) + tme2-tme1
         ncalls(itme_gravity)=ncalls(itme_gravity)+1
         if(itme.ge.2)print *,where,xcpus_inv*(tme2-tme1)
      endif

      if(idbg.ge.3)print *,'done ',where

      return
      end subroutine gravity
!----------------------------------------------------------------------
      subroutine saveacc(nactive,iactive,npart,acc)
!*********************************************************************
!                                                                    *
! Save the accelerations for use the next time we want to update     *
! the accleration values with the gadget MAC.                        *
!                                                                    *
!  Subroutine by A. Nelson.                                          *
!                                                                    *
!*********************************************************************

      integer, intent(in):: npart,nactive,iactive(nactive)
      real(kind=dp), intent(in):: acc(ndim,npart)
      integer i,j

!$omp parallel do if(nactive.gt.1024) default(none) 
!$omp&  shared(nactive,iactive,amag,acc,linksphtotree)
!$omp&  private(j,i)
      do j=1,nactive
         i=iactive(j)
         amag(i)=acc(1,i)**2 + acc(2,i)**2
#if NDIM==3
     &                       + acc(3,i)**2
#endif
        amag(i)=sqrt(amag(i))
      enddo

      return
      end subroutine saveacc
!----------------------------------------------------------------------
      subroutine closewalk(imac,iclump,ntot,nact,listpt,
     &                     nla,latoms,nln,lnodes,ncl,neigclumps,
     &                     igrape,gmasslim,igrapelim,isoft,eps2,
     &                     npart,vel,acc,poten)
!*********************************************************************
!                                                                    *
! Traverse through clumps in physical contact with jclump to find    *
! nodes, atoms and neighbors for each particle.                      *
!                                                                    *
!  Subroutine by A. Nelson.                                          *
!                                                                    *
!*********************************************************************
      integer, intent(in   ):: imac,iclump,igrape,igrapelim,isoft,npart
      integer, intent(in   ):: nact,ntot,listpt(ntot)
      integer, intent(inout):: nla,nln,latoms(idim),lnodes(idim/2)
      integer, intent(inout):: ncl,neigclumps(ncl+1)
      real(kind=dp), intent(in   ):: eps2,gmasslim
      real(kind=dp), intent(in   ):: vel(ndim,npart)
      real(kind=dp), intent(inout):: acc(ndim,npart), poten(npart)

      integer nla0,nln0,nlntmp,nla1,iact
      integer j,itreept,nclump,me,n,nonay
      real(kind=dp) amagold

!
! Initialize Kahan's algorithm correction factor
!
      do n=1,nact
         apcorr(0,n)=ZERO
         apcorr(1,n)=ZERO
         apcorr(2,n)=ZERO
#if NDIM==3
         apcorr(3,n)=ZERO
#endif
      enddo
!
! Do calculation for distant nodes for whole group together 
! since its faster
!
      nla0=nla
      nla1=nla+1
      nln0=nln
      if(nact.gt.1)then
         call calcgravgroup(igrape,igrapelim,isoft,eps2,npart,iclump,
     &                      nact,ntot,listpt,nla0,nln0,latoms,lnodes,
     &                      vel,apcorr,acc,poten)
         nla0=0 ; nla1=nla0+1
         nln0=0
      endif
      if(igrape.eq.1)return
!
! Own clump, do n**2 calculation since its faster
!
      if(maxclumpsize.le.maxn2)then
        call acceln2(npart,nact,ntot,listpt,isoft,eps2,apcorr,acc,poten)
      else
         ncl=ncl+1
         neigclumps(ncl)=iclump
      endif
!
! Now sort out nodes and atoms from neighbor clumps
!
      iact=0
      do j=1,ntot
         itreept=listpt(j)
         if(active(itreept).ne.1)cycle
         iact=iact+1

         nla=nla0 ; nln=nln0
         do nclump=1,ncl
            me=neigclumps(nclump)
            if(imac.eq.id_gadget)then
               amagold=amag(linktreetosph(itreept))
               call getgad_atomnodes(amagold,gmasslim,me,itreept,
     &                               nla,latoms,nln,lnodes)
            else
               call get_atomnodes(gmasslim,me,itreept,
     &                            nla,latoms,nln,lnodes)
            endif
         enddo

         call calcgrav(itreept,iact,nact,isoft,npart,eps2,
     &                 nla0,nla1,nla,nln,latoms,lnodes,
     &                 apcorr,acc,poten)

      enddo

      return
      end subroutine closewalk
!----------------------------------------------------------------------
      subroutine farwalk(imac,iclump,ntot,listpt,
     &                   nla,latoms,nln,lnodes,ncl,neigclumps,
     &                   igrape,gmasslim)
!*********************************************************************
!                                                                    *
! Traverse the tree to find neigbor clumps and acceptable            *
!   nodes and atoms for clumps                                       *
!                                                                    *
! Specific implementation:                                           *
!                                                                    *
! Get the list of nodes that are acceptable for all particles        *
!  in iclump. Also get the list of possible neighbor clumps, then    *
!  filter out the distant (non-touching) clumps, placing them or     *
!  their children on interaction lists. Put the near (touching)      *
!  clumps on the neighbor clump list. Works by replacing a distant   *
!  clump in the middle of the list, with a near clump from the top   *
!  of the list, then lowering the top of the list. If grape then     *
!  put everything onto interaction lists.                            *
!                                                                    *
!   Subroutine by A. Nelson                                          *
!                                                                    *
!*********************************************************************

      integer, intent(in) :: imac,iclump,igrape
      integer, intent(in) :: ntot,listpt(ntot)
      
      integer, intent(out):: nla,latoms(idim),nln,lnodes(idim/2)
      integer, intent(out):: ncl,neigclumps(idim)
      real(kind=dp), intent(in):: gmasslim
      integer ntop,j,n,me,isphpt,itreept
      real(kind=dp) amagold,bigmass

#include "treefuncs"

      nln =0 ; nla =0 ; ncl =0

      if(imac.eq.id_gadget)then
         amagold=huge(ONE)
         do j=1,ntot
            itreept=listpt(j)
            isphpt=linktreetosph(itreept)
            if(active(itreept).eq.1)amagold=min(amagold,amag(isphpt))
         enddo
         call getgad_clmpnodes(amagold,gmasslim,nroot,iclump,
     &                         nln,lnodes,ncl,neigclumps)
      else
         call get_clmpnodes(gmasslim,nroot,iclump,
     &                      nln,lnodes,ncl,neigclumps)
      endif
!
! filter clumps not in physical contact
!
      bigmass=huge(ONE)
      if(igrape.eq.0)then
         ntop=ncl
         do n=ncl,1,-1
            me=neigclumps(n)
            if(hsum2(me,iclump).lt.rr2(me,iclump))then
               if(imac.eq.id_gadget)then
                  call getgad_atomnodes(amagold,bigmass,me,iclump,
     &                                  nla,latoms,nln,lnodes)
               else
                  call get_atomnodes(bigmass,me,iclump,
     &                               nla,latoms,nln,lnodes)
               endif
               neigclumps(n)=neigclumps(ntop)
               ntop=ntop-1
            endif
         enddo
         ncl=ntop

      else
!
! For grape. Don't bother with filter. Just do traversals
! for all neighbor clumps and get lists of nodes and atoms.
!
         do n=ncl,1,-1
            me=neigclumps(n)
            if(imac.eq.id_gadget)then
               call getgad_atomnodes(amagold,bigmass,me,iclump,
     &                               nla,latoms,nln,lnodes)
            else
               call get_atomnodes(gmasslim,me,iclump,
     &                            nla,latoms,nln,lnodes)
            endif
         enddo
      endif

      return
      end subroutine farwalk
!----------------------------------------------------------------------
      subroutine initgetneigh
!*********************************************************************
!                                                                    *
! Initialize some values and stacks for use in the getneigh          *
! routine.                                                           *
!                                                                    *
!  Subroutine by A. Nelson.                                          *
!                                                                    *
!*********************************************************************

      integer lclmp(idim),nc(2,maxtreelev),
     &        lwork(idim),nw(2,maxtreelev),
     &        mybranch(maxtreelev), my_lev
      common /worklists/lclmp, nc,
     &                  lwork, nw,
     &                  mybranch, my_lev
!$omp threadprivate (/worklists/)

      nw(1,1)=1  ; nw(2,1)=1
      nc(1,1)=1  ; nc(2,1)=0
      lwork(nw(1,1))=nroot

      my_lev=1

      return
      end subroutine initgetneigh
!----------------------------------------------------------------------
      subroutine getneigh(ibctype,iboth,iclump,ntot_a,ntot_i,
     &  listpt_a,listpt_i,nstart,nneigh,listnay,distmas,moreneig)
!*********************************************************************
!                                                                    *
! Get the particles which can contribute to the SPH smoothed         *
!  parameters like density.                                          *
!                                                                    *
!   iboth=1                                                          *
!            get SPH   neighbors for SPH   particles                 *
!        AND get Nbody neighbors for Nbody particles                 *
!   iboth=0                                                          *
!            get SPH   neighbors for SPH   particles                 *
!       DONT get Nbody neighbors for Nbody particles                 *
!                                                                    *
! Note that this version currently assumes that neighbors are        *
! defined as separations less than 2h. This won't necessarily        *
! be true with all kernels.                                          *
!                                                                    *
!  Subroutine by A. Nelson.                                          *
!                                                                    *
!*********************************************************************
      integer, intent(in   ):: ibctype,iboth,iclump
      integer, intent(in   ):: ntot_a,listpt_a(maxclumpsize)
      integer, intent(in   ):: ntot_i,listpt_i(maxclumpsize)
      integer, intent(inout):: nstart
      integer, intent(out  ):: nneigh(maxclumpsize)
      integer, intent(out  ):: listnay(maxbite,maxclumpsize)
      integer, intent(out  ):: moreneig
      real(kind=dp), intent(out):: 
     &           distmas(ndim3,maxbite,maxclumpsize)

      integer nla,nln,ncl,latoms(idim),lnodes(idim/2),neigclumps(idim)
      common/lists/nla,nln,ncl,latoms,lnodes,neigclumps
!$omp threadprivate (/lists/)

      integer i,jpart,naymax,node,inode


      naymax=0
      do jpart=1,ntot_a
         nneigh(jpart)=0
      enddo

      if(nstart.eq.0)then
!
!...deal with the node the particle is a member of
!
         if(maxclumpsize.le.maxn2)then
            call nayn2(iboth,ntot_a,listpt_a,
     &               ntot_i,listpt_i,nneigh,listnay,distmas)
            do i=1,ntot_a
               naymax=max(naymax,nneigh(i))
            enddo
         else
            call getnaybs(iboth,ntot_a,listpt_a,iclump,
     &                    naymax,nneigh,listnay,distmas)
         endif
         if(ibctype.eq.id_reflbnd)call reflneigh(iboth,ntot_a,
     &              listpt_a,naymax,nneigh,listnay,distmas)
!
! search for neighbor clumps
!
         call getnayclmps(iclump,ncl,neigclumps)
!
! return if no neighbor clumps
!
         if(ncl.eq.0)then
            moreneig=0
            return
         endif
      endif
!
! deal with neighbor clumps
!
      node=max(nstart,1)
      do while(naymax.le.maxsafe .and. node.le.ncl)
         inode=neigclumps(node)
         call getnaybs(iboth,ntot_a,listpt_a,inode,
     &                 naymax,nneigh,listnay,distmas)
        if(ibctype.eq.id_reflbnd)call reflneigh(iboth,ntot_a,
     &              listpt_a,naymax,nneigh,listnay,distmas)
         node=node+1
      enddo
      moreneig=0
      if(node-1.ne.ncl)moreneig=1
      nstart=node

      return
      end subroutine getneigh
!----------------------------------------------------------------------
      subroutine getallneigh(ibctype,iclump,ntot_a,ntot_i,
     &  listpt_a,listpt_i,nstart,nneigh,listnay,distmas,moreneig)
!*********************************************************************
!                                                                    *
! Get the particles which can contribute to the SPH smoothed         *
! parameters like density. Do not differentiate between types of     *
! of particles (i.e. an sph particle can have nbody particles as     *
! neighbors.                                                         *
!                                                                    *
!  Subroutine by A. Nelson.                                          *
!                                                                    *
!*********************************************************************
      integer, intent(in   ):: ibctype,iclump
      integer, intent(in   ):: ntot_a,listpt_a(maxclumpsize)
      integer, intent(in   ):: ntot_i,listpt_i(maxclumpsize)
      integer, intent(inout):: nstart
      integer, intent(out  ):: nneigh(maxclumpsize)
      integer, intent(out  ):: listnay(maxbite,maxclumpsize)
      integer, intent(out  ):: moreneig
      real(kind=dp), intent(out):: 
     &           distmas(ndim3,maxbite,maxclumpsize)

      integer nla,nln,ncl,latoms(idim),lnodes(idim/2),neigclumps(idim)
      common/lists/nla,nln,ncl,latoms,lnodes,neigclumps
!$omp threadprivate (/lists/)

      integer i,jpart,naymax,node,inode


      naymax=0
      do jpart=1,ntot_a
         nneigh(jpart)=0
      enddo

      if(nstart.eq.0)then
!
!...deal with the node the particle is a member of
!
         if(maxclumpsize.le.maxn2)then
            call allnayn2(ntot_a,listpt_a,
     &               ntot_i,listpt_i,nneigh,listnay,distmas)
            do i=1,ntot_a
               naymax=max(naymax,nneigh(i))
            enddo
         else
            call getallnaybs(ntot_a,listpt_a,iclump,
     &                    naymax,nneigh,listnay,distmas)
         endif
         if(ibctype.eq.id_reflbnd)call allreflneigh(ntot_a,
     &              listpt_a,naymax,nneigh,listnay,distmas)
!
! search for neighbor clumps
!
         call getnayclmps(iclump,ncl,neigclumps)
!
! return if no neighbor clumps
!
         if(ncl.eq.0)then
            moreneig=0
            return
         endif
      endif
!
! deal with neighbor clumps
!
      node=max(nstart,1)
      do while(naymax.le.maxsafe .and. node.le.ncl)

         inode=neigclumps(node)
         call getallnaybs(ntot_a,listpt_a,inode,
     &                 naymax,nneigh,listnay,distmas)
        if(ibctype.eq.id_reflbnd)call allreflneigh(ntot_a,
     &              listpt_a,naymax,nneigh,listnay,distmas)
         node=node+1
      enddo
      moreneig=0
      if(node-1.ne.ncl)moreneig=1
      nstart=node

      return
      end subroutine getallneigh
!----------------------------------------------------------------------
      subroutine reflneigh(iboth,ntot_a,listpt_a,
     &               naymax,nneigh,listnay,distmas)
!*********************************************************************
!  Get ghost particles that are on the other side of a reflecting    *
!  boundary. Currently not implemented, but here is how:             *
!                                                                    *
!  For each real neighbor reflect it outside the grid in all 6       *
!    directions. Then check to see if that ghost particle is a       *
!    neighbor. If so, then add it to the list.                       *
!                                                                    *
!  Probably will also need a flag array to say which neighbors       *
!    are real and which are ghosts. (needed for the velocities)      *
!    This array could be an integer or byte array that gets:         *
!      irefl(  ) = 0  real particle                                  *
!      irefl(  ) = 1  reflect the x direction                        *
!      irefl(  ) = 2  reflect the y direction                        *
!      irefl(  ) = 4  reflect the z direction                        *
!                                                                    *
!  Caveat 1: Will need special handling for `self' ghost particles.  *
!            Not done below.                                         *
!                                                                    *
!  Caveat 2: Will need to increase maxsafe by a factor 4 over its    *
!            current value (could have as many as 4 copies of a      *
!            single particle...the real one, plus 3 ghosts).         *
!                                                                    *
!  Caveat 3: the sketched out code below doesn't keep track          *
!            of whether we looked at a particle already, and         *
!            if it is in the list etc. Probably need some            *
!            organizational code to set loop indices correctly       *
!            to do this.                                             *
!                                                                    *
!  I haven't implemented this beyond what you see, so I don't        *
!  know how well it might work, or what else may need to go          *
!  into it.--AFN                                                     *
!                                                                    *
!   Subroutine by A. Nelson                                          *
!                                                                    *
!*********************************************************************

      integer, intent(in   ):: iboth
      integer, intent(in   ):: ntot_a,listpt_a(maxclumpsize)
      integer, intent(inout):: nneigh(maxclumpsize),naymax
      integer, intent(inout):: listnay(maxbite,maxclumpsize)
      real(kind=dp), intent(inout)::
     &           distmas(ndim3,maxbite,maxclumpsize)
      integer j,k,id,itreept,ktreept
      real(kind=dp) d2

#include "treefuncs"

      stop 'Reflecting boundaries not installed in reflneigh'

      do id=1,ndim
         do j=1,listpt_a(ntot_a)
            itreept=listpt_a(j)
            do k=1,nneigh(j)
               ktreept=listnay(k,j)
               d2=(treept(id,ktreept)-bndbox(1,id))**2
               if(d2.lt.distmas(ih2,j,k))then
!
! flip particle's id coordinate across to the other
! side of bndbox and see if its ghost is a neighbor
! or not. If so, put on list
!
               endif
               d2=(bndbox(2,id)-treept(id,ktreept))**2
               if(d2.lt.distmas(ih2,j,k))then
!
! flip particle's id coordinate across to the other
! side of bndbox and see if its ghost is a neighbor
! or not. If so, put on list
!
               endif
            enddo
         enddo
      enddo

      return
      end subroutine reflneigh
!----------------------------------------------------------------------
      subroutine allreflneigh(ntot_a,listpt_a,
     &               naymax,nneigh,listnay,distmas)
!*********************************************************************
!  Get ghost particles that are on the other side of a reflecting    *
!  boundary. Currently not implemented, but here is how:             *
!                                                                    *
!  For each real neighbor reflect it outside the grid in all 6       *
!    directions. Then check to see if that ghost particle is a       *
!    neighbor. If so, then add it to the list.                       *
!                                                                    *
!  Probably will also need a flag array to say which neighbors       *
!    are real and which are ghosts. (needed for the velocities)      *
!    This array could be an integer or byte array that gets:         *
!      irefl(  ) = 0  real particle                                  *
!      irefl(  ) = 1  reflect the x direction                        *
!      irefl(  ) = 2  reflect the y direction                        *
!      irefl(  ) = 4  reflect the z direction                        *
!                                                                    *
!  Caveat 1: Will need special handling for `self' ghost particles.  *
!            Not done below.                                         *
!                                                                    *
!  Caveat 2: Will need to increase maxsafe by a factor 4 over its    *
!            current value (could have as many as 4 copies of a      *
!            single particle...the real one, plus 3 ghosts).         *
!                                                                    *
!  Caveat 3: the sketched out code below doesn't keep track          *
!            of whether we looked at a particle already, and         *
!            if it is in the list etc. Probably need some            *
!            organizational code to set loop indices correctly       *
!            to do this.                                             *
!                                                                    *
!  I haven't implemented this beyond what you see, so I don't        *
!  know how well it might work, or what else may need to go          *
!  into it.--AFN                                                     *
!                                                                    *
!   Subroutine by A. Nelson                                          *
!                                                                    *
!*********************************************************************

      integer, intent(in   ):: ntot_a,listpt_a(maxclumpsize)
      integer, intent(inout):: nneigh(maxclumpsize),naymax
      integer, intent(inout):: listnay(maxbite,maxclumpsize)
      real(kind=dp), intent(inout)::
     &           distmas(ndim3,maxbite,maxclumpsize)
      integer j,k,id,itreept,ktreept
      real(kind=dp) d2

#include "treefuncs"

      stop 'Reflecting boundaries not installed in reflneigh'

      do id=1,ndim
         do j=1,listpt_a(ntot_a)
            itreept=listpt_a(j)
            do k=1,nneigh(j)
               ktreept=listnay(k,j)
               d2=(treept(id,ktreept)-bndbox(1,id))**2
               if(d2.lt.distmas(ih2,j,k))then
!
! flip particle's id coordinate across to the other
! side of bndbox and see if its ghost is a neighbor
! or not. If so, put on list
!
               endif
               d2=(bndbox(2,id)-treept(id,ktreept))**2
               if(d2.lt.distmas(ih2,j,k))then
!
! flip particle's id coordinate across to the other
! side of bndbox and see if its ghost is a neighbor
! or not. If so, put on list
!
               endif
            enddo
         enddo
      enddo

      return
      end subroutine allreflneigh
!----------------------------------------------------------------------
      subroutine findbranch(itreept,my_lev,levstart,mybranch)
!*********************************************************************
!  Get all of the parent nodes of itreept and the level (levstart)   *
!   where the branch is different from the previous branch we        *
!   worked on.                                                       *
!                                                                    *
!  This is duplicated code from the tree build file treemake.F       *
!  Duplicated to preserve the independence of code in                *
!  the two files treemake.F and tree.F.                              *
!                                                                    *
!  Subroutine by A. Nelson                                           *
!                                                                    *
!*********************************************************************
      integer, intent(in):: itreept
      integer, intent(inout):: my_lev,levstart,mybranch(maxtreelev)

      integer m,my_dau,my_dausib

      if(my_lev.gt.1)then

         do while(abs(          mybranch(my_lev)) .gt.itreept .or.
     &            abs(link(isib,mybranch(my_lev))).le.itreept)
            my_lev=my_lev-1
         enddo
      else
         mybranch(my_lev)=nroot
      endif

      levstart=my_lev

      do while(itreept.gt.mybranch(my_lev))
         my_dau=abs(link(idau,mybranch(my_lev)))
         my_dausib=abs(link(isib,my_dau))

         my_lev=my_lev+1
         if(itreept.ge.my_dausib)then
            mybranch(my_lev)=my_dausib
         else
            mybranch(my_lev)=my_dau
         endif
      enddo

      do m=my_lev,ntreelev+1
         mybranch(m)=mybranch(my_lev)
      enddo

      return
      end subroutine findbranch
!----------------------------------------------------------------------
      subroutine getnayclmps(itreept,ncl,neigclumps)
!*********************************************************************
!  You see a maze of twisted little treewalks, all different         *
!                                                                    *
!  Get the clumps that are physically touching itreept               *
!  Recursive in the sense that info from previous tree traversals    *
!  is used for the current traversal                                 *
!                                                                    *
!  Subroutine by A. Nelson                                           *
!                                                                    *
!*********************************************************************
      integer, intent(in):: itreept
      integer, intent(out):: ncl,neigclumps(idim)

      integer lclmp(idim),nc(2,maxtreelev),
     &        lwork(idim),nw(2,maxtreelev),
     &        mybranch(maxtreelev), my_lev
      common /worklists/lclmp, nc,
     &                  lwork, nw,
     &                  mybranch, my_lev
!$omp threadprivate (/worklists/)

      integer ilast,levm1,lev,levstart,n,i
      integer me,meabs,my_dau,my_dauabs
      integer negitreept

#include "treefuncs"

      call findbranch(itreept,my_lev,levstart,mybranch)
      lev=levstart

      do while(nw(1,lev).le.nw(2,lev))

         levm1=lev
         lev=lev+1
         nw(1,lev)=nw(2,levm1)+1  ; nw(2,lev)=nw(1,lev)-1
         nc(1,lev)=nc(2,levm1)+1  ; nc(2,lev)=nc(1,lev)-1

         do i=nw(1,levm1),nw(2,levm1)
            meabs=abs(lwork(i))

            if(lwork(i).ne.meabs)then      !node is a clump
               nc(2,lev)=nc(2,lev)+1
               lclmp(nc(2,lev))=meabs 

            elseif(rr2neig(lwork(i),mybranch(lev)) .lt.
     &               hsum2(lwork(i),mybranch(lev)) )then

               my_dau    =link(idau,meabs)
               my_dauabs =abs(my_dau)

               nw(2,lev)=nw(2,lev)+1
               lwork(nw(2,lev))=my_dau
               nw(2,lev)=nw(2,lev)+1
               lwork(nw(2,lev))=link(isib,my_dauabs)
            endif
         enddo
!
! remove self from the list of current work
!
         if(my_lev.eq.lev)then
            negitreept=-itreept
            ilast=lwork(nw(2,lev))
            do i=nw(1,lev),nw(2,lev)
               if(negitreept.eq.lwork(i))then
                  lwork(i)=ilast
               endif
            enddo
            nw(2,lev)=nw(2,lev)-1
         endif
      enddo
!
! filter the list of clumps for the contact neighbor clumps
!
      ncl=0
      do n=1,nc(2,lev)
         me=lclmp(n)
         if(hsum2(me,itreept).gt.rr2neig(me,itreept))then
            ncl=ncl+1
            neigclumps(ncl)=lclmp(n)
         endif
      enddo

      return
      end subroutine getnayclmps
!----------------------------------------------------------------------
      subroutine getgad_clmpnodes(amagold,gmasslim,inode,
     &                 itreept,nln,lnodes,ncl,neigclumps)
!*********************************************************************
!  You see trees walking in a twisty little maze, each differently   *
!                                                                    *
!  Get the nodes that are acceptable for itreept and also all        *
!  clumps that come up to be tested, that may be touching itreept    *
!  Use the Gadget MAC including the geometric safety test.           *
!                                                                    *
!  Split the walk into two parts to avoid putting itreept itself     *
!  on the list.                                                      *
!                                                                    *
!  Subroutine by A. Nelson                                           *
!                                                                    *
!*********************************************************************
      integer, intent(in):: inode,itreept
      integer, intent(inout):: nln,lnodes(idim/2)
      integer, intent(inout):: ncl,neigclumps(idim)
      real(kind=dp), intent(in):: amagold,gmasslim

      integer me,meabs,inode_sib,my_sib,my_dau,itreeptabs

#include "treefuncs"

      me=inode
      meabs=abs(me)
      inode_sib=abs(link(isib,me))
      itreeptabs=abs(itreept)
      
      do while(meabs.ne.itreeptabs)
         my_sib=link(isib,meabs)
         my_dau=link(idau,meabs)
         
         if(me.ne.meabs)then
            ncl=ncl+1
            neigclumps(ncl)=meabs
            me=my_sib
         elseif(rr2(me,itreept).lt.hsum2(me,itreept))then
            me=my_dau
         elseif(amagold*r6conv(me,itreept) .lt.
     &                      treept(iconvrg,me))then
            me=my_dau
         elseif(treept(ims,me).le.gmasslim)then
            nln=nln+1
            lnodes(nln)=me
            me=my_sib
         else
            me=my_dau
         endif
         meabs=abs(me)
      enddo
      
      me=link(isib,abs(me))
      meabs=abs(me)
      do while(meabs.ne.inode_sib)
         my_sib=link(isib,meabs)
         my_dau=link(idau,meabs)
         
         if(me.ne.meabs)then
            ncl=ncl+1
            neigclumps(ncl)=meabs
            me=my_sib
         elseif(rr2(me,itreept).lt.hsum2(me,itreept))then
            me=my_dau
         elseif(amagold*r6conv(me,itreept) .lt.
     &                      treept(iconvrg,me))then
            me=my_dau
         elseif(treept(ims,me).le.gmasslim)then
            nln=nln+1
            lnodes(nln)=me
            me=my_sib
         else
            me=my_dau
         endif
         meabs=abs(me)
      enddo
      
      return
      end subroutine getgad_clmpnodes
!----------------------------------------------------------------------
      subroutine getgad_atomnodes(amagold,gmasslim,inode,itreept,
     &                            nla,latoms,nln,lnodes)
!*********************************************************************
!  You see trees walking in a little, twisty maze, each differently  *
!                                                                    *
!  Get the atoms and nodes that are acceptable for itreept,          *
!  using the Gadget MAC, including the geometric safety test         *
!                                                                    *
!  Subroutine by A. Nelson                                           *
!                                                                    *
!*********************************************************************
      integer, intent(in):: inode,itreept
      integer, intent(inout):: nla,latoms(idim)
      integer, intent(inout):: nln,lnodes(idim/2)
      real(kind=dp), intent(in):: amagold,gmasslim

      integer me,inode_sib,my_sib,my_dau
      
#include "treefuncs"

      me=inode
      inode_sib=link(isib,me)
      
      if(itreept.lt.inode .or. itreept.ge.abs(inode_sib))then
!
! Not in my own clump
!
         do while(me.ne.inode_sib)
            my_sib=link(isib,me)
            my_dau=link(idau,me)
            if(my_dau.eq.0)then
               nla=nla+1
               latoms(nla)=me
               me=my_sib
            elseif(rr2(me,itreept).lt.hsum2(me,itreept))then
               me=my_dau
            elseif(amagold*r6conv(me,itreept) .lt.
     &              treept(iconvrg,me))then
               me=my_dau
            elseif(treept(ims,me).le.gmasslim)then
               nln=nln+1
               lnodes(nln)=me
               me=my_sib
            else
               me=my_dau
            endif
         enddo
      else
!
! In my own clump
!
         do while(me.ne.inode_sib)
            my_sib=link(isib,me)
            my_dau=link(idau,me)
            if(my_dau.eq.0)then
               if(me.ne.itreept)then
                  nla=nla+1
                  latoms(nla)=me
               endif
               me=my_sib
            elseif(rr2(me,itreept).lt.hsum2(me,itreept))then
               me=my_dau
            elseif(amagold*r6conv(me,itreept) .lt.
     &              treept(iconvrg,me))then
               me=my_dau
            elseif(treept(ims,me).le.gmasslim)then
               nln=nln+1
               lnodes(nln)=me
               me=my_sib
            else
               me=my_dau
            endif
         enddo
      endif
      
      return
      end subroutine getgad_atomnodes
!----------------------------------------------------------------------
      subroutine get_clmpnodes(gmasslim,inode,itreept,nln,lnodes,
     &                         ncl,neigclumps)
!*********************************************************************
!  You see a twisted maze of little treewalks, all different         *
!                                                                    *
!  Get the nodes that are acceptable for itreept and also all        *
!    clumps that come up to be tested, that may be touching itreept  *
!                                                                    *
!  Split the walk into two parts to avoid putting itreept itself     *
!  on the list.                                                      *
!                                                                    *
!  Subroutine by A. Nelson                                           *
!                                                                    *
!*********************************************************************
      integer, intent(in):: inode,itreept
      integer, intent(inout):: nln,lnodes(idim/2)
      integer, intent(inout):: ncl,neigclumps(idim)
      real(kind=dp), intent(in):: gmasslim

      integer me,meabs,inode_sib,my_sib,my_dau,itreeptabs

#include "treefuncs"

      me=inode
      meabs=abs(me)
      inode_sib=abs(link(isib,me))
      itreeptabs=abs(itreept)

      do while(meabs.ne.itreeptabs)
         my_sib=link(isib,meabs)
         my_dau=link(idau,meabs)

         if(me.ne.meabs)then
            ncl=ncl+1
            neigclumps(ncl)=meabs
            me=my_sib
         elseif(rr2(me,itreept).lt.r2conv(me,itreept))then
            me=my_dau
         elseif(treept(ims,me).le.gmasslim)then
            nln=nln+1
            lnodes(nln)=me
            me=my_sib
         else
            me=my_dau
         endif
         meabs=abs(me)
      enddo

      me=link(isib,abs(me))
      meabs=abs(me)
      do while(meabs.ne.inode_sib)
         my_sib=link(isib,meabs)
         my_dau=link(idau,meabs)

         if(me.ne.meabs)then
            ncl=ncl+1
            neigclumps(ncl)=meabs
            me=my_sib
         elseif(rr2(me,itreept).lt.r2conv(me,itreept))then
            me=my_dau
         elseif(treept(ims,me).le.gmasslim)then
            nln=nln+1
            lnodes(nln)=me
            me=my_sib
         else
            me=my_dau
         endif
         meabs=abs(me)
      enddo

      return
      end subroutine get_clmpnodes
!----------------------------------------------------------------------
      subroutine get_atomnodes(gmasslim,inode,itreept,
     &                         nla,latoms,nln,lnodes)
!*********************************************************************
!  You see a little maze of twisted treewalks, all different         *
!                                                                    *
!  Get the atoms and nodes that are acceptable for itreept           *
!                                                                    *
!  Subroutine by A. Nelson                                           *
!                                                                    *
!*********************************************************************
      integer, intent(in):: inode,itreept
      integer, intent(inout):: nla,latoms(idim)
      integer, intent(inout):: nln,lnodes(idim/2)
      real(kind=dp), intent(in):: gmasslim

      integer me,inode_sib,my_sib,my_dau

#include "treefuncs"

      me=inode
      inode_sib=link(isib,me)

      if(itreept.lt.me .or. itreept.ge.abs(inode_sib))then
!
! Not in my own clump
!
         do while(me.ne.inode_sib)
            my_sib=link(isib,me)
            my_dau=link(idau,me)
            if(my_dau.eq.0)then
               nla=nla+1
               latoms(nla)=me
               me=my_sib
            elseif(rr2(me,itreept).lt.r2conv(me,itreept))then
               me=my_dau
            elseif(treept(ims,me).le.gmasslim)then
               nln=nln+1
               lnodes(nln)=me
               me=my_sib
            else
               me=my_dau
            endif
         enddo

      else
!
! In my own clump
!
         do while(me.ne.inode_sib)
            my_sib=link(isib,me)
            my_dau=link(idau,me)
            if(my_dau.eq.0)then
               if(me.ne.itreept)then
                  nla=nla+1
                  latoms(nla)=me
               endif
               me=my_sib
            elseif(rr2(me,itreept).lt.r2conv(me,itreept))then
               me=my_dau
            elseif(treept(ims,me).le.gmasslim)then
               nln=nln+1
               lnodes(nln)=me
               me=my_sib
            else
               me=my_dau
            endif
         enddo

      endif

      return
      end subroutine get_atomnodes
!----------------------------------------------------------------------
      subroutine getnaybs(iboth,ntot_a,listpt_a,inode,
     &                          naymax,nneigh,listnay,distmas)
!*********************************************************************
!  You see a little twisted maze of treewalks, all different         *
!                                                                    *
!  Do a search for particle neighbors in node inode.                 *
!                                                                    *
!  It would be much nicer visually to put the outer loop of          *
!  this routine (do i=1,ntot_a) outside the subroutine call.         *
!  Doing so is much slower though because of call overhead.          *
!                                                                    *
!  Subroutine by A. Nelson                                           *
!                                                                    *
!*********************************************************************

      integer, intent(in):: iboth,inode
      integer, intent(in):: ntot_a,listpt_a(maxclumpsize)
      integer, intent(inout):: nneigh(maxclumpsize), naymax
      integer, intent(inout):: listnay(maxbite,maxclumpsize)
      real(kind=dp), intent(inout)::
     &           distmas(ndim3,maxbite,maxclumpsize)
      integer i,isphpt,itreept,nb1,nb2,inode_sib
      integer mesph,me,my_sib,my_dau
      real(kind=dp) dx,dy,dz,d2,h2

#include "treefuncs"

      do i=1,ntot_a
         isphpt=listpt_a(i)
         nb1=0
         if(isphpt.gt.natom_sph)nb1=1
         if(iboth.eq.1 .or. nb1.eq.0)then 

            itreept=linksphtotree(isphpt)
            me=inode
            inode_sib=link(isib,inode)

            if(itreept.lt.me .or. itreept.ge.inode_sib)then

! Don't worry about filtering out self (not in my own inode)
!
               do while(me.ne.inode_sib)
                  my_sib=link(isib,me)
                  my_dau=link(idau,me)
                  dx=dxi(itreept,me)
                  dy=dyi(itreept,me)
                  d2 =dx**2 + dy**2
#if NDIM==3
                  dz=dzi(itreept,me)
                  d2 = d2 + dz**2
#endif 
                  h2=hsum2(itreept,me)
                  if(h2.gt.d2)then
                     if(my_dau.ne.0)then
                        me=my_dau
                     else
                        mesph=linktreetosph(me)
                        nb2=0
                        if(mesph.gt.natom_sph)nb2=1
                        if(mod(nb1+nb2,2).eq.0)then
                           nneigh (              i)= nneigh(i)+1
                           listnay(    nneigh(i),i)= mesph
                           distmas(idx,nneigh(i),i)= dx
                           distmas(idy,nneigh(i),i)= dy
                           distmas(ims,nneigh(i),i)= treept(ims,me)
                           distmas(ir2,nneigh(i),i)= d2
                           distmas(ih2,nneigh(i),i)= fourth*h2
#if NDIM==3
                           distmas(idz,  nneigh(i),i)= dz
#endif
                        endif
                        me=my_sib
                     endif
                  else
                     me=my_sib
                  endif
               enddo

            else
!
! Must filter out self when found (in my own inode)
!
               do while(me.ne.inode_sib)
                  my_sib=link(isib,me)
                  my_dau=link(idau,me)
                  dx=dxi(itreept,me)
                  dy=dyi(itreept,me)
                  d2 =dx**2 + dy**2
#if NDIM==3
                  dz=dzi(itreept,me)
                  d2 = d2 + dz**2
#endif 
                  h2=hsum2(itreept,me)
                  if(h2.gt.d2)then
                     if(my_dau.ne.0)then
                        me=my_dau
                     else
                        mesph=linktreetosph(me)
                        nb2=0
                        if(mesph.gt.natom_sph)nb2=1
                        if(mod(nb1+nb2,2).eq.0)then
                           if(me.ne.itreept)then
                              nneigh (              i)= nneigh(i)+1
                              listnay(    nneigh(i),i)= mesph
                              distmas(idx,nneigh(i),i)= dx
                              distmas(idy,nneigh(i),i)= dy
                              distmas(ims,nneigh(i),i)= treept(ims,me)
                              distmas(ir2,nneigh(i),i)= d2
                              distmas(ih2,nneigh(i),i)= fourth*h2
#if NDIM==3
                              distmas(idz,nneigh(i),i)= dz
#endif
                           endif
                        endif
                        me=my_sib
                     endif
                  else
                     me=my_sib
                  endif
               enddo

            endif  !filter out self or not
         endif     !iboth or sphparticle
         naymax=max(naymax,nneigh(i))
      enddo        !loop over active particles

      return
      end subroutine getnaybs
!----------------------------------------------------------------------
      subroutine getallnaybs(ntot_a,listpt_a,inode,
     &                          naymax,nneigh,listnay,distmas)
!*********************************************************************
!  You see a little twisted maze of treewalks, all different         *
!                                                                    *
!  Do a search for particle neighbors in node inode.                 *
!                                                                    *
!  It would be much nicer visually to put the outer loop of          *
!  this routine (do i=1,ntot_a) outside the subroutine call.         *
!  Doing so is much slower though because of call overhead.          *
!                                                                    *
!  Subroutine by A. Nelson                                           *
!                                                                    *
!*********************************************************************

      integer, intent(in):: inode
      integer, intent(in):: ntot_a,listpt_a(maxclumpsize)
      integer, intent(inout):: nneigh(maxclumpsize), naymax
      integer, intent(inout):: listnay(maxbite,maxclumpsize)
      real(kind=dp), intent(inout)::
     &           distmas(ndim3,maxbite,maxclumpsize)
      integer i,isphpt,itreept,inode_sib
      integer mesph,me,my_sib,my_dau
      real(kind=dp) dx,dy,dz,d2,h2

#include "treefuncs"

      do i=1,ntot_a
         isphpt=listpt_a(i)
         itreept=linksphtotree(isphpt)
         me=inode
         inode_sib=link(isib,inode)

         if(itreept.lt.me .or. itreept.ge.inode_sib)then

! Don't worry about filtering out self (not in my own inode)
!
            do while(me.ne.inode_sib)
               my_sib=link(isib,me)
               my_dau=link(idau,me)
               dx=dxi(itreept,me)
               dy=dyi(itreept,me)
               d2 =dx**2 + dy**2
#if NDIM==3
               dz=dzi(itreept,me)
               d2 = d2 + dz**2
#endif
               h2=hsum2(itreept,me)
               if(h2.gt.d2)then
                  if(my_dau.ne.0)then
                     me=my_dau
                  else
                     mesph=linktreetosph(me)
                     nneigh (              i)= nneigh(i)+1
                     listnay(    nneigh(i),i)= mesph
                     distmas(idx,nneigh(i),i)= dx
                     distmas(idy,nneigh(i),i)= dy
                     distmas(ims,nneigh(i),i)= treept(ims,me)
                     distmas(ir2,nneigh(i),i)= d2
                     distmas(ih2,nneigh(i),i)= fourth*h2
#if NDIM==3
                     distmas(idz,  nneigh(i),i)= dz
#endif
                     me=my_sib
                  endif
               else
                  me=my_sib
               endif
            enddo

         else
!
! Must filter out self when found (in my own inode)
!
            do while(me.ne.inode_sib)
               my_sib=link(isib,me)
               my_dau=link(idau,me)
               dx=dxi(itreept,me)
               dy=dyi(itreept,me)
               d2 =dx**2 + dy**2
#if NDIM==3
               dz=dzi(itreept,me)
               d2 = d2 + dz**2
#endif
               h2=hsum2(itreept,me)
               if(h2.gt.d2)then
                  if(my_dau.ne.0)then
                     me=my_dau
                  else
                     mesph=linktreetosph(me)
                     if(me.ne.itreept)then
                        nneigh (              i)= nneigh(i)+1
                        listnay(    nneigh(i),i)= mesph
                        distmas(idx,nneigh(i),i)= dx
                        distmas(idy,nneigh(i),i)= dy
                        distmas(ims,nneigh(i),i)= treept(ims,me)
                        distmas(ir2,nneigh(i),i)= d2
                        distmas(ih2,nneigh(i),i)= fourth*h2
#if NDIM==3
                        distmas(idz,nneigh(i),i)= dz
#endif
                     endif
                     me=my_sib
                  endif
               else
                  me=my_sib
               endif
            enddo

         endif  !filter out self or not
         naymax=max(naymax,nneigh(i))
      enddo        !loop over active particles

      return
      end subroutine getallnaybs
!----------------------------------------------------------------------
      subroutine nayn2(iboth,ntot_a,listpt_a,
     &              ntot_i,listpt_i,nneigh,listnay,distmas)
!*********************************************************************
!  You see a maze of little twisted treewalks, all different         *
!                                                                    *
!  Do an n**2/2 search for particle neighbors in listpt_a and        *
!  listpt_i. This is faster if the number of                         *
!  particles in a clump is smaller than some critical number.        *
!  The critical number is related to how many nodes the tree         *
!  traversal must examine in order to get the full list.             *
!  If it has to open every node for every particle, then it          *
!  will take n(2n-1) operations in the tree traversal alone.         *
!  This is much larger than the n**2/2 of the direct search.         *
!                                                                    *
!  Subroutine by A. Nelson                                           *
!                                                                    *
!*********************************************************************

      integer, intent(in):: iboth
      integer, intent(in):: ntot_a,listpt_a(maxclumpsize)
      integer, intent(in):: ntot_i,listpt_i(maxclumpsize)
      integer, intent(inout):: nneigh(maxclumpsize)
      integer, intent(inout):: listnay(maxbite,maxclumpsize)
      real(kind=dp), intent(inout):: 
     &               distmas(ndim3,maxbite,maxclumpsize)
      integer j,jsphpt,nb1,jtreept
      integer k,ksphpt,nb2,ktreept
      real(kind=dp) dx,dy,dz,d2,h2

#include "treefuncs"

      do j=1,ntot_a
         jsphpt=listpt_a(j)
         nb1=0
         if(jsphpt.gt.natom_sph)nb1=1

         if(iboth.eq.1 .or. nb1.eq.0)then
            jtreept=linksphtotree(jsphpt)

            do k=j+1,ntot_a
               ksphpt=listpt_a(k)
               ktreept=linksphtotree(ksphpt)
               nb2=0
               if(ksphpt.gt.natom_sph)nb2=1
               if(mod(nb1+nb2,2).eq.0)then
                  dx=dxi(jtreept,ktreept)
                  dy=dyi(jtreept,ktreept)
                  d2=dx**2 + dy**2 + small
#if NDIM==3
                  dz=dzi(jtreept,ktreept)
                  d2=d2 + dz**2
#endif
                  h2=hsum2(jtreept,ktreept)
                  if(d2.lt.h2)then
                     nneigh (              j)=  nneigh(j)+1
                     listnay(    nneigh(j),j)=  ksphpt
                     distmas(ir2,nneigh(j),j)=  d2
                     distmas(ih2,nneigh(j),j)=  h2*fourth
                     distmas(idx,nneigh(j),j)=  dx
                     distmas(idy,nneigh(j),j)=  dy
                     distmas(ims,nneigh(j),j)=  treept(ims,ktreept)

                     nneigh (              k)=  nneigh(k)+1
                     listnay(    nneigh(k),k)=  jsphpt
                     distmas(ir2,nneigh(k),k)=  d2
                     distmas(ih2,nneigh(k),k)=  h2*fourth
                     distmas(idx,nneigh(k),k)= -dx
                     distmas(idy,nneigh(k),k)= -dy
                     distmas(ims,nneigh(k),k)=  treept(ims,jtreept)
#if NDIM==3
                     distmas(idz,nneigh(j),j)=  dz
                     distmas(idz,nneigh(k),k)= -dz
#endif
                  endif
               endif
            enddo

            do k=1,ntot_i
               ksphpt=listpt_i(k)
               ktreept=linksphtotree(ksphpt)
               nb2=0
               if(ksphpt.gt.natom_sph)nb2=1
               if(mod(nb1+nb2,2).eq.0)then
                  dx=dxi(jtreept,ktreept)
                  dy=dyi(jtreept,ktreept)
                  d2=dx**2 + dy**2 + small
#if NDIM==3
                  dz=dzi(jtreept,ktreept)
                  d2=d2 + dz**2
#endif
                  h2=hsum2(jtreept,ktreept)
                  if(d2.lt.h2)then
                     nneigh(j)               =  nneigh(j)+1
                     listnay(    nneigh(j),j)=  ksphpt
                     distmas(ir2,nneigh(j),j)=  d2
                     distmas(ih2,nneigh(j),j)=  h2*fourth
                     distmas(idx,nneigh(j),j)=  dx
                     distmas(idy,nneigh(j),j)=  dy
                     distmas(ims,nneigh(j),j)=  treept(ims,ktreept)
#if NDIM==3
                     distmas(idz,nneigh(j),j)=  dz
#endif
                  endif
               endif
            enddo
         endif
      enddo

      return
      end subroutine nayn2
!----------------------------------------------------------------------
      subroutine allnayn2(ntot_a,listpt_a,
     &              ntot_i,listpt_i,nneigh,listnay,distmas)
!*********************************************************************
!  You see a maze of little twisted treewalks, all different         *
!                                                                    *
!  Do an n**2/2 search for particle neighbors in listpt_a and        *
!  listpt_i. This is faster if the number of                         *
!  particles in a clump is smaller than some critical number.        *
!  The critical number is related to how many nodes the tree         *
!  traversal must examine in order to get the full list.             *
!  If it has to open every node for every particle, then it          *
!  will take n(2n-1) operations in the tree traversal alone.         *
!  This is much larger than the n**2/2 of the direct search.         *
!                                                                    *
!  Subroutine by A. Nelson                                           *
!                                                                    *
!*********************************************************************

      integer, intent(in):: ntot_a,listpt_a(maxclumpsize)
      integer, intent(in):: ntot_i,listpt_i(maxclumpsize)
      integer, intent(inout):: nneigh(maxclumpsize)
      integer, intent(inout):: listnay(maxbite,maxclumpsize)
      real(kind=dp), intent(inout)::
     &               distmas(ndim3,maxbite,maxclumpsize)
      integer j,jsphpt,jtreept
      integer k,ksphpt,ktreept
      real(kind=dp) dx,dy,dz,d2,h2

#include "treefuncs"

      do j=1,ntot_a

         jsphpt=listpt_a(j)
         jtreept=linksphtotree(jsphpt)

         do k=j+1,ntot_a
            ksphpt=listpt_a(k)
            ktreept=linksphtotree(ksphpt)
            dx=dxi(jtreept,ktreept)
            dy=dyi(jtreept,ktreept)
            d2=dx**2 + dy**2 + small
#if NDIM==3
            dz=dzi(jtreept,ktreept)
            d2=d2 + dz**2
#endif
            h2=hsum2(jtreept,ktreept)

            if(d2.lt.h2)then
               nneigh (              j)=  nneigh(j)+1
               listnay(    nneigh(j),j)=  ksphpt
               distmas(ir2,nneigh(j),j)=  d2
               distmas(ih2,nneigh(j),j)=  h2*fourth
               distmas(idx,nneigh(j),j)=  dx
               distmas(idy,nneigh(j),j)=  dy
               distmas(ims,nneigh(j),j)=  treept(ims,ktreept)

               nneigh (              k)=  nneigh(k)+1
               listnay(    nneigh(k),k)=  jsphpt
               distmas(ir2,nneigh(k),k)=  d2
               distmas(ih2,nneigh(k),k)=  h2*fourth
               distmas(idx,nneigh(k),k)= -dx
               distmas(idy,nneigh(k),k)= -dy
               distmas(ims,nneigh(k),k)=  treept(ims,jtreept)
#if NDIM==3
               distmas(idz,nneigh(j),j)=  dz
               distmas(idz,nneigh(k),k)= -dz
#endif
            endif
         enddo

         do k=1,ntot_i
            ksphpt=listpt_i(k)
            ktreept=linksphtotree(ksphpt)
            dx=dxi(jtreept,ktreept)
            dy=dyi(jtreept,ktreept)
            d2=dx**2 + dy**2 + small
#if NDIM==3
            dz=dzi(jtreept,ktreept)
            d2=d2 + dz**2
#endif
            h2=hsum2(jtreept,ktreept)
            if(d2.lt.h2)then
               nneigh(j)               =  nneigh(j)+1
               listnay(    nneigh(j),j)=  ksphpt
               distmas(ir2,nneigh(j),j)=  d2
               distmas(ih2,nneigh(j),j)=  h2*fourth
               distmas(idx,nneigh(j),j)=  dx
               distmas(idy,nneigh(j),j)=  dy
               distmas(ims,nneigh(j),j)=  treept(ims,ktreept)
#if NDIM==3
               distmas(idz,nneigh(j),j)=  dz
#endif
            endif
         enddo
      enddo

      return
      end subroutine allnayn2
!----------------------------------------------------------------------
      subroutine getbothnaybs(itreept,ncl,neigclumps,nla,latoms)
!*********************************************************************
!  You see a little twisted maze of treewalks, not quite the same    *
!                                                                    *
!  Do a search for particle neighbors in node inode.                 *
!  This is set up only the gravity calculation, which means that it  *
!  calculates a true distance and doesn't account for periodic bnds. *
!  (See discussion in treefuncs)                                     *
!                                                                    *
!  Currently not used.                                               *  
!                                                                    *
!  Subroutine by A. Nelson                                           *
!                                                                    *
!*********************************************************************

      integer, intent(in):: itreept, ncl, neigclumps(ncl)
      integer, intent(inout):: nla,latoms(idim)
      integer n,me,my_sib,my_dau,inode_sib

#include "treefuncs"

      do n=1,ncl

         me=neigclumps(n)
         inode_sib=link(isib,me)

         if(itreept.lt.me .or. itreept.ge.abs(inode_sib))then
!
! Don't worry about filtering out self (not in my own inode)
!
            do while(me.ne.inode_sib)
               my_sib=link(isib,me)
               my_dau=link(idau,me)
               if(hsum2(itreept,me).gt.rr2(itreept,me))then
                  if(my_dau.ne.0)then
                     me=my_dau
                  else
                     nla        = nla+1
                     latoms(nla)= me
                  endif
                  me=my_sib
               else
                  me=my_sib
               endif
            enddo

         else
!
! Must filter out self when found (in my own inode)
!
            do while(me.ne.inode_sib)
               my_sib=link(isib,me)
               my_dau=link(idau,me)
               if(hsum2(itreept,me).gt.rr2(itreept,me))then
                  if(my_dau.ne.0)then
                     me=my_dau
                  else
                     if(me.ne.itreept)then
                        nla        = nla+1
                        latoms(nla)= me
                     endif
                     me=my_sib
                  endif
               else
                  me=my_sib
               endif
            enddo

         endif

      enddo

      return
      end subroutine getbothnaybs
!----------------------------------------------------------------------
      subroutine getparticles(inode,n,ntot_a,ntot_i,listpt_a,listpt_i)
!*********************************************************************
!                                                                    *
!  list all the particles in inode, in SPH numbering,                *
!      separating out active and inactive                            *
!                                                                    *
!  Subroutine by A. Nelson.                                          *
!                                                                    *
!*********************************************************************

      integer, intent(in) :: inode,n
      integer, intent(out):: ntot_a,listpt_a(n)
      integer, intent(out):: ntot_i,listpt_i(n)
      integer me,my_dau,inode_sib

      ntot_i=0
      ntot_a=0
      inode_sib=abs(link(isib,inode))
      me=inode
      do while(me.ne.inode_sib)
         my_dau=abs(link(idau,me))
         if(my_dau.eq.0)then
            if(active(me).eq.1)then
               ntot_a=ntot_a+1
               listpt_a(ntot_a)=linktreetosph(me)
            else
               ntot_i=ntot_i+1
               listpt_i(ntot_i)=linktreetosph(me)
            endif
            me=abs(link(isib,me))
         else
            me=my_dau
         endif
      enddo

      return
      end subroutine getparticles
!----------------------------------------------------------------------
      subroutine getallparticles(inode,n,ntot,nact,listpt)
!*********************************************************************
!                                                                    *
!  list all the particles in inode, separating out                   *
!      active and inactive                                           *
!                                                                    *
!  Subroutine by A. Nelson.                                          *
!                                                                    *
!*********************************************************************

      integer, intent(in) :: inode,n
      integer, intent(out):: nact,ntot,listpt(n)
      integer me,my_dau,inode_sib

      ntot=0
      nact=0
      inode_sib=abs(link(isib,inode))
      me=inode
      do while(me.ne.inode_sib)
         my_dau=abs(link(idau,me))
         if(my_dau.eq.0)then
            ntot=ntot+1
            listpt(ntot)=me
            if(active(me).eq.1)nact=nact+1
            me=abs(link(isib,me))
         else
            me=my_dau
         endif
      enddo

      return
      end subroutine getallparticles
!----------------------------------------------------------------------
      end module tree


==> vineSRC/vine1.0.7/base/src/treemake.F <==
      module treemake
!****************************************************************
! This module is a component of VINE, copyright by the authors, *
! as listed below. Please see the COPYING and LICENSE files     *
! in the parent directory for additional information.           *
! This notification is present as an attempt to follow the      *
! recommendations for licensing published on the FSF page.      * 
!****************************************************************
!  This file contains the VINE module to build a binary tree    *
!  structure from a list of particles, using the `Press tree'   *
!  formalism. It builds the tree with all relevant links, and   *
!  calculates multipole moments of each node in that tree       *
!  if gravity is turned on, via calls to the forcelaw module.   *
!                                                               *
!  WARNING: The exact tree that this module builds depends      *
!  on the number of processors used to build it and the         *
!  number of other things running on the system at the time.    *
!  This is normal and is due to the fact that tree nodes are    *
!  placed in the memory in segments that correspond to          *
!  nodes that were defined by one processor or another. The     *
!  order of the placement can vary, depending on which          *
!  processor gets done with its work first.                     *
!                                                               *
!  This has implications for tests of the accuracy of the       *
!  gravity calculation, because of the intermittent reordering  *
!  that we do on the particles (see subroutine orderparticles). *
!  You have to make sure that you are determining the error of  *
!  the force on the same particle that you use for your         *
!  reference. Use the ipindx array for this purpose.            *
!                                                               *
!  The four externally visible routines are:                    *
!    mtree: build the tree                                      *
!      Arguments:                                               *
!         igrape   : Use grape or not                           *
!         npart    : Total number of particles                  *
!         npart_sph: Number of SPH particles                    *
!         sepmax   : Maximum allowed separation of two `clumps' *
!         bsepmax  : Maximum allowed separation of two `bunches'*
!         boxlims  : Limits of the simulation box (if ibctype>0)*
!                    Put this quantity into internal-to-tree    *
!                    variables bndbox,boxsize,boxinv            *
!         posmas   : Particle position and mass                 *
!         h        : Particle smoothing length/softening length *
!         numclumps: Number of clumps                           *
!         lstclumps: Their locations in the tree                *
!                                                               *
!    rtree: revise the tree                                     *
!      Arguments:                                               *
!         imac     : Multipole acceptance criterion             *
!                    imac=1 Geometric                           *
!                    imac=2 Warren and Salmon 1994 (abs. err)   *
!                    imac=3 Gadget, octupole mac                *
!         isoft    : Type of gravitational softening            *
!         igrape   : Whether to use GRAPE coprocessors          *
!         ifullextrap: Whether to input all particle data, or   *
!                    only data for active particles             *
!         irevise  : Whether to allow partial tree revisions    *
!         npart    : Total number of particles                  *
!         nactive  : Total number of active particles           *
!         iactive  : List of active particles                   *
!         nactive_s: Total number of active SPH particles       *
!         iactive_s: List of active SPH particles               *
!         eps      : Plummer softening radius                   *
!         treeacc  : Accuracy parameter for geometric MAC       *
!                    Also used for the others, but in           *
!                    different ways, with different meanings.   *
!         boxlims  : Limits of the simulation box (if ibctype>0)*
!                    Put this quantity into internal-to-tree    *
!                    variables bndbox,boxsize,boxinv            *
!         posmas   : Particle position and mass                 *
!         h        : Particle smoothing length                  *
!         numclumps: Number of clumps                           *
!         lstclumps: Their locations in the tree                *
!         hclmp_is_exact: Whether the current values of the     *
!                         clump sizes are exact or overestimates*
!                                                               *
!    rebuildcheck: determine whether to rebuild or revise       *
!                  the tree at the next opportunity             *
!      Arguments:                                               *
!         hclmp_is_exact: Whether the current values of the     *
!                         clump sizes are exact or overestimates*
!         clhfrac  : Fraction of initial clump size that        *
!                    a clump can increase before triggering a   *
!                    rebuild                                    *
!         numclumps: Number of clumps                           *
!         lstclumps: Their locations in the tree                *
!         rebuild  : return logical value, T-rebuild,F-revise   *
!                                                               *
!    resethnode: Reset the values of hnode in the tree,         *
!                Used if non-varkern softening is used          *
!      Arguments:                                               *
!         irevise  : Whether to allow partial tree revisions    *
!         npart    : Total number of particles                  *
!         h        : Smoothing lengths of particles             *
!         numclumps: Number of clumps                           *
!         lstclumps: Their locations in the tree                *
!                                                               *
!  All other routines in this file are private to the           *
!  build itself, and should not be used by other parts          *
!  of VINE.                                                     *
!                                                               *
!  Written by Andy Nelson, Markus Wetzstein and Thorsten Naab   *
!                                                               *
!****************************************************************
      use kinds , only:ik8,dp
      use dimens
      use treevars
      use constants
      use stubs
#if SELFFORCE
      use forcelaw, only:revpole
#endif

      implicit none

      private
      public mtree,rtree,rebuildcheck,resethnode

      contains
!---------------------------------------------------------------------
      subroutine mtree(isoft,igrape,npart,npart_sph,sepmax,bsepmax,eps,
     &                 boxlims,posmas,h,numclumps,lstclumps)
!**********************************************************************
!                                                                     *
!  Given the positions, masses and smoothing lengths of npart points, *
!  construct a nearest neighbor tree for use by gravity.              *
!                                                                     *
!  Fills treept, link, linksphtotree, linktreetosph and nroot,        *
!  the pointer to the root of the tree.                               *
!                                                                     *
!  Re-written and parallelized by A. Nelson based on code inherited   *
!  from W. Press, through W. Benz.                                    *
!                                                                     *
!**********************************************************************
      use perform

!$    integer  omp_get_max_threads
!$    external omp_get_max_threads

      integer, intent(in ):: isoft,igrape,npart,npart_sph
      integer, intent(out):: numclumps,lstclumps(npart)
      real(kind=dp), intent(in):: sepmax,bsepmax,eps
      real(kind=dp), intent(in):: posmas(ndim1,npart), h(npart)
      real(kind=dp), intent(in):: boxlims(2,ndim)

      integer newchild(idim)

      integer ivolume,nvolumes
      integer id,j,new,newold,new_mycpu,nremain,nremainold,nstart
      integer i

      real(kind=dp) tme1,tme2
      character(len=20), parameter:: where =('mtree')

      if(idbg.ge.2)print *,where
      if(itme.ge.1)call cpu_time(tme1)

#if PERIODIC
!
! Periodic boundaries
!
      do id=1,ndim
         bndbox(1,id)=boxlims(1,id)
         bndbox(2,id)=boxlims(2,id)
         boxsize (id)=boxlims(2,id)-boxlims(1,id)
         boxinv  (id)=one/(boxsize(id)*(one+epsilon(ONE)))
      enddo
#endif

      natom=npart         ; ntotnodes   =2*natom-1    
      natom_sph=npart_sph ; ntotsphnodes=2*natom_sph-1
      new=natom+1
      ntreelev=0
      nroot_sib=ntotnodes+1
      nay(nroot_sib)=nroot_sib  !reset later.

!$omp parallel default(none) private (j)
!$omp& shared(natom,natom_sph,nay,link,treept,posmas,h)
!$omp& shared(nroot_sib)
!$omp do
      do j=1,natom
         nay   (       j)=nroot_sib
         treept(id2nay,j)=huge(ONE)       !id2nay=ihnode  :reuse ihnode space 
         treept(ims   ,j)=posmas(ims,j)   !                to store useful 
         treept(1     ,j)=posmas(1  ,j)   !                build data
         treept(2     ,j)=posmas(2  ,j)
#if NDIM==3
         treept(3     ,j)=posmas(3  ,j)
#endif
      enddo
!$omp end parallel

!
! Initialize hash grid and linked lists of particles
! iwork,icount,work1,work2 are used as dummy arrays
!
      call makegrid(natom,iwork,icount,work1,work2,nvolumes)
      call initlists

!$omp parallel do default(none) private (j) shared(natom,icount,link)
      do j=1,natom
         icount(   j)=1   !count of number of particles in this node
         link(isib,j)=0   !link is previously used as iwork via equiv.
         link(idau,j)=0
      enddo
!
! Do not use work1/2 after this point, or iwork1/iwork 
! in this while loop, due to equivalances
!
      nremain=natom
      do while(new.le.ntotnodes)
         newold=new
         nremainold=nremain

!$omp parallel default(none) if(nvolumes.gt.1)
!$omp&  num_threads(min(nvolumes,omp_get_max_threads()))
!$omp&  private(ivolume,new_mycpu,nstart,newchild)
!$omp&  shared(nvolumes,new)
!$omp do schedule(guided,1)
         do ivolume=1,nvolumes
            call getnearest(ivolume)
         enddo

         new_mycpu=0

!$omp do schedule(guided,1)
         do ivolume=1,nvolumes
            call findnodes(ivolume,new_mycpu,newchild)
         enddo
!$omp enddo nowait

!$omp critical
         nstart=new                    !parallel treebuild is not
         new=new+new_mycpu             !deterministic due to races here
!$omp end critical

         call makenodes(new_mycpu,nstart,newchild)

!$omp end parallel

         nremain=nremain - (new - newold)
         ntreelev=ntreelev+1

         call revlists(newold,new,nvolumes)
         if(nremain.le.nhalf)then
            call revgrid(natom,newchild,nvolumes)  !newchild is
         endif                                     !workspace here

         if(idbg.ge.3)then
            print *,'Tree Level      :',ntreelev
            print *,'Nodes Associated:',new-1
            print *,'Nodes Remaining :',nremain
            print *,' '
         endif
         if(ntreelev+1.gt.maxtreelev .or. new.eq.newold)then
            call failbuild(ntreelev,maxtreelev,nremain,nremainold)
         endif
      enddo
!
! Now make a ordered list of the tree nodes, in order to get speed 
! optimized ordering for memory accesses: tree numbering is sorted 
! for improved cache and TLB speed performance
!
! Finish relinking (started in findnodes)
!
      call relinkrootsibs
!
! Make links between the new `tree' numbering and old sph numbering
!
      call sorttree                             !icount used here, discard on return
      call updatelinks(ntotnodes,iwork1,icount) !icount is workspace here 
!
! Get a set of sub-root nodes that define tree branches 
! that can be updated independently in parallel
!
      call getbranchroots
!
! Get an access speed optimized list of clumps, and reset
! the links to know about clumps, then save their initial
! positions and sizes, for tree rebuild testing
!
      call getclumps(igrape,natom,ntotnodes,sepmax,bsepmax,
     &               numclumps,lstclumps)
      call saveclumps(isoft,eps,npart,h,numclumps,lstclumps)
!
! Done with tree building
!
      if(idbg.ge.2)then
         if(igrape.eq.0)then
            print *,'done ',where,ntotnodes,ntreelev,
     &         real(natom,dp)/real(numclumps,dp)
         else
            print *,'done ',where,ntotnodes,ntreelev,
     &         real(natom,dp)/real(numclumps ,dp),
     &         real(natom,dp)/real(numbunches,dp)
         endif
      endif

      if(itme.ge.1)then
         call cpu_time(tme2)
         timing(itme_mtree)=timing(itme_mtree)+tme2-tme1
         ncalls(itme_mtree)=ncalls(itme_mtree)+1
         timing(itme_gravity)=timing(itme_gravity)+tme2-tme1
!         ncalls(itme_gravity) only increment in subr gravity
         if(itme.ge.2)print *,where,xcpus_inv*(tme2-tme1)
      endif

      return
      end subroutine mtree
!---------------------------------------------------------------------
      subroutine rtree(igrav,imac,isoft,igrape,ifullextrap,irevise,
     &                 npart,nactive,iactive,nactive_s,iactive_s,
     &                 eps,treeacc,boxlims,posmas,h,numclumps,lstclumps,
     &                 hclmp_is_exact)
!*********************************************************************
!                                                                    *
!  This routine updates node positions, sizes (h values), multipole  *
!  moments and convergence radii, assuming that particle positions   *
!  h values have changed.                                            *
!                                                                    *
!  As an optional second step, it does exact calculations of node    *
!  sizes (h values) for nodes contained in clumps and bunches.       *
!  This can be efficient because it reduces the search times in      *
!  the gravity and SPH routines. It is NOT required, since an        *
!  approximate (too large) h calculations is done in revpole/revnodes*
!  We do this additional step conditioned on whether there are       *
!  enough particles active to make the cost worth it--if only a few  *
!  particles need force updates, then exact sizing of all clumps     *
!  can cost more than the update itself, even done less efficiently. *
!                                                                    *
!  There is nothing magic about the fraction of active particles     *
!  defined below. Other values might be better. The 1% and 10%       *
!  were set assuming that a full gravity calc is about 100x more     *
!  expensive than a full rtree calc, including the exact hnodes      *
!  stuff.                                                            *
!                                                                    *
!  Also, if we are using any softening except variable kernel        *
!  (id_varkern) then we will have to reset these h values at         *
!  the end of gravity subroutine, so don't we don't need to set      *
!  exact hnodes here, *except* for the clumps themselves, which      *
!  may still be useful to do.                                        *
!                                                                    *
!  Options for size of particles in the tree                         *
!    isoft.eq.id_varkern (variable kernel softening)                 *
!       htree=h                                                      *
!       Ensures finding all neighbors and correctly spline           *
!       softening them                                               *
!    isoft.eq.id_fixkern (constant kernel softening, overrides sph h)*
!       htree=eps for sph   particles                                *
!       htree=h   for nbody particles                                *
!       Ensures finding spline neighbors and                         *
!       Ensures multipole calc need not worry about softening.       *
!       Must reset to h after gravity, to get correct                *
!       neighbor lists for sph calculations                          *
!    isoft.eq.id_Plummer (constant Plummer softening)                *
!       htree=eps                                                    *
!       Don't care about spline softening gravity.                   *
!       Must reset to h after gravity, to get correct                *
!       neighbor lists                                               *
!                                                                    *
!  Written and parallelized by A. Nelson, based on code              *
!  inherited from W. Press, through W. Benz                          *
!                                                                    *
!*********************************************************************
      use perform

      logical, intent(out):: hclmp_is_exact
      integer, intent(in):: igrav,imac,isoft,igrape,irevise,ifullextrap
      integer, intent(in):: npart
      integer, intent(in):: nactive_s,iactive_s(nactive_s)
      integer, intent(in):: nactive  ,iactive  (nactive)
      integer, intent(in):: numclumps, lstclumps(numclumps)
      real(kind=dp), intent(in):: eps,treeacc,boxlims(2,ndim)
      real(kind=dp), intent(in):: posmas(ndim1,npart), h(npart)

      integer i
!
! Factors for calling/skipping gethnodes/gethclumps routines,
! which are not required for correctness, but are requried for
! maximum speed. When only a few particles are active, the
! speed gain in other parts of the code is offset by the cost of
! calling these routines, so skip them.
!
!  Itanic processors in parallel do horribly badly with these
!  routines. Factors of more than 2 performance degradation
!  in 2cpu parallel vs serial. Get back some on more processors,
!  but still do pretty badly. Therefore: If ITAN, then
!  skip them more readily than on other processors.
!
      real(kind=dp) fracactive
#ifdef ITAN
      real(kind=dp), parameter:: critfrac1=2.5d-1
      real(kind=dp), parameter:: critfrac2=1d-1
#else
      real(kind=dp), parameter:: critfrac1=1d-1
      real(kind=dp), parameter:: critfrac2=1d-2
#endif

      real(kind=dp) tme1,tme2
      character(len=20), parameter:: where = ('rtree')

      if(idbg.ge.2)print *,where
      if(itme.ge.1)call cpu_time(tme1)

      if(natom.ne.npart)then
         print *,'Tree   thinks there are ',natom,' particles'
         print *,'Driver thinks there are ',npart,' particles'
         stop'Inconsistent input data in rtree'
      endif

      if(idbg.ge.1 .and. irevise.eq.id_partrevise)then
         print *,'You have selected to do partial tree revisions'
         print *,'but they are not currently implemented'
         print *,'Caveat Emptor'
      endif
!
! Copy data into tree arrays
!
      call copyin(isoft,ifullextrap,npart,nactive,iactive,
     &            nactive_s,iactive_s,boxlims,eps,posmas,h)
!
!  Revise the tree nodes data, including multipoles if needed
!
      if(igrav.eq.1)then
         call revpole(igrape,irevise,imac,treeacc)
      else
         call revnodes(irevise)
      endif
!
!  Get exact h values if it is efficient to do so, and
!  report if we did so to the caller.
!
      hclmp_is_exact=.false.
      fracactive=real(nactive,dp)/real(npart,dp)
      if(fracactive.gt.critfrac1)then
         hclmp_is_exact=.true.

         if(nactive_s.gt.0 .and. isoft.eq.id_varkern)then
            call gethnodes(irevise,numclumps,lstclumps)
         else
            call gethclumps(irevise,numclumps,lstclumps)
         endif
         if(igrape.eq.1)call gethbunches

      elseif(fracactive.gt.critfrac2)then
         hclmp_is_exact=.true.

         if(nactive_s.gt.0 .and. isoft.eq.id_varkern)then
            call gethclumps(irevise,numclumps,lstclumps)
            if(igrape.eq.1)call gethbunches
         endif

      endif

      if(itme.ge.1)then
         call cpu_time(tme2)
         timing(itme_rtree)=timing(itme_rtree)+tme2-tme1
         ncalls(itme_rtree)=ncalls(itme_rtree)+1
         timing(itme_gravity)=timing(itme_gravity)+tme2-tme1
!         ncalls(itme_gravity) only increment in subr gravity
         if(itme.ge.2)print *,where,xcpus_inv*(tme2-tme1)
      endif

      return
      end subroutine rtree
!---------------------------------------------------------------------
      subroutine rebuildcheck(hclmp_is_exact,clhfrac,
     &                        numclumps,lstclumps,rebuild)
!*********************************************************************
! Check whether or not to rebuild the tree, or just revise it.       *
!                                                                    *
! Currently the definition of rebuild or not means to check          *
! the size of the clump. If it increases by some percentage,         *
! rebuild.                                                           *
!                                                                    *
! Put another criterion here if you want.                            *
! One example might be to trigger on how far clumps have moved       *
! since the last treebuild. If they have moved a long way            *
! (user settable), then rebuild.                                     *
!                                                                    *
! Note that this routine is currently normally called from a point   *
! in the evolution when the tree as it is referenced here is         *
! slightly out of date. In other words, the tree values here         *
! reflect conditions at the last deriv calculations, while the       *
! call to this routine happens at the end of a step. Not a big       *
! deal really, since to build or not to build is a user tuneable     *
! thing anyway.                                                      *
!                                                                    *
! The input parameter clhfrac is the fraction of the initial         *
! size of the clump, that a clump can increase or decrease before    *
! it triggers a rebuild                                              *
!                                                                    *
! Because the rtree routine can return either exact or               *
! approximate (overestimated) calculations of the clump size         *
! we allow clumps to be an extra 30% larger if we only have          *
! approximate values. This value may need additional tuning.         *
!                                                                    *
! Subroutine by M. Wetzstein and A. Nelson                           *
!*********************************************************************
      logical, intent(in):: hclmp_is_exact
      integer, intent(in):: numclumps, lstclumps(numclumps)
      real(kind=dp), intent(in)::clhfrac
      logical, intent(out):: rebuild

      integer jclump,iclump
      real(kind=dp) clhfrac_eff,clhfracinv
      character(len=20), parameter:: where = ('rebuildcheck')

      if(idbg.ge.3)print *,where

      rebuild=.false.

      clhfrac_eff=clhfrac
      if(.not.hclmp_is_exact)clhfrac_eff=1.3e0_dp*clhfrac

      clhfracinv=ONE/clhfrac_eff

      do jclump=1,numclumps
         iclump=lstclumps(jclump)
         if(treept(ihnode,iclump).ge.clhfrac_eff*clmpsize0(jclump))then
            rebuild=.true.
         endif
         if(treept(ihnode,iclump).le.clhfracinv*clmpsize0(jclump))then
            rebuild=.true.
         endif
      enddo

      return
      end subroutine rebuildcheck
!---------------------------------------------------------------------
      subroutine resethnode(irevise,npart,h,numclumps,lstclumps)
!*********************************************************************
!                                                                    *
! Reset smoothing lengths to non-zero values in prep for neighbor    *
! finding in case where fixed softening (fixed spline or Plummer)    *
! is used. Ordinarily only called from subr. gravity                 * 
!                                                                    *
! See the comment header of revpole/revnodes for a description of    *
! n1, n2 and how the update works.                                   *
!                                                                    *
! Subroutine by A. Nelson                                            *
!                                                                    *
!*********************************************************************
      use perform

      integer, intent(in):: irevise
      integer, intent(in):: npart,numclumps,lstclumps(numclumps)
      real(kind=dp), intent(in):: h(npart)

      logical fixup

      integer icpu,ntopbranch,nbotbranch
      integer jbranch,n1,n2,i,j,me,my_dau,m1,m2,itreept
      real(kind=dp) emratm1,emratm2,rmag

      real(kind=dp) tme1,tme2
      character(len=20), parameter:: where = ('resethnode')

#include "treefuncs"

      if(idbg.ge.2)print *,where
      if(itme.ge.1)call cpu_time(tme1)

!$omp parallel default(none) private(j,itreept)
!$omp& shared(natom_sph,natom,linksphtotree,h,treept)
!$omp do
      do j=1,natom_sph
         itreept =linksphtotree(j)
         treept(ihnode,itreept)= h(j)
      enddo
!$omp do 
      do j=natom_sph+1,natom
         itreept =linksphtotree(j)
         treept(ihnode,itreept)= zero
      enddo
!$omp end parallel

      fixup=.false.

      do i=1,2

!$omp parallel if(.not.fixup) default(none) shared(fixup,nroot)
!$omp& shared(numbranches,lstbranches,link,treept,ntotnodes)
!$omp& shared(nbrnchstart,numcpus_sav)
!$omp& private(icpu,ntopbranch,nbotbranch)
!$omp& private(jbranch,n1,n2,rmag,emratm1,emratm2,m1,m2,me,my_dau)
!$omp do 
         do icpu=numcpus_sav,1,-1
            ntopbranch=nbrnchstart(2,icpu)
            nbotbranch=nbrnchstart(1,icpu)
            do jbranch=ntopbranch,nbotbranch,-1

               call setlooplims(fixup,jbranch,n1,n2)

               do me=n1,n2,-1
                  if(link(idau,me).eq.0)cycle
                  m1=abs(link(idau,me))
                  m2=abs(link(isib,m1))
                  emratm1=treept(ims,m1)/treept(ims,me)
                  emratm2=one - emratm1
                  rmag=sqrt(rr2(m1,m2))
                  treept(ihnode,me)=max(emratm2*rmag+treept(ihnode,m1),
     &                                  emratm1*rmag+treept(ihnode,m2))
               enddo
            enddo
         enddo
!$omp end parallel

      fixup=.true.

      enddo
!
!--get hnode final definition
!
      call gethnodes(irevise,numclumps,lstclumps)

      if(itme.ge.1)then
         call cpu_time(tme2)
         timing(itme_rtree)=timing(itme_rtree)+tme2-tme1
         ncalls(itme_rtree)=ncalls(itme_rtree)+1
         timing(itme_gravity)=timing(itme_gravity)+tme2-tme1
!         ncalls(itme_gravity) only increment in subr gravity
         if(itme.ge.2)print *,where,xcpus_inv*(tme2-tme1)
      endif

      return
      end subroutine resethnode
!---------------------------------------------------------------------
      subroutine copyin(isoft,ifullextrap,npart,nactive,iactive,
     &                  nactive_s,iactive_s,boxlims,eps,posmas,h)
!*********************************************************************
!                                                                    *
!  This routine copies all of the driver data into the tree arrays   *
!                                                                    *
!  Subroutine by A. Nelson.                                          *
!                                                                    *
!*********************************************************************
      integer, intent(in):: isoft,ifullextrap,npart
      integer, intent(in):: nactive  , iactive(nactive)
      integer, intent(in):: nactive_s, iactive_s(nactive_s)
      real(kind=dp), intent(in):: eps,boxlims(2,ndim)
      real(kind=dp), intent(in):: posmas(ndim1,npart), h(npart)

      integer id,j,k,itreept

#if PERIODIC
      do id=1,ndim
         bndbox(1,id)=boxlims(1,id)
         bndbox(2,id)=boxlims(2,id)
         boxsize (id)=boxlims(2,id)-boxlims(1,id)
         boxinv  (id)=ONE/(boxsize(id)*(one+epsilon(ONE)))
      enddo
#endif
!
! Yes, duplicating all this code below multiple
! times does make a big speed difference.
!
      select case(ifullextrap)
      case(1)

!$omp parallel default(none)
!$omp& private(j,itreept) 
!$omp& shared(eps,posmas,h,isoft)
!$omp& shared(natom,natom_sph,treept,linksphtotree)

         select case(isoft)
      
         case(id_varkern)                    !variable kernel softening
!$omp do 
            do j=1,natom
               itreept =linksphtotree(j)
               treept(ihnode ,itreept)= h(j)
               treept(iconvrg,itreept)= treept(ihnode,itreept)
               treept(ims    ,itreept)= max(posmas(ims,j),tiny(ONE))
               treept(1      ,itreept)= posmas(1  ,j)
               treept(2      ,itreept)= posmas(2  ,j)
#if NDIM==3
               treept(3      ,itreept)= posmas(3  ,j)
#endif
            enddo

         case(id_fixkern)                    !fixed kernel softening
!$omp do
            do j=1,natom_sph
               itreept =linksphtotree(j)
               treept(ihnode ,itreept)= eps
               treept(iconvrg,itreept)= treept(ihnode,itreept)
               treept(ims    ,itreept)= max(posmas(ims,j),tiny(ONE))
               treept(1      ,itreept)= posmas(1  ,j)
               treept(2      ,itreept)= posmas(2  ,j)
#if NDIM==3
               treept(3      ,itreept)= posmas(3  ,j)
#endif
            enddo
!$omp end do nowait
!$omp do
            do j=natom_sph+1,natom
               itreept =linksphtotree(j)
               treept(ihnode ,itreept)= h(j)
               treept(iconvrg,itreept)= treept(ihnode,itreept)
               treept(ims    ,itreept)= max(posmas(ims,j),tiny(ONE))
               treept(1      ,itreept)= posmas(1  ,j)
               treept(2      ,itreept)= posmas(2  ,j)
#if NDIM==3
               treept(3      ,itreept)= posmas(3  ,j)
#endif
            enddo

         case(id_Plummer)                    !Plummer softening
!$omp do
            do j=1,natom
               itreept =linksphtotree(j)
               treept(ihnode ,itreept)= eps
               treept(iconvrg,itreept)= treept(ihnode,itreept)
               treept(ims    ,itreept)= max(posmas(ims,j),tiny(ONE))
               treept(1      ,itreept)= posmas(1  ,j)
               treept(2      ,itreept)= posmas(2  ,j)
#if NDIM==3
               treept(3      ,itreept)= posmas(3  ,j)
#endif
            enddo
         case default
            stop'rtree:unknown softening'
         end select
!$omp end parallel


      case(0)

!$omp parallel default(none)
!$omp& private(j,k,itreept) 
!$omp& shared(eps,posmas,h,isoft,nactive,iactive,nactive_s,iactive_s)
!$omp& shared(natom,natom_sph,treept,linksphtotree)

         select case(isoft)
         case(id_varkern)                    !variable kernel softening
!$omp do 
            do k=1,nactive
               j=iactive(k)
               itreept =linksphtotree(j)
               treept(ihnode ,itreept)= h(j)
               treept(iconvrg,itreept)= treept(ihnode,itreept)
               treept(ims    ,itreept)= max(posmas(ims,j),tiny(ONE))
               treept(1      ,itreept)= posmas(1  ,j)
               treept(2      ,itreept)= posmas(2  ,j)
#if NDIM==3
               treept(3      ,itreept)= posmas(3  ,j)
#endif
            enddo

         case(id_fixkern)                    !fixed kernel softening
!$omp do
            do k=1,nactive_s
               j=iactive_s(k)
               itreept =linksphtotree(j)
               treept(iconvrg,itreept)= treept(ihnode,itreept)
               treept(ims    ,itreept)= max(posmas(ims,j),tiny(ONE))
               treept(1      ,itreept)= posmas(1  ,j)
               treept(2      ,itreept)= posmas(2  ,j)
#if NDIM==3
               treept(3      ,itreept)= posmas(3  ,j)
#endif
            enddo
!$omp end do nowait
!$omp do
            do j=1,natom_sph
               itreept =linksphtotree(j)
               treept(ihnode ,itreept)= eps
            enddo
!$omp end do nowait
!$omp do
            do k=nactive_s,nactive
               j=iactive(k)
               itreept =linksphtotree(j)
               treept(ihnode ,itreept)= h(j)
               treept(iconvrg,itreept)= treept(ihnode,itreept)
               treept(ims    ,itreept)= max(posmas(ims,j),tiny(ONE))
               treept(1      ,itreept)= posmas(1  ,j)
               treept(2      ,itreept)= posmas(2  ,j)
#if NDIM==3
               treept(3      ,itreept)= posmas(3  ,j)
#endif
            enddo

         case(id_Plummer)                    !Plummer softening
!$omp do
            do k=1,nactive
               j=iactive(k)
               itreept =linksphtotree(j)
               treept(iconvrg,itreept)= treept(ihnode,itreept)
               treept(ims    ,itreept)= max(posmas(ims,j),tiny(ONE))
               treept(1      ,itreept)= posmas(1  ,j)
               treept(2      ,itreept)= posmas(2  ,j)
#if NDIM==3
               treept(3      ,itreept)= posmas(3  ,j)
#endif
            enddo
!$omp end do nowait
!$omp do
            do j=1,natom
               itreept =linksphtotree(j)
               treept(ihnode ,itreept)= eps
            enddo

         case default
            stop'copyin:unknown softening'
         end select
!$omp end parallel

      case default
         stop'Unkown extrapolation in copyin'
      end select


      return
      end subroutine copyin
!---------------------------------------------------------------------
      subroutine getallsubnodes(inode,is,isubnode,na,list,lim)
!*********************************************************************
!                                                                    *
! Find all of the subnodes in the current node                       *
! ie all of the nodes that are not particles                         *
! and a list of all atoms in the current node.                       *
!                                                                    *
!  Subroutine by A. Nelson.                                          *
!                                                                    *
!*********************************************************************

      integer, intent(in ):: inode 
      integer, intent(out):: is
      integer, intent(out):: na,list(maxclumpsize)
      integer, intent(out):: isubnode(maxclumpsize-1)
      integer, intent(out):: lim(2,maxclumpsize-1)
      integer me,inode_sib,my_dau

      is=0
      na=1
      inode_sib=abs(link(isib,inode))

      if(inode_sib-inode.le.3)return

      do me=inode,inode_sib-1

         my_dau=link(idau,me)
         if(my_dau.ne.0)then
            is=is+1
            isubnode(is)=me
            lim(1,is)=na
            lim(2,is)=na + (abs(link(isib,me))-me)/2
         else
            list(na)=me
            na=na+1
         endif
      enddo

      return
      end subroutine getallsubnodes
!---------------------------------------------------------------------
      subroutine findnodes(ivolume,new_mycpu,newchild)
!*********************************************************************
!                                                                    *
! Put all mutual nearest neighbors on this level into nodes,         *
! storing them for further definition in makenodes.                  *
!                                                                    *
! Secondly, do a little post-processing here, since doing it now     *
! in a piecemeal fashion means that it can be done in parallel.      *
! Rather than afterwards, where it must be done serially.            *
! Specifically: update the siblings of all of the extreme right      *
! daughter nodes of the newly created left child node, l. To         *
! get the ordered list we want, they all need to point at ll,        *
! which is l's sibling. For more information, see                    *
!     Makino 1990 JCP 87, 148                                        *
!     Dubinski 1996 New Astronomy 1, 133                             *
!                                                                    *
!  Subroutine by A. Nelson.                                          *
!                                                                    *
!*********************************************************************
      integer, intent(in   ):: ivolume
      integer, intent(inout):: newchild(idim/2)
      integer, intent(inout):: new_mycpu

      integer my_dau,my_dausib
      integer l,ll,ncel
      integer ixvol,ixlo,ixhi,ixgrid
      integer jyvol,jylo,jyhi,jygrid
      integer kzvol,kzlo,kzhi,kzgrid
      integer kplane,jkcoord

      ixvol=1+mod( ivolume-1,nxvol)
      jyvol=1+mod((ivolume-1)/nxvol,nyvol)
      kzvol=1+(ivolume-1)/(nxvol*nyvol)
      ixlo=1+(ixvol-1)*nznvol ; ixhi= min(nznx,ixvol*nznvol)
      jylo=1+(jyvol-1)*nznvol ; jyhi= min(nzny,jyvol*nznvol)
      kzlo=1+(kzvol-1)*nznvol ; kzhi= min(nznz,kzvol*nznvol)

      do kzgrid=kzlo,kzhi
         kplane=(kzgrid-1)*nplane
      do jygrid=jylo,jyhi
         jkcoord=(jygrid-1)*nznx + kplane
      do ixgrid=ixlo,ixhi

         ncel= ixgrid + jkcoord

         l=ihead(1,ncel)
         do while(l.ne.0)
            if(link(isib,l).eq.0)then
               ll=nay(l)
               if(nay(ll).eq.l .and. l.lt.ll)then
                  link(isib,ll)=l                 !set siblings
                  link(isib,l)=ll

                  new_mycpu=new_mycpu+1           !save identity 
                  newchild(new_mycpu)=l           !for parent defn

                  my_dau=link(idau,l)             !update children's
                  do while(my_dau.ne.0)           !siblings
                     my_dausib=link(isib,my_dau)
                     link(isib,my_dausib)=ll

                     my_dau=link(idau,my_dausib)
                  enddo
               endif
            endif
            l=next(l)
         enddo
      enddo
      enddo
      enddo

      return
      end subroutine findnodes
!---------------------------------------------------------------------
      subroutine getclumps(igrape,natom,ntotnodes,sepmax,bsepmax,
     &                     numclumps,lstclumps)
!*********************************************************************
! Get a list of clumps of particles and order them for speed.        *
! Treewalks are then done for clumps of particles rather than        *
! for individual particles, to save duplicate work: close particles  *
! in the tree have similar neighbor lists etc, so require similar    *
! treewalks. Also the cache/TLB hit rate improves dramatically.      *
! This works quite well!                                             *
!                                                                    *
! Note about sepmax: sepmax is the maximum center of mass            *
!  distance of two child nodes allowed when their parent is          *
!  to be defined as a clump. If the distance is greater than this,   *
!  the two child nodes (or their children etc) are defined as clumps,*
!  overriding considerations about number of particles in the clump. *
!  This condition is useful to avoid clumps made up of particles     *
!  in low density regions of the simulation, far from the `action'   *
!  from getting huge numbers of neighbor clumps and making the       *
!  whole simulation slow down.                                       *
!                                                                    *
! Note about the number of particles in a node calculation:          *
!  We use the fact that the tree is now ordered and the fact that    *
!  any given node contains exactly 2n-1 nodes and subnodes in        *
!  in it, where n is the number of atoms in that node, to do the     *
!  calculation of the number of atoms in the node very quickly.      *
!  The number of subnodes in a given node will be the difference     *
!  between its index value in the list and its sibling's index       *
!  value: (my_sib-me)=2n-1.                                          *
!                                                                    *
! For the tree traversal stuff (specifically closewalk and           *
! getneigh), we need to know whether we are examining a clump        *
! or not in order to give them special treatment. Therefore, give    *
! negative indices to pointers to clumps (idau or isib), and         *
! check the sign.                                                    *
!                                                                    *
! If grape is turned on then get a similar list, but on a            *
! larger scale. The grape likes larger lists of particles when it    *
! calculates gravity. Don't need to negate the indices like we did   *
! for the clumps though. It is sufficient just to have a list,       *
! for the tree walk.                                                 *
!                                                                    *
! Note that treept has not been updated to the tree ordering yet,    *
! while the indices refering to it have been updated. That means     *
! that id2nay references need to switch to the sph numbering.        *
!                                                                    *
!  Subroutine by A. Nelson.                                          *
!                                                                    *
!*********************************************************************
      integer, intent(in):: igrape,natom,ntotnodes
      integer, intent(out):: numclumps,lstclumps(natom)
      real(kind=dp), intent(in):: sepmax,bsepmax

      integer i,me,mesph,iroot_sib,my_sib,my_sibsph,num,iclump
      real(kind=dp) sepmax2,bsepmax2
      integer my_lev,mybranch(maxtreelev),lastnode,my_dau,my_dausib
      integer notused
      character(len=20), parameter:: where = ('getclumps')

#include "treefuncs"

      if(idbg.ge.3)print *,where

      sepmax2 =sepmax**2

! This should be paralyzable using the same list of branches 
! that is used in rtree. It takes so little cpu time though,
! that its a pretty low priority. Someday... 

      me=nroot
      mesph =linktreetosph(me)
      iroot_sib=link(isib,me)

      treept(id2nay,                  mesph )=two*sepmax2
      treept(id2nay,linktreetosph(iroot_sib))=two*sepmax2

      numclumps=0
      do while(me.ne.iroot_sib)
         mesph =linktreetosph(me)
         if(treept(id2nay,mesph).gt.sepmax2)then
            if(link(idau,me).ne.0)then
               me       =link(idau,me)
            else
               numclumps=numclumps+1
               lstclumps(numclumps)=me
               me=link(isib,me)
            endif
         else
            my_sib=link(isib,me)
            num= (my_sib-me)/2 + 1
            if(num.gt.maxclumpsize)then
               me       =link(idau,me)
            else
               numclumps=numclumps+1
               lstclumps(numclumps)=me
               me=link(isib,me)
            endif
         endif
      enddo
!
! Do same thing to get grape bunches
!
      if(igrape.eq.1)then

         if(maxclumpsize.gt.maxbunchsize)then
            print *,'Clumps cannot be bigger than bunches when grape'
            print *,'is used. The code will crash.'
            print *,'maxclumpsize=',maxclumpsize
            print *,'maxbunchsize=',maxbunchsize
            stop'Recompile with maxclumpsize.le.maxbunchsize in dimens'
         endif

         bsepmax2=bsepmax**2

         me=nroot
         iroot_sib=link(isib,me)
         numbunches=0
         do while(me.ne.iroot_sib)
            mesph =linktreetosph(me)
            if(treept(id2nay,mesph).gt.bsepmax2)then
               if(link(idau,me).ne.0)then
                  me       =link(idau,me)
               else
                  numbunches=numbunches+1
                  lstbunches(numbunches)=me
                  me=link(isib,me)
               endif
            else
               my_sib=link(isib,me)
               num= (my_sib-me)/2 + 1
               if(num.gt.maxbunchsize)then
                  me       =link(idau,me)
               else
                  numbunches=numbunches+1
                  lstbunches(numbunches)=me
                  me=link(isib,me)
               endif
            endif
         enddo

      endif
!
! Set up negative indices for pointers to clumps
!
!$omp parallel default(none)
!$omp& private(my_lev,mybranch,notused)
!$omp& private(i,iclump,me,lastnode,my_dau,my_dausib)
!$omp& shared(nroot,numclumps,lstclumps,link)
       my_lev=1
       mybranch(my_lev)=nroot

!$omp do
      do i=1,numclumps
         iclump=lstclumps(i)
         lastnode=iclump-1

         if(link(idau,lastnode).eq.iclump)then        !left child: only
                                                      !adjust parent's child

            link(idau,lastnode)=-link(idau,lastnode)
         else                                         !right child: adjust
                                                      !all right siblings
                                                      !pointing at me

            call findbranch(iclump,my_lev,notused,mybranch)

            me=abs(link(idau,mybranch(my_lev-1)))
            my_dau=abs(link(idau,me))

            link(isib,me)=-link(isib,me)

            do while(my_dau.ne.0)
               my_dausib=abs(link(isib,my_dau))

               link(isib,my_dausib)=-link(isib,my_dausib)

               me=my_dausib
               my_dau=abs(link(idau,me))
            enddo

         endif
      enddo
!$omp end parallel

      return
      end subroutine getclumps
!----------------------------------------------------------------------
      subroutine findbranch(itreept,my_lev,levstart,mybranch)
!*********************************************************************
!  Get all of the parent nodes of itreept and the level (levstart)   *
!   where the branch is different from the previous branch we        *
!   worked on.                                                       *
!                                                                    *
!  This is duplicated code from the tree traversal file tree.F       *
!  Duplicated to preserve the independence of code in                *
!  the two files treemake.F and tree.F.                              *
!                                                                    *
!  Subroutine by A. Nelson                                           *
!                                                                    *
!*********************************************************************
      integer, intent(in):: itreept
      integer, intent(inout):: my_lev,levstart,mybranch(maxtreelev)

      integer m,my_dau,my_dausib

      if(my_lev.gt.1)then

         do while(abs(          mybranch(my_lev)) .gt.itreept .or.
     &            abs(link(isib,mybranch(my_lev))).le.itreept)
            my_lev=my_lev-1
         enddo
      else
         mybranch(my_lev)=nroot
      endif

      levstart=my_lev

      do while(itreept.gt.mybranch(my_lev))
         my_dau=abs(link(idau,mybranch(my_lev)))
         my_dausib=abs(link(isib,my_dau))

         my_lev=my_lev+1
         if(itreept.ge.my_dausib)then
            mybranch(my_lev)=my_dausib
         else
            mybranch(my_lev)=my_dau
         endif
      enddo

      do m=my_lev,ntreelev+1
         mybranch(m)=mybranch(my_lev)
      enddo

      return
      end subroutine findbranch
!---------------------------------------------------------------------
      subroutine saveclumps(isoft,eps,npart,h,numclumps,lstclumps)
!*********************************************************************
!                                                                    *
! Save initial positions and size of clumps, for use in              *
! determining whether or not to rebuild the tree.                    *
!                                                                    *
! Recall that treept has not yet been translated to                  *
! the ordered tree numbering system, so we have to use               *
! linktreetosph to find where the clumps and their                   *
! atoms are in the array.                                            *
!                                                                    *
! This version defines sph particles to have a fixed size given      *
! by the value of gravitational softening length, eps, if any        *
! softening other than variable kernel softening is used.            *
! This definition is inconsistent the way that sph particles are     *
! defined in the sense that their interactions really should         *
! extent all the way out to the edge of their kernel. It shouldn't   *
! affect the rebuild frequency all that terribly much because        *
! ordinarily we would expect to have eps and h not that much         *
! different anyway.                                                  *
!                                                                    *
!  Subroutine by A. Nelson                                           *
!                                                                    *
!*********************************************************************
      integer, intent(in):: isoft
      integer, intent(in):: npart
      integer, intent(in):: numclumps, lstclumps(numclumps)
      real(kind=dp), intent(in):: eps,h(npart)

      integer i,jclump,iclump,indx_clmp,icl_sib,me,my_dau
      real(kind=dp) rmax,rad, epsuse
      character(len=20), parameter:: where = ('saveclumps')

#include "treefuncs"

      epsuse=eps    !sgi doesn't like intent in firstprivate

!$omp parallel do default(none)
!$omp& firstprivate(epsuse,natom_sph)
!$omp& shared(isoft,numclumps,lstclumps,linktreetosph)
!$omp& shared(treept,clmpsize0,link,h)
!$omp& private(i,jclump,iclump,indx_clmp,icl_sib,me,my_dau,rmax,rad)
      do jclump=1,numclumps

         iclump=lstclumps(jclump)
         indx_clmp=linktreetosph(iclump)
         icl_sib=abs(link(isib,iclump))

         me=iclump
         rmax=ZERO

         if(isoft.ne.id_varkern)then

            do while(me.ne.icl_sib)
               my_dau=abs(link(idau,me))
               if(my_dau.eq.0)then
                  i=linktreetosph(me)
                  if(i.le.natom_sph)then
                     rad=sqrt(rr2(indx_clmp,i)) + epsuse
                  else
                     rad=sqrt(rr2(indx_clmp,i)) + h(i)
                  endif
                  rmax=max(rmax,rad)

                  me=abs(link(isib,me)) 
               else
                  me=my_dau
               endif
            enddo

         else

            do while(me.ne.icl_sib)
               my_dau=abs(link(idau,me))
               if(my_dau.eq.0)then
                  i=linktreetosph(me)
                  rad=sqrt(rr2(indx_clmp,i)) + h(i)
                  rmax=max(rmax,rad)

                  me=abs(link(isib,me)) 
               else
                  me=my_dau
               endif
            enddo
         endif

         clmpsize0(jclump)=rmax
      enddo

      return
      end subroutine saveclumps
!---------------------------------------------------------------------
      subroutine revnodes(irevise)
!*********************************************************************
!                                                                    *
! Just like revpole but does not update node multipole moments.      *
! Useful when we are doing non self gravitating simulations and      *
! multipoles are not required.                                       *
!                                                                    *
! treept(ihnode ,i)= physical size of the node. At the end of rtree  *
!             (call gethnode) it is redefined for clumps and         *
!             their children, if the clumps are small enough         *
!             to make this redefinition efficient [[need to specify]]*
!                                                                    *
! Use a backwards (end to root) traversal to update the tree.        *
! In other words, start at ntotnodes and proceed to nroot,           *
! hitting all children before their parents.                         *
!                                                                    *
! n1 and n2 are the last and first nodes to be examined in an        *
! independent branch. That means that n1 is the last atom in         *
! the branch and n2 is the branch root.  In the fixup stage,         *
! the roles are reversed. We are looking at orphan nodes in          *
! between independent branches. That means that n1 is the node       *
! immediately preceeding the branch root, and n2 is either the       *
! last atom in the previous branch, or the root of the entire        *
! tree.                                                              *
!                                                                    *
!  Subroutine by A. Nelson                                           *
!                                                                    *
!*********************************************************************

      integer, intent(in):: irevise

      logical fixup
      integer icpu,nbotbranch,ntopbranch
      integer n1,n2,i
      integer imacabs,j,jbranch,me,my_dau,m1,m2
      real(kind=dp) emratm1,emratm2,emred,difx,dify,difz,rmag
      character(len=20), parameter:: where = ('revnodes')

      if(idbg.ge.3)print *,where

      fixup=.false.

      do i=1,2

!$omp parallel if(.not.fixup) default(none)
!$omp& shared(ntotnodes)
!$omp& shared(fixup,nroot,numbranches,lstbranches,link,treept)
!$omp& shared(nbrnchstart,numcpus_sav)
!$omp& private(icpu,ntopbranch,nbotbranch)
!$omp& private(jbranch,n1,n2,me,my_dau,m1,m2)
!$omp& private(emratm1,emratm2,emred,rmag,difz,dify,difx)
!$omp do 
      do icpu=numcpus_sav,1,-1
         ntopbranch=nbrnchstart(2,icpu)
         nbotbranch=nbrnchstart(1,icpu)
         do jbranch=ntopbranch,nbotbranch,-1

            call setlooplims(fixup,jbranch,n1,n2)

            do me=n1,n2,-1
               if(link(idau,me).eq.0)cycle

               m1=abs(link(idau,me))
               m2=abs(link(isib,m1))
               treept(ims,me)=treept(ims,m1) + treept(ims,m2)
               emratm1      =treept(ims,m1)/treept(ims,me)
               emratm2      =one - emratm1
               emred        =emratm1*emratm2*treept(ims,me)
               difx         =treept(1,m2) - treept(1,m1)
               dify         =treept(2,m2) - treept(2,m1)
               treept(1,me) =treept(1,m1) + emratm2*difx
               treept(2,me) =treept(2,m1) + emratm2*dify
#if NDIM==2
               rmag         =sqrt(difx*difx + dify*dify)
#else
               difz         =treept(3,m2) - treept(3,m1)
               treept(3,me) =treept(3,m1) + emratm2*difz
               rmag         =sqrt(difx*difx + dify*dify + difz*difz)
#endif
               treept(ihnode,me)=max(emratm2*rmag+treept(ihnode,m1),
     &                               emratm1*rmag+treept(ihnode,m2))
            enddo   !nodes in branch

         enddo      !branches
      enddo         !icpu
!$omp end parallel

      fixup=.true.

      enddo

      return
      end subroutine revnodes
!---------------------------------------------------------------------
      subroutine setlooplims(fixup,jbranch,n1,n2)

      logical, intent(in ):: fixup
      integer, intent(in ):: jbranch
      integer, intent(out):: n1,n2

      integer me,my_dau


      if(.not.fixup)then
         if(jbranch.eq.numbranches)then
            n1=ntotnodes
         else
            me=lstbranches(jbranch+1)
            my_dau=abs(link(idau,me))
            do while(my_dau.ne.0)
               me=me-1
               my_dau=abs(link(idau,me))
            enddo
            n1=me
         endif
         n2=lstbranches(jbranch)
      else
         n1=lstbranches(jbranch)-1
         if(jbranch.eq.1)then
            n2=nroot
         else
            me=n1
            my_dau=abs(link(idau,me))
            do while(my_dau.ne.0)
               me=me-1
               my_dau=abs(link(idau,me))
            enddo
            n2=me
         endif
      endif

      end subroutine setlooplims
!---------------------------------------------------------------------
      subroutine makegrid(n,list,iwork,work1,work2,nvolumes)
!***************************************************************
!                                                              *
!  Make a hash grid to roughly locate nodes, then map          *
!  these grid cells into one dimension and give each particle  *
!  a number defining its cell in this 1d coordinate system     *
!                                                              *
!   key(np) is the 1d coordinate of node np in the hash grid.  *
!   It gets the value:                                         *
!   2D: key(np) = izn + (jzn-1)*nznx                           *
!   3D: key(np) = izn + (jzn-1)*nznx + (kzn-1)*nplane          *
!                                                              *
!   the hash grid grid(i,1|2|3) contains the x,y or z position *
!   of the next grid boundary larger than the node refered to  *
!   by key                                                     *
!                                                              *
!  The izn/jzn/kzn loops in this subroutine are parallelizable,*
!  but experiments on an o3k and an o2k show that the speedup  *
!  is horrible...the loops slow down by a factor 10 or so.     *
!  That means we just leave them as serial loops. Will revisit *
!  this some day                                               *
!                                                              *
!  Note that the various arrays here are dimensioned ndim*idim *
!  In fact, current code only uses the first idim section.     *
!  The reason for putting in the ndim*idim is to allow for     *
!  the future optimization of doing all ndim particle sorts    *
!  at the same time.                                           *
!                                                              *
!  Subroutine by A. Nelson, based on code inherited            *
!  from W. Press, through W. Benz                              *
!                                                              *
!***************************************************************
      use treesort

      integer, intent(in   ):: n
      integer, intent(inout):: list(ndim*n),iwork(ndim*n)
      integer, intent(out  ):: nvolumes
      real(kind=dp), intent(inout):: work1(ndim*n),work2(ndim*n)

      integer(kind=ik8) iznlong,jznlong,kznlong,nlong

      integer nzn,i,j,izn,ilow,ihigh,jzn,jlow,jhigh,joffset
      integer k,kzn,klow,khigh,koffset
      integer nxmin,nxmax,nymin,nymax,nzmin,nzmax
      real(kind=dp) xlimit,ylimit,zlimit,distmax
      character(len=20), parameter:: where = ('makegrid')

      if(idbg.ge.3)print *,where

      nzn=max(1,int(real(n/nhash,dp)**diminv))
      nznx=nzn ; nzny=nzn ; nznz=nzn
      if(ndim.eq.2)nznz=1
      nxvol=1+nznx/nznvol ; nyvol=1+nzny/nznvol ; nzvol=1+nznz/nznvol
      if(ndim.eq.2)nzvol=1
      ihalf=0
      nhalf=max(1,n/2)

      nplane=nznx*nzny
      ncells=nplane*nznz
      nvolumes=nxvol*nyvol*nzvol

      nlong=n

      xlimit=zero ; ylimit=zero ; zlimit=zero

      if(nzn.gt.nznmax)stop'nzn gt nznmax'
!
! sort the points in x, fill grid(i,1) and get x part of coordinate
!

      call pquick(n,1,treept,list,iwork,work1,work2)

      do izn=1,nznx
         iznlong=izn
         ilow =((iznlong-1)*nlong)/nznx + 1
         ihigh=(iznlong*nlong)/nznx
         ihigh=min(n,ihigh)
         if(ihigh.ne.n)then
             grid(izn,1)=half*(treept(1,list(ihigh  )) +
     &                         treept(1,list(ihigh+1)) )
         endif
         do i=ilow,ihigh
            key(list(i))=izn
         enddo
      enddo
      nxmin=list(1)
      nxmax=list(n)
      xlimit = treept(1,nxmax) - treept(1,nxmin)
!      
! sort the points in y, fill grid and get y part of coordinate
!
      call pquick(n,2,treept,list,iwork,work1,work2)

      do jzn=1,nzny
         jznlong=jzn
         jlow =((jznlong-1)*nlong)/nzny + 1
         jhigh=(jznlong*nlong)/nzny
         jhigh=min(n,jhigh)
         if(jhigh.ne.n)then
             grid(jzn,2)=half*(treept(2,list(jhigh  )) +
     &                         treept(2,list(jhigh+1)) )
         endif
         joffset=nznx*(jzn-1)
         do j=jlow,jhigh
            key(list(j))=key(list(j))+joffset
         enddo
      enddo
      nymin = list(1)
      nymax = list(n)
      ylimit = treept(2,nymax) - treept(2,nymin)

#if NDIM==3
!
! sort the points in z, fill grid(i,3) and get z part of coordinate
!
      call pquick(n,3,treept,list,iwork,work1,work2)

      do kzn=1,nznz
         kznlong=kzn
         klow =((kznlong-1)*nlong)/nznz + 1
         khigh=(kznlong*nlong)/nznz
         khigh=min(n,khigh)
         if(khigh.ne.n)then
             grid(kzn,3)=half*(treept(3,list(khigh  )) +
     &                         treept(3,list(khigh+1)) )
         endif
         koffset= (kzn-1)*nplane
         do k=klow,khigh
            key(list(k))=key(list(k))+koffset
         enddo
      enddo
      nzmin = list(1)
      nzmax = list(n)
      zlimit = treept(3,nzmax) - treept(3,nzmin)

#endif
!
!  put box edges twice as far away as furthest possible point.
!  (avoid lots of nasty if(not at box edge) in subr. nearest)
!   note if ndim=2 then zlimit=zero as defined at the top of
!   this subr.
!
      distmax=sqrt(xlimit**2 + ylimit**2 + zlimit**2)
      grid(0,1)   = treept(1,nxmin) - two*distmax
      grid(nznx,1)= treept(1,nxmax) + two*distmax
      grid(0,2)   = treept(2,nymin) - two*distmax
      grid(nzny,2)= treept(2,nymax) + two*distmax
#if NDIM==3
      grid(0,3)   = treept(3,nzmin) - two*distmax
      grid(nznz,3)= treept(3,nzmax) + two*distmax
#endif

      if(xlimit.gt.huge(ONE) .or. xlimit.lt.-huge(ONE))then
          print *,'You may have problems with particle position'
          print *,'damage. The limiting distance is very large'
          print *,'xlimit=',xlimit
      endif
      if(ylimit.gt.huge(ONE) .or. ylimit.lt.-huge(ONE))then
          print *,'You may have problems with particle position'
          print *,'damage. The limiting distance is very large'
          print *,'ylimit=',ylimit
      endif
      if(zlimit.gt.huge(ONE) .or. zlimit.lt.-huge(ONE))then
          print *,'You may have problems with particle position'
          print *,'damage. The limiting distance is very large'
          print *,'zlimit=',zlimit
      endif

      return
      end subroutine makegrid
!---------------------------------------------------------------------
      subroutine initlists
!*********************************************************************
!                                                                    *
! Create a set of zero terminated, linked lists of all               *
! particles in a given hash grid cell. The first entry               *
! of each list is ihead(1,m), additional entries are found           *
! in the next( ) array. This contains the first of any newly         *
! created nodes in this zone. ihead(2,m) contains the first *old*    * 
! node in zone m. In other words, it starts the linked               *
! list somewhat later on in the chain. We can therefore search       *
! through all particles in the zone by starting at ihead(1,m) and    *
! stopping when the value of next( ) = 0, or we can search           *
! through only newly created nodes, by starting at ihead(1,m)        *
! and stopping when next( ) = ihead(2, ).                            *
!                                                                    *
! Put zero in ihead for the linked list terminator for all           *
! cells. When a particle is found in cell m, fill next with          *
! the current ihead value and replace ihead with the new             *
! particle.                                                          *
!                                                                    *
!  Subroutine by A. Nelson                                           *
!                                                                    *
!*********************************************************************
      integer m,j

!$omp parallel do default(none) private(m)
!$omp& shared(ncells,ihead)
      do m=1,ncells
         ihead(1,m)=0
         ihead(2,m)=0
      enddo
      do j=1,natom
         m=key(j)
         next(j)=ihead(1,m)
         ihead(1,m)=j
      enddo

      return
      end subroutine initlists
!---------------------------------------------------------------------
      subroutine makenodes(new_mycpu,nstart,newchild)
!*********************************************************************
!                                                                    *
!  Calculate positions of new_mycpu newly created nodes,             *
!  found in the newchild array                                       *
!                                                                    *
!  Then find the grid key value for each new node                    *
!  (Note: need to add one to x, y and z grid coordinates to get      *
!   from 1..nzn? rather than 0..nzn?-1)                              *
!                                                                    *
!  Subroutine by A. Nelson                                           *
!                                                                    *
!*********************************************************************
      integer, intent(in   ):: new_mycpu,nstart
      integer, intent(in   ):: newchild(new_mycpu)

      integer n,nn,l,ll,mm1,mm2
      integer ix1,ix2,ilow,ihi,izn
      integer jy1,jy2,jlow,jhi,jzn
      integer kz1,kz2,klow,khi,kzn
      real(kind=dp) fll,difx,dify,difz

      n=nstart-1
      do nn=1,new_mycpu
         l =newchild(nn) 
         ll=link(isib,l)
         n=n+1
         link(idau,n)=newchild(nn)
         link(isib,n)=0

         nay(l )=nroot_sib
         nay(ll)=nroot_sib
         nay(n )=nroot_sib
         treept(id2nay,n)=huge(ONE)
         icount(n)=icount(l) + icount(ll)

         treept(ims,n)=treept(ims,l)+treept(ims,ll)
         fll=treept(ims,ll)/treept(ims,n)
         difx=treept(1,ll)-treept(1,l)
         dify=treept(2,ll)-treept(2,l)
         treept(1,n)=treept(1,l)+fll*difx
         treept(2,n)=treept(2,l)+fll*dify
#if NDIM==3
         difz=treept(3,ll)-treept(3,l)
         treept(3,n)=treept(3,l)+fll*difz
#endif

         mm1=key(l )-1  ; mm2=key(ll)-1

         ix1=mod(mm1     ,nznx) + 1 ; ix2=mod(mm2     ,nznx) + 1
         jy1=mod(mm1/nznx,nzny) + 1 ; jy2=mod(mm2/nznx,nzny) + 1

         ilow=min(ix1,ix2) ; ihi=max(ix1,ix2)
         jlow=min(jy1,jy2) ; jhi=max(jy1,jy2)

         do izn=ilow,ihi
            if(treept(1,n).lt.grid(izn,1))exit
         enddo
         izn= min(izn,ihi)
         key(n)=izn

         do jzn=jlow,jhi
            if(treept(2,n).lt.grid(jzn,2))exit
         enddo
         jzn=min(jzn,jhi)
         key(n)= key(n) + (jzn-1)*nznx

#if NDIM==3

         kz1=mm1/nplane + 1 ; kz2=mm2/nplane + 1
         klow=min(kz1,kz2)  ; khi=max(kz1,kz2)

         do kzn=klow,khi
            if(treept(3,n).lt.grid(kzn,3))exit
         enddo
         kzn=min(kzn,khi)
         key(n)= key(n) + (kzn-1)*nplane
#endif

      enddo

      return
      end subroutine makenodes
!---------------------------------------------------------------------
      subroutine getnearest(ivolume)
!*********************************************************************
!                                                                    *
!  Find nearest neighbor particle of each particle or node           *
!  still active.                                                     *
!                                                                    *
!  Subroutine by A. Nelson, based on code inherited through W Benz   *
!  from W. Press.  The structure of this routine is mostly Press.    *
!  Most of the (re)implementation is Nelson.                         *
!                                                                    *
! ihead(1,m)  : treept( ) index of the first node in the list        *
!                    of unassociated nodes contained in zone m       *
! ihead(2,m)  : treept( ) index of the first node in the list        *
!                    of previously created (i.e. on a previous loop  *
!                    through the nearest/findnods/makenodes process  *
! next(inode) : treept( ) index of the next node in grid zone m      *
! nay (inode) : treept( ) index of inode's nearest neighbor. On      *
!                    the first call here, nay(inode)=inode. After    *
!                    that, nay(inode)=inode only if inode has        *
!                    already been associated.                        *
!                                                                    *
!*********************************************************************
      integer, intent(in ):: ivolume

      integer ixvol,jyvol,kzvol
      integer ixlo,ixhi,ixgrid
      integer jylo,jyhi,jygrid
      integer kzlo,kzhi,kzgrid
      integer kplane,jkcoord

      logical prev_is_taken
      integer ncel,inode,nc,icoord,id,idir,k,kend
      integer jx,jy,jz,jjy,jjz,iw,idold,iwall
      integer limbox(ndim,2),newbox(ndim,2)
      real(kind=dp) d2min,d2,dmin,dwall(ndim,2)

#include "treefuncs"
!
! loop over grid cells to find nearest neighbors
!
      ixvol=1+mod( ivolume-1,nxvol)
      jyvol=1+mod((ivolume-1)/nxvol,nyvol)
      kzvol=1+(ivolume-1)/(nxvol*nyvol)
      ixlo=1+(ixvol-1)*nznvol ; ixhi= min(nznx,ixvol*nznvol)
      jylo=1+(jyvol-1)*nznvol ; jyhi= min(nzny,jyvol*nznvol)
      kzlo=1+(kzvol-1)*nznvol ; kzhi= min(nznz,kzvol*nznvol)

      do kzgrid=kzlo,kzhi
      kplane=(kzgrid-1)*nplane
      do jygrid=jylo,jyhi
      jkcoord=(jygrid-1)*nznx + kplane
      do ixgrid=ixlo,ixhi

         ncel= ixgrid + jkcoord
         inode=ihead(1,ncel)

         do while(inode.ne.0)
!
! initialize the zone limits and distances to the walls
! You'd think that the (much easier to read) looped 1..ndim form
! of the following would run just fast as this manual unrolling.
! But you'd be wrong. -AFN
!
! x
            limbox(1,1)=ixgrid-1            !add 1 below
            limbox(1,2)=limbox(1,1)
            newbox(1,1)=limbox(1,1)
            newbox(1,2)=limbox(1,2)
            dwall(1,1)=treept(1,inode)-grid(limbox(1,1),  1)
            dwall(1,2)=grid(limbox(1,2)+1,1)-treept(1,inode)
! y
            limbox(2,1)=jygrid-1
            limbox(2,2)=limbox(2,1)
            newbox(2,1)=limbox(2,1)
            newbox(2,2)=limbox(2,2)
            dwall(2,1)=treept(2,inode)-grid(limbox(2,1),  2)
            dwall(2,2)=grid(limbox(2,2)+1,2)-treept(2,inode)
! z
#if NDIM==3
            limbox(3,1)=kzgrid-1
            limbox(3,2)=limbox(3,1)
            newbox(3,1)=limbox(3,1)
            newbox(3,2)=limbox(3,2)
            dwall(3,1)=treept(3,inode)-grid(limbox(3,1),  3)
            dwall(3,2)=grid(limbox(3,2)+1,3)-treept(3,inode)
#endif
!
! Find the closest wall
!
            dmin=huge(ONE)
            do iwall=1,2
            do idir=1,ndim
               if(dwall(idir,iwall).lt.dmin)then
                  iw=iwall
                  id=idir
                  dmin=dwall(idir,iwall)
               endif
            enddo
            enddo
            idold=id
!
! check nodes in current cell, either all or only the new ones,
! depending on whether previous nay remains available. 
!
            k=ihead(1,ncel)
            if(nay(nay(inode)).eq.nroot_sib)then
               kend=0                      !previous nay is now associated.
               nc=0                        !must check every node 
               d2min=huge(ONE)
               prev_is_taken=.true.
            else                           !previous nay remains available.
               kend=ihead(2,ncel)          !we remember old nay data, so we
               nc=nay(inode)               !only need to check newly created nodes
               d2min=treept(id2nay,inode)
               prev_is_taken=.false.
            endif

            do while(k.ne.kend)
               if(k.ne.inode)then
                  d2=rr2(k,inode)
                  if(d2.lt.d2min)then
                     d2min=d2
                     nc=k
                  endif
               endif
            k=next(k)
            enddo

            do while(dmin*dmin.lt.d2min)
!
! reset search volume to full box (no-op first time through)
!
               newbox(idold,1)=limbox(idold,1)
               newbox(idold,2)=limbox(idold,2)
!
! and then expand it
!
               if(iw.eq.1)then
                  limbox(id,1)= limbox(id,1)-1
                  dwall (id,1)= treept(id,inode)-grid(limbox(id,1),id)
               else
                  limbox(id,2)= limbox(id,2)+1
                  dwall (id,2)= grid(limbox(id,2)+1,id)-treept(id,inode)
               endif
               newbox(id,1)=limbox(id,iw)
               newbox(id,2)=limbox(id,iw)
!
! find closest particle in the new volume
!
               jjz=0
#if NDIM==3
               do jz=newbox(3,1),newbox(3,2)
                  jjz=nplane*jz
#endif
                  do jy=newbox(2,1),newbox(2,2)
                     jjy=nznx*jy + jjz
                     do jx=newbox(1,1),newbox(1,2)
                        icoord=jx+1 + jjy
                        k   =ihead(1,icoord)
                        kend=ihead(2,icoord) ; if(prev_is_taken)kend=0 
                        do while(k.ne.kend)
                           d2=rr2(k,inode)
                           if(d2.lt.d2min)then
                              d2min=d2
                              nc=k
                           endif
                        k=next(k)
                        enddo
                     enddo
                  enddo
#if NDIM==3
               enddo
#endif
!
! find the new closest wall
!
               idold=id
               dmin=huge(ONE)
               do iwall=1,2
               do idir=1,ndim
                  if(dwall(idir,iwall).lt.dmin)then
                     iw=iwall
                     id=idir
                     dmin=dwall(idir,iwall)
                  endif
               enddo
               enddo
            enddo          !loop over nearest wall/node 
            nay(inode)=nc
            treept(id2nay,inode)=d2min

         inode=next(inode)
         enddo             !loop over nodes in current cell
      enddo                !x loop over hash grid cells
      enddo                !y loop over hash grid cells
      enddo                !z loop over hash grid cells

      return
      end subroutine getnearest
!---------------------------------------------------------------------
      subroutine revlists(newold,new,nvolumes)
!*********************************************************************
!                                                                    *
!  Remove nodes that have newly found siblings from                  *
!  the linked lists of unassociated nodes for each hash              *
!  grid cell, and put the newly created nodes onto those             *
!  linked lists.                                                     *
!                                                                    *
!  Subroutine by A. Nelson                                           *
!                                                                    *
!*********************************************************************
      integer, intent(in   ):: new,newold,nvolumes
      integer ncel,l,lold,m,n

!$    integer omp_get_max_threads
!$    external omp_get_max_threads

!
! Remove newly attached nodes 
!   Two steps:
!     1) determine if the current head of the list for this 
!        cell has been attached. If so, go down the linked list 
!        to find first unattached node or the end. Put in ihead 
!     2) determine if each successive node in the linked
!        chain of next(l) has been attached, if so, bypass it
!        and put the next next( ) there instead.
!
!$omp parallel default(none) if(nvolumes.gt.1)
!$omp& num_threads(min(ncells,omp_get_max_threads()))
!$omp&  private(ncel,l,lold)
!$omp&  shared(ncells,ihead,next,link)
!$omp do
      do ncel=1,ncells
         l=ihead(1,ncel)

         do while(l.ne.0)               !end of linked list?
            if(link(isib,l).eq.0)exit   !attached?
            l=next(l)                   !yes, go on to next on list
         enddo
         ihead(1,ncel)=l

         l=ihead(1,ncel)
         lold=l
         do while(l.ne.0)
            if(link(isib,l).eq.0)then   !not attached, advance current
               lold=l                   !pointer lold to l
            else                        !attached, jump over l and
               next(lold)=next(l)       !point link to next(l).
            endif
            l=next(l)
         enddo

         ihead(2,ncel)=ihead(1,ncel)    !ihead(2 ) is first 'old' node
      enddo
!$omp end parallel
!
! Put new nodes on linked lists
!
      do n=newold,new-1
         m=key(n)
         next(n)=ihead(1,m)
         ihead(1,m)=n
      enddo

      return
      end subroutine revlists
!---------------------------------------------------------------------
      subroutine relinkrootsibs
!*********************************************************************
!  Finish post-processing of tree nodes into ordered list.           *
!  Form more information see the findnodes routine and also          *
!     Makino 1990 JCP 87, 148                                        *
!     Dubinski 199? New Astronomy 1, 133                             *
!                                                                    *
!  Subroutine by A. Nelson.                                          *
!                                                                    *
!*********************************************************************
      integer ntot1,me,my_dau,my_dausib
      character(len=20), parameter:: where = ('relinkrootsibs')

      if(idbg.ge.3)print *,where
!
! In original treebuild the root node is in the last
! (ntotnodes) array position, so we start from there
! and define its new sibling to be one greater than the
! largest node in the tree.
!
      me=ntotnodes
      ntot1=ntotnodes+1
      link(isib,me)=ntot1
      link(isib,ntot1)=ntotnodes

! now fix rightmost root children

      my_dau=link(idau,me)
      do while(my_dau.ne.0) 
         my_dausib=link(isib,my_dau)
         link(isib,my_dausib)=ntot1

         my_dau=link(idau,my_dausib)
      enddo

      return
      end subroutine relinkrootsibs
!---------------------------------------------------------------------
      subroutine revgrid(natom,iheadtmp,nvolumes)
!*********************************************************************
!                                                                    *
!  Revise the hash grid roughly defining the node positions, and     *
!  renumber those nodes in the 1d numbering system defining its      *
!  position in the grid                                              *
!                                                                    *
!  It would be nice to be able to use the num_threads clause in the  *
!  omp parallel directives below, like this:                         *
!                                                                    *
!  num_threads(min(nzny,omp_get_max_threads()))                      *
!                                                                    *
!  but it appears that this triggers some bug. Compiler or           *
!  otherwise, I haven't got the time to chase it right now.          *
!  Symptoms are a segvio after running through a few iterations      *
!  of the loop, usually the second loop (decreasing the y zones)     *
!  putting print statements in, changes this behavior in several     *
!  ways. The bug apparently doesn't hit if debugging options are     *
!  turned on. The print statement behavior change makes me think     *
!  memory or stack corruption somehow.                               *
!                                                                    *
!  Subroutine by A. Nelson.                                          *
!                                                                    *
!*********************************************************************
      integer, intent(in   ):: natom
      integer, intent(inout):: iheadtmp(natom)
      integer, intent(inout):: nvolumes

      integer ncel(3),ncellsold
      integer nznxold,nznyold,nznzold,ncelnew,nplaneold
      integer izn,jzn,kzn,i,inode,nextinode,lim2
      character(len=20), parameter:: where = ('revgrid')

      if(idbg.ge.3)print *,where

      if(ncells.eq.1)return

      nhalf=max(1,nhalf/2)

      if(mod(ihalf,ndim).eq.0)then
         nznxold=nznx
         nznx=max(1,nznx/2)
         nplaneold=nplane
         nplane=nznx*nzny
         do izn=1,nznx
            grid(izn,1)=grid(2*izn,1)
         enddo
         grid(nznx,1)=grid(nznxold,1)

!$omp parallel do if(nvolumes.gt.8) default(none)
!$omp& shared(key,next,ihead,iheadtmp,ncells)
!$omp& firstprivate(nznxold,nplaneold,nplane,nznx,nzny,nznz)
!$omp& private(i,inode,izn,jzn,kzn,ncel,ncelnew,nextinode,lim2)
         do jzn=1,nzny
         do kzn=1,nznz  !possibly nznz=1 if 2d
         do izn=1,nznx

            ncelnew=   izn   + (jzn-1)*nznx    + (kzn-1)*nplane
            ncel(1)= 2*izn-1 + (jzn-1)*nznxold + (kzn-1)*nplaneold
            ncel(2)= 2*izn   + (jzn-1)*nznxold + (kzn-1)*nplaneold
            ncel(3)= 2*izn+1 + (jzn-1)*nznxold + (kzn-1)*nplaneold

            lim2=2
            if(2*izn+1.eq.nznxold)lim2=3

            iheadtmp(ncelnew)=0
            do i=1,lim2
               inode=ihead(2,ncel(i))
               do while(inode.ne.0)
                  nextinode=next(inode)
                  key     (inode  ) = ncelnew
                  next    (inode  ) = iheadtmp(ncelnew)
                  iheadtmp(ncelnew) = inode
                  inode=nextinode
               enddo
            enddo
            iheadtmp(ncells+ncelnew)=iheadtmp(ncelnew)
            do i=1,lim2
               inode=ihead(1,ncel(i))
               do while(inode.ne.ihead(2,ncel(i)))
                  nextinode=next(inode)
                  key     (inode  ) = ncelnew
                  next    (inode  ) = iheadtmp(ncelnew)
                  iheadtmp(ncelnew) = inode
                  inode=nextinode
               enddo
            enddo
         enddo
         enddo
         enddo

      elseif(mod(ihalf,ndim).eq.1)then
         nznyold=nzny
         nzny=max(1,nzny/2)
         nplaneold=nplane
         nplane=nznx*nzny

         do jzn=1,nzny
            grid(jzn,2)=grid(2*jzn,2)
         enddo
         grid(nzny,2)=grid(nznyold,2)

!$omp parallel do if(nvolumes.gt.8) default(none)
!$omp&  shared(key,next,ihead,iheadtmp,ncells)
!$omp&  firstprivate(nplaneold,nplane,nznx,nzny,nznz,nznyold)
!$omp& private(i,inode,izn,jzn,kzn,ncel,ncelnew,nextinode,lim2)
         do izn=1,nznx
         do kzn=1,nznz  !possibly nznz=1 if 2d
         do jzn=1,nzny

            ncelnew= izn +       (jzn-1)*nznx + (kzn-1)*nplane
            ncel(1)= izn + ((2*jzn-1)-1)*nznx + (kzn-1)*nplaneold
            ncel(2)= izn + ((2*jzn  )-1)*nznx + (kzn-1)*nplaneold
            ncel(3)= izn + ((2*jzn+1)-1)*nznx + (kzn-1)*nplaneold

            lim2=2
            if(2*jzn+1.eq.nznyold)lim2=3

            iheadtmp(ncelnew)=0
            do i=1,lim2
               inode=ihead(2,ncel(i))
               do while(inode.ne.0)
                  nextinode=next(inode)
                  key     (inode  ) = ncelnew
                  next    (inode  ) = iheadtmp(ncelnew)
                  iheadtmp(ncelnew) = inode
                  inode=nextinode
               enddo
            enddo
            iheadtmp(ncells+ncelnew)=iheadtmp(ncelnew)
            do i=1,lim2
               inode=ihead(1,ncel(i))
               do while(inode.ne.ihead(2,ncel(i)))
                  nextinode=next(inode)
                  key     (inode  ) = ncelnew
                  next    (inode  ) = iheadtmp(ncelnew)
                  iheadtmp(ncelnew) = inode
                  inode=nextinode
               enddo
            enddo
         enddo
         enddo
         enddo

      else

#if NDIM==3

         nznzold=nznz
         nznz=max(1,nznz/2)
         do kzn=1,nznz
            grid(kzn,3)=grid(2*kzn,3)
         enddo
         grid(nznz,3)=grid(nznzold,3)

!$omp parallel do if(nvolumes.gt.8) default(none)
!$omp& shared(key,next,ihead,iheadtmp,ncells)
!$omp& firstprivate(nplane,nznx,nzny,nznz,nznzold)
!$omp& private(inode,izn,jzn,kzn,ncel,ncelnew,nextinode,lim2,i)
         do jzn=1,nzny
         do izn=1,nznx
         do kzn=1,nznz

            ncelnew= izn + (jzn-1)*nznx +       (kzn-1)*nplane
            ncel(1)= izn + (jzn-1)*nznx + ((2*kzn-1)-1)*nplane
            ncel(2)= izn + (jzn-1)*nznx + ((2*kzn  )-1)*nplane
            ncel(3)= izn + (jzn-1)*nznx + ((2*kzn+1)-1)*nplane

            lim2=2
            if(2*kzn+1.eq.nznzold)lim2=3

            iheadtmp(ncelnew)=0
            do i=1,lim2
               inode=ihead(2,ncel(i))
               do while(inode.ne.0)
                  nextinode=next(inode)
                  key     (inode  ) = ncelnew
                  next    (inode  ) = iheadtmp(ncelnew)
                  iheadtmp(ncelnew) = inode
                  inode=nextinode
               enddo
            enddo
            iheadtmp(ncells+ncelnew)=iheadtmp(ncelnew)
            do i=1,lim2
               inode=ihead(1,ncel(i))
               do while(inode.ne.ihead(2,ncel(i)))
                  nextinode=next(inode)
                  key     (inode  ) = ncelnew
                  next    (inode  ) = iheadtmp(ncelnew)
                  iheadtmp(ncelnew) = inode
                  inode=nextinode
               enddo
            enddo
         enddo
         enddo
         enddo
#endif

      endif

      nxvol=1+nznx/nznvol ; nyvol=1+nzny/nznvol ; nzvol=1+nznz/nznvol
      if(ndim.eq.2)nzvol=1
      nvolumes=nxvol*nyvol*nzvol

      ncellsold=ncells

      ncells=nplane*nznz
      ihalf = ihalf + 1
      do i=1,ncells
         ihead(1,i)=iheadtmp(i)
         ihead(2,i)=iheadtmp(ncellsold+i)
      enddo

      return
      end subroutine revgrid
!---------------------------------------------------------------------
      subroutine getbranchroots
!*********************************************************************
!                                                                    *
! Get a list of branches for the tree update (eg. revpoles/revnodes) *
! to work on in parallel. This works well for parallel runs with     *
! non-flat memory.                                                   *
!                                                                    *
! The idea it to divide the work into some small number of           *
! independent branches, update them, then update a few orphan        *
! nodes that live in between these branches (and above them)         *
! The size of these branches would ideally be exactly                *
! ntotnodes/numcpus but this is not possible in practice.            *
! Some particles always end up as `flyaways' from the main           *
! region, and therefore only get put into the tree very high up.     *
! Therefore use ntotnodes/(10*numcpus) as a maximum branch size.     *
! 10 is just a number. We could use a different number.              *
! Tune as needed.                                                    *
!                                                                    *
! lstbranches   A list of tree branches that can be updated          *
!               independently                                        *
! numbranches   The number of such branches                          *
!                                                                    *
! Subroutine by A. Nelson                                            *
!                                                                    *
!*********************************************************************

      integer numcpus,maxbranchsize
      integer me,iroot_sib,num,my_sib
      integer icpu,nodesperproc,numnodes,nodessofar

      character(len=20), parameter:: where = ('getbranchroots')

      if(idbg.ge.2)print *,where

! Get the independent branches, for tree updates (rtree) 
!
      call numprocessors(numcpus)
      numcpus_sav=numcpus         !rtree requires same numcpus as here
                                  !this should be automatic, but lets
                                  !make it more bulletproof

      numbranches=1 ; lstbranches(numbranches)=nroot
      nbrnchstart(1,1)=1
      nbrnchstart(2,1)=1
      if(numcpus.eq.1)return

      maxbranchsize=max(maxclumpsize,ntotnodes/(10*numcpus))
      me=nroot ; iroot_sib=link(isib,me)

      nodesperproc=ntotnodes/numcpus
      nodessofar=0  ;icpu=0

      numbranches=0
      do while(me.ne.iroot_sib)
         my_sib=link(isib,me)
         numnodes=my_sib-me
         num= numnodes/2 + 1
         if(num.gt.maxbranchsize)then
            me=link(idau,me)
            nodessofar=nodessofar+1
         else
            numbranches=numbranches+1
            lstbranches(numbranches)=me
            me=link(isib,me)
            nodessofar=nodessofar+numnodes
            if(nodessofar.ge.icpu*nodesperproc)then
               icpu=icpu+1
               nbrnchstart(1,icpu)=numbranches
               nbrnchstart(2,icpu-1)=numbranches-1
            endif
         endif
      enddo
      nbrnchstart(2,numcpus)=numbranches

      if(numbranches.gt.maxbranches)then
         stop'getbranchroots:Need bigger branch array in treevars'
      endif

      return
      end subroutine getbranchroots
!---------------------------------------------------------------------
      subroutine sorttree
!*********************************************************************
!                                                                    *
! Sort the tree data to produce consecutive ordering.                *
! `Consecutive' means in the same order as nodes are                 *
! accessed if every node in the tree is opened one after             *
! the other. This speeds up the force/neighbor calculation by        *
! organizing data which is accessed frequently nearby in memory.     *
!                                                                    *
! Produce two arrays linking the original sph particle               *
! ordering to the new sorted ordering and back                       *
!                                                                    *
!   linksphtotree: linksphtotree(i)=n  means that the i'th memory    *
!                    location in the list of sph particles is the    *
!                    same as the n'th position in the list of tree   *
!                    nodes. Use this when converting from sph        *
!                    format to tree format                           *
!                                                                    *
!   linktreetosph: linktreetosph(i)=n  means that the i'th memory    *
!                     location in the list of tree positions is      *
!                     the same as the n'th position in the list      *
!                     of sph particles. Use this when converting     *
!                     from tree format to sph format.                *
!                                                                    *
!   Note that in both linksphtotree and linktreetosph the list of    *
!   sph points is ill-defined for particle `numbers' greater than    *
!   natom. For particles > natom, the positions correspond to        *
!   the node's original position in the unsorted tree.               *
!                                                                    *
!  Subroutine by A. Nelson.                                          *
!                                                                    *
!*********************************************************************

      integer my_cpu,numcpus
      integer nbegin,nend,nsofar,n_in_me
      integer me,my_dau,my_sib
      integer n

      character(len=20), parameter:: where = ('sorttree')
      if(idbg.ge.2)print *,where
!
! make the links between the original unsorted sph ordering
!   and the reordered tree, starting at the root node, which
!   is numbered ntotnodes in the originally created (sph) numbering 
!
!$omp parallel default(none)
!$omp& private(my_cpu,numcpus,nbegin,nend,n,nsofar,n_in_me)
!$omp& private(me,my_dau,my_sib)
!$omp& shared(ntotnodes,icount,link,linksphtotree,linktreetosph)
!
! Limits of the node partition allocated to my_cpu
!
      call get_mycpu(my_cpu) ; call numthreads(numcpus)
      nbegin= ((my_cpu-1)*ntotnodes)/numcpus + 1
      nend  = (    my_cpu*ntotnodes)/numcpus
      if(my_cpu.eq.numcpus)nend=ntotnodes
!
! Find first node in my_cpu's partition, called 'me'
!
      me=ntotnodes
      nsofar=1
      do while(nsofar.lt.nbegin)
          my_dau=link(idau,me)
          my_sib=link(isib,me)

          n_in_me=2*icount(me)-1
          if(nsofar+n_in_me.gt.nbegin)then
             nsofar=nsofar+1
             me=my_dau
          else
             nsofar=nsofar+n_in_me
             me=my_sib
          endif
      enddo
!
! Make translation links between sph and tree ordering
!
      do n=nbegin,nend 
         linksphtotree(me)=n
         linktreetosph(n)=me

         my_dau=link(idau,me)
         my_sib=link(isib,me)
         if(my_dau.eq.0)then
            me=my_sib
         else
            me=my_dau
         endif
      enddo
!$omp end parallel

!
! take care of root's `sibling'...the end of list flag
!
      linksphtotree(ntotnodes+1)=ntotnodes+1
      linktreetosph(ntotnodes+1)=ntotnodes+1

      return
      end subroutine sorttree
!---------------------------------------------------------------------
      subroutine updatelinks(ntotnodes,newdau,newsib)
!*********************************************************************
!                                                                    *
! Update the links to the sibling and daughter nodes                 *
! for the new ordering, determined in sorttree                       *
!                                                                    *
!  Subroutine by A. Nelson.                                          *
!                                                                    *
!*********************************************************************
      integer, intent(in)   :: ntotnodes
      integer, intent(inout)::newdau(ntotnodes),newsib(ntotnodes)

      integer i,j
      integer my_dauold,my_sibold

      character(len=20), parameter:: where = ('updatelinks')
      if(idbg.ge.2)print *,where
!
! set nroot to be first node in tree. 
!
      nroot=1

!$omp parallel default(none) 
!$omp& private (i,j,my_dauold,my_sibold)
!$omp& shared(ntotnodes,link,newdau,newsib)
!$omp& shared(linktreetosph,linksphtotree)
!$omp do
      do i=1,ntotnodes
         j=linktreetosph(i)        !get the original node id
         my_dauold=link(idau,j)    !then find the daughter and
         my_sibold=link(isib,j)    !sibling on the original list 

         if(my_dauold.eq.0)then
            newdau(i)=0
         else
            newdau(i)=linksphtotree(my_dauold)
         endif
         newsib(i)=linksphtotree(my_sibold)
      enddo
!$omp do 
      do i=1,ntotnodes
         link(idau,i)=newdau(i)
         link(isib,i)=newsib(i)
         newdau(i)=0             !required cleanup needed for 
         newsib(i)=0             !equivalanced array 'active'
      enddo
!$omp end parallel

      return
      end subroutine updatelinks
!---------------------------------------------------------------------
      subroutine gethclumps(irevise,numclumps,lstclumps)
!*********************************************************************
!                                                                    *
!  Get exact sizes all clumps, useful for reducing time for          *
!  treewalks for gravity.                                            *
!                                                                    *
!  Subroutine by A. Nelson.                                          *
!                                                                    *
!*********************************************************************
      integer, intent(in):: irevise
      integer, intent(in):: numclumps, lstclumps(numclumps)

!$    integer  omp_get_max_threads
!$    external omp_get_max_threads

      integer numcpus,my_cpu
      integer ibot,itop,jbot,jtop

      integer jclump,iclump,me,icl_sib
      real(kind=dp) rmax,rad
      character(len=20), parameter:: where = ('gethclumps')

#include "treefuncs"

      if(idbg.ge.3)print *,where

!$omp parallel default(none) 
!$omp& num_threads(min(numclumps,omp_get_max_threads()))
!$omp&  shared(ntotnodes,numclumps,lstclumps,link,treept)
!$omp&  private (jclump,iclump,me,rad,rmax)
!$omp&  private(my_cpu,numcpus,ibot,itop,jbot,jtop)

      call get_mycpu(my_cpu)
      call numthreads(numcpus)

! divide clumps between processors and get limits for my_cpu's loop

      jbot= 1 + ((my_cpu-1)*numclumps)/numcpus
      jtop=         (my_cpu*numclumps)/numcpus
      jtop=min(numclumps,jtop)

      ibot=lstclumps(jbot)
      if(my_cpu.ne.numcpus)then
         itop=lstclumps(jtop+1)-1
      else
         itop=ntotnodes
      endif

      jclump=jtop
      iclump=lstclumps(jclump)

      rmax=zero
      do me=itop,ibot,-1
         if(link(idau,me).eq.0)then
            rad=sqrt(rr2(iclump,me)) + treept(ihnode,me)
            rmax=max(rmax,rad)
         endif
         if(me.eq.iclump)then
            treept(ihnode,iclump)=rmax
            jclump=max(1,jclump-1)     !special case for last iter to
            iclump=lstclumps(jclump)   !avoid access to 0 element
            rmax=zero                  !(which never gets used anyway)
         endif
      enddo
!$omp end parallel

      return
      end subroutine gethclumps
!---------------------------------------------------------------------
      subroutine gethbunches
!*********************************************************************
!                                                                    *
!  Get final values for the sizes of all of the bunches              *
!  of particles grouped together for treewalking with grape.         *
!                                                                    *
!  Subroutine by A. Nelson.                                          *
!                                                                    *
!*********************************************************************
      integer my_cpu,numcpus
      integer ibot,itop,jbot,jtop

!$    integer  omp_get_max_threads
!$    external omp_get_max_threads

      integer jclump,iclump
      integer me
      real(kind=dp) rmax,rad
      character(len=20), parameter:: where = ('gethbunches')

#include "treefuncs"

      if(idbg.ge.3)print *,where

!$omp parallel default(none) 
!$omp& num_threads(min(numbunches,omp_get_max_threads()))
!$omp&  shared(ntotnodes,numbunches,lstbunches,treept,link)
!$omp&  private (jclump,iclump,me,rad,rmax)
!$omp&  private(my_cpu,numcpus,ibot,itop,jbot,jtop)

      call get_mycpu(my_cpu)
      call numthreads(numcpus)

! divide clumps between processors and get limits for my_cpu's loop

      jbot= 1 + ((my_cpu-1)*numbunches)/numcpus
      jtop=         (my_cpu*numbunches)/numcpus
      jtop=min(numbunches,jtop)

      ibot=lstbunches(jbot)
      if(my_cpu.ne.numcpus)then
         itop=lstbunches(jtop+1)-1
      else
         itop=ntotnodes
      endif

      jclump=jtop
      iclump=lstbunches(jclump)

      rmax=zero
      do me=itop,ibot,-1
         if(link(idau,me).eq.0)then
            rad=sqrt(rr2(iclump,me)) + treept(ihnode,me)
            rmax=max(rmax,rad)
         endif
         if(me.eq.iclump)then
            treept(ihnode,iclump)=rmax
            jclump=max(1,jclump-1)        !reason for max: see
            iclump=lstbunches(jclump)     !comment in gethclumps
            rmax=zero
         endif
      enddo
!$omp end parallel

      return
      end subroutine gethbunches
!---------------------------------------------------------------------
      subroutine gethnodes(irevise,numclumps,lstclumps)
!*********************************************************************
!                                                                    *
!  Get final values for the sizes of all of the subnodes             *
!  of the clumps grouped together for treewalking.                   *
!  Could do without this routine but it speeds up getneigh           *
!  to do it this way.                                                *
!                                                                    *
!  If the clumps are very big, just reduce the clump sizes           *
!  themselves, not any of the subnodes, in order to save time.       *
!                                                                    *
!  Subroutine by A. Nelson.                                          *
!                                                                    *
!*********************************************************************
      integer, intent(in):: irevise
      integer, intent(in):: numclumps, lstclumps(numclumps)

      integer jclump,iclump
      integer isn,isnode,me,i
      integer na,list(maxclumpsize)
      integer is,isubnode(maxclumpsize-1)
      integer lim(2,maxclumpsize-1)
      real(kind=dp) rmax,rad
      character(len=20), parameter:: where = ('gethnodes')

#include "treefuncs"

      if(idbg.ge.3)print *,where

      if(maxclumpsize.gt.max_exact_h)then

         call gethclumps(irevise,numclumps,lstclumps)

      else

!$omp parallel do default(none)
!$omp& shared(numclumps,lstclumps,treept)
!$omp& private (jclump,iclump,is,isubnode,na,list,lim)
!$omp& private (i,me,rmax,rad,isn,isnode)
         do jclump=1,numclumps
            iclump=lstclumps(jclump)

            call getallsubnodes(iclump,is,isubnode,na,list,lim)
            if(na.le.2)cycle
            do isn=1,is
               if(lim(2,isn)-lim(1,isn).eq.1)cycle   !pairs already exact
               isnode=isubnode(isn)
               rmax=zero
               do i=lim(1,isn),lim(2,isn)
                  me=list(i)
                  rad=sqrt(rr2(isnode,me)) + treept(ihnode,me)
                  rmax=max(rmax,rad)
               enddo
               treept(ihnode,isnode)=rmax
            enddo
         enddo

      endif

      return
      end subroutine gethnodes
!---------------------------------------------------------------------
      subroutine failbuild(ntreelev,maxtreelev,nremain,nremainold)

      integer, intent(in)::ntreelev,maxtreelev,nremain,nremainold

      print *,' '
      print *,' '
      print *,'THERE WAS A PROBLEM BUILDING THE TREE'
      print *,' '
      print *,'Number of tree levels so far    :',ntreelev
      print *,'Coded maximum number of levels  :',maxtreelev
      print *,'Number of unassociated nodes    :',nremain
      print *,'Old number of unassociated nodes:',nremainold
      print *,' '
      print *,'You have either '
      print *,'  -A very strange particle distribution'
      print *,'     Are your particles exactly positioned on a'
      print *,'     lattice? If so, nearest neighbors may not be'
      print *,'     unique. Circular chains could develop. Try'
      print *,'     giving their positions a random perturbation of'
      print *,'     magnitude 5e-16 or so. Other pathological'
      print *,'     distributions are very unlikely but may be'
      print *,'     happening if you find that ntreelev=maxtreelev'
      print *,'     solve by increasing the maxtreelev parameter'
      print *,' '
      print *,'  -A very large number of particles'
      print *,'     It may be possible to overflow some integers'
      print *,'     in the tree build if you have more than about'
      print *,'     1e7 particles in 3d or 2e6 particles in 2d'
      print *,'     I''ve found some locations for this and made'
      print *,'     them into long integers. There may be others'
      print *,' '
      print *,'  -A VERY, VERY large number of particles'
      print *,'     You will probably want to change every other'
      print *,'     integer array to long integer if this is the'
      print *,'     case, also you need to increase the' 
      print *,'     maxtreelev parameter'
      print *,' '
      print *,'  -Particles with damage in their positions'
      print *,'     likely if nremain=nremainold and' 
      print *,'               ntreelev<maxtreelev'
      print *,'     solve by fixing the damage'
      print *,' '
      print *,'  -Run out of stack'
      print *,'     VINE, like many fortran programs, requires a large'
      print *,'     stack to run and it can crash with strange'
      print *,'     unrepeatable errors, especially in the treebuild,'
      print *,'     but also elsewhere if you don''t have enough'
      print *,'     stackspace. Try the limit command (in unix) and do'
      print *,'     ''limit stackspace unlimited'''
      print *,'     There are other variants of this fix that may be'
      print *,'     needed for OMP parallel operations for the slave'
      print *,'     stacks. See discussion in the relevant'
      print *,'     INCLUDE/makefile.<whatever> for your compiler'
      print *,' '
      print *,'  -Found a bug in the tree build'
      print *,'     solve by fixing the bug'
      print *,'       Likely candidates: '
      print *,'         -Are the sorts sorting correctly?'
      print *,'            print out and plot these data. Sorted?'
      print *,'            try on different cpu count. Works?'
      print *,'            Try serial sorts (i.e. not just with'
      print *,'            ncpus=1, but with PARALLEL=0 in the makefile'
      print *,'            Works? Contact your compiler vendor. The'
      print *,'            sort is insidiously difficult for compilers'
      print *,'            to do correctly. We''ve found lots of'
      print *,'            compiler bugs from that source'
      print *,'         -Is the hash grid revision working correctly?'
      print *,'            verify that the nodes are still inside'
      print *,'            their assigned cell'
      print *,'         -There are probably others '
      print *,' '
      print *,'  -Found a nasty compiler, openmp synchronization, or'
      print *,'     hardware bug. The treebuild is extraordinarily'
      print *,'     sensitive to this issue, but it can occur '
      print *,'     elsewhere too, with a bus error or segvio'
      print *,'     try rerunning. Does it continue right through'
      print *,'          where it aborted this time?'
      print *,'     try running on a different architecture or compiler'
      print *,'          Does it run there?'
      print *,'     try doing some RAM memory sanity checks.'
      print *,'          Do you have some crappy 3rd party RAM?'
      print *,' '
      print *,'     beyond that, you might not find a solution'
      print *,'     unless you are willing to do a lot of digging'
      print *,'     and then scream at your compiler or hardware vendor'
      print *,' '
      print *,'In any case, you need a bottle of something'
      print *,'strong because the present tree build has failed'
      print *,' '

      stop'IT IS A SAD DAY: The tree build has failed'

      end subroutine failbuild

!---------------------------------------------------------------------
      end module treemake


==> vineSRC/vine1.0.7/base/src/treesort.F <==
      module treesort
!****************************************************************
! This module is a component of VINE, copyright by the authors, *
! as listed below. Please see the COPYING and LICENSE files     *
! in the parent directory for additional information.           *
! This notification is present as an attempt to follow the      *
! recommendations for licensing published on the FSF page.      * 
!*********************************************************************
!  This file contains the VINE module to do a parallel quick sort    *
!  on a list of particles.                                           *
!                                                                    *
!  Use the parallel quicksort algorithm as discussed in              *
!     Sanders and Hansch (1997) 4th International Symposium          *
!             on Solving Irregularly Structured Problems             *
!             in Parallel. Lecture Notes in Computer Science         *
!             (LNCS), Number 1253, p13-24 Springer                   *
!                                                                    *
!  The quicksort algorithm itself was invented by C. A. R. Hoare,    *
!  who also is responsible for the following pithy quote:            *
!                                                                    *
!  "I conclude that there are two ways of constructing a software    *
!   design: One way is to make it so simple that there are           *
!   obviously no deficiencies and the other way is to make it so     *
!   complicated that there are no obvious deficiencies"              *
!                                                                    *
!  Users of this module must decide for themselves which design      *
!  strategy it follows. Unfortunately, after having written the      *
!  code and later attempted to debug it, my bet is on the second :/  *
!                                                                    *
!  Overview of the method                                            *
!     1) Divide the array into nsegments segments of equal length    *
!        where nsegments=number of cpus available                    *
!     2) Do quicksort on each segment                                *
!     3) Find npartitions-1 pivots as the median of the              *
!         (medians,quartiles,whatever) of each segment, where        *
!         npartitions can take the values 2, 3 or 4 depending        *
!         on how many cpu segments are in the current set.           *
!     4) Divide segments into npartitions partitions. Associate      *
!        one cpu from each partition with corresponding cpus in      *
!        the other sets. For example, with two partitions you        *
!        have cpu pairs.                                             *
!     5) For each association (e.g. for nsegments=8 pairs are:       *
!          1/5, 2/6 etc) do:                                         *
!          send >pivot part of lower cpu segment to upper cpu        *
!          send <pivot part of upper cpu segment to lower cpu        *
!     6) Merge together                                              *
!     7) Now we have npartitions sets of numcpu/npartitions sorted   *
!        lists. The lower sets have all elements below the           *
!        corresponding pivots. The upper sets have all elements      *
!        above the pivot.                                            *
!     8) Do steps 3--7 again for each set recursively until we have  *
!        ncpu sets of 1 cpu sorted lists. For example, for the       *
!        8cpu example in 5) we now have sets 1-4 and 5-8 cpus.       *
!        Pair 1/3 and 2/4, 5/7 and 6/8. Gives 4 sets of ncpu/4       *
!        sorted lists. Repeat with 1/2, 3/4, 5/6, 7/8. Then done.    *
!                                                                    *
!  Nomenclature                                                      *
!     Segment: a grouping of data values assigned to one cpu.        *
!     Set    : a group of segments with possible array values        *
!              in the same range (i.e. initially -inf to +inf,       *
!              thereafter -inf to pivot etc)                         *
!     Partition: A division increment of a set. One partition        * 
!              contains or will contain a group of segments to       *
!              which data from all other partitions is sent if it    *
!              satisfies the condition of being on the same side     *
!              of some pivot value. Partitions in one merge cycle    *
!              are promoted to be sets in the next cycle.            *
!     Associate: a segment that is part of a grouping of segments    *
!              that are going to exchange data.                      *
!              There is a maximum of one associate per partition.    *
!              It is possible to have one more associate than        *
!              partitions if there is an unbalanced top segment,     *
!              That would have no parter otherwise. For example,     *
!              with 7 segments, we separate into 3 partitions of     *
!              two segments each, except the first association.      *
!              Specifically, the associations are 1/4/7, 2/5 and 3/6 *
!                                                                    *
!  Implementation notes:                                             *
!     1) S&H claim that their best version (of about 70 or so)       *
!        produces a speedup of about 780/1000 on random data.        *
!        The data we expect this routine to see are very definitely  *
!        not random, so the speedup we get is much lower.            *
!                                                                    *
!     2) This version is generalized to allow for non-power of two   *
!        processor counts. This means that some processors become    *
!        idle part way through the sorting process, since they       *
!        cannot be associated with another processor(s).             *
!                                                                    *
!     3) S&H use multiple pivots, (e.g. quartiles) to partition      *
!        the data. This does not seem to buy very much for our case, *
!        presumably because the data are typically not randomly      *
!        distributed, so that quartiles produce values that are      *
!        off by quite a bit, fairly easily. At least it doesn't      *
!        appear to degrade performance much, if at all, so I've      *
!        left it on. It should be possible to change the value       *
!        of maxpartitions below, to 2 or 3 (but not >4), to          *
!        return to smaller number of pivots, but this particular     *
!        version has only been tested with maxpartitions=4.          *
!                                                                    *
!     4) All subroutines in this module are 'contain'ed in the       *
!        main, public pquick routine. This way we don't have to      *
!        give arguments to many of the calls. For reasons I don't    *
!        fully understand, the containment process appears only      *
!        to work for openmp SHARED variables on some compilers.      *
!        PRIVATE variables must still be passed directly.            *
!                                                                    *
!     5) In general, this module seems to be very tough for openmp   *
!        to get right.                                               *
!                                                                    *
!     6) The fact that lots of variables are `save'd is due to a     *
!        bug in the intel fortran compiler: it chokes on this code   *
!        if you don't have the saves in. This workaround is from     *
!        an intel support person. Someday they may even fix the      *
!        bug itself (variables go out of scope in contained routines *
!        when omp is on)                                             *
!                                                                    *
!  Future optimizations:                                             *
!    1) Do all ndim (2 or 3) sorts at one time. This will improve    *
!       parallel performance by making the effective cpu count       *
!       ndim times smaller.                                          *
!    2) Randomize order of input data. Not clear this will be        *
!       helpful. If so, it would improve somewhat both the serial    *
!       and parallel performance by keeping partitions more          *
!       equally sized.                                               *
!                                                                    *
!  Written by Andy Nelson                                            *
!*********************************************************************
      use kinds , only:dp
      use dimens
      use constants

      implicit none

      public pquick
      private

! Set the number of maximum number of partitions for 
! the merge cycles in the parallel part of the sort.
! npartitions=2 for standard single pivot setups. 
! npartitions=3 for thirds   pivots.
! npartitions=4 for quartile pivots.
!
      integer, parameter:: maxpartitions=4

      contains
      subroutine pquick(n,idir,array,indx,iwork,arr2sort,work)
!*********************************************************************
!                                                                    *
!  Do a quicksort on variables in array `arr', defined below         *
!                                                                    *
!  Input variables:                                                  *
!                                                                    *
!  n       : length of the sorting arrays                            *
!  idir    : index of the array to be sorted (i.e. direction.x,y,z)  *
!  arr     : multidimensional array where unsorted values are found  *
!  indx    : a pointer into which the sorted indices of arr          *
!            are stored                                              *
!  arr2sort: real work array. Returns values in sorted order.        *
!  iwork   : integer work array.                                     *
!   work   : real work array.                                        *
!                                                                    *
!    arr2sort is sorted too even though it is never used (in the     *
!    caller) because the memory access speeds are better for the     *
!    continuing sorting process if the partially sorted values are   *
!    nearby in memory, as well as the indices.                       *
!                                                                    *
!  This sort can be transformed into a sort of an array              *
!  with holes by adding a `list' argument to the arrays passed       *
!  above and then replacing the first loop with:                     *
!                                                                    *
!     do i=1,n                                                       *
!        indx(i)=i                                                   *
!        arr2sort(i)=arr(idir,list(i))                               *
!     enddo                                                          *
!                                                                    *
!  Subroutine by A. Nelson                                           *
!                                                                    *
!*********************************************************************
      integer         , intent(in) :: n,idir
      real(kind=dp), intent(in) :: array(ndim3,n)

      integer         , intent(out), target :: indx    (ndim*n)
      integer         , intent(out), target :: iwork   (ndim*n)
      real(kind=dp), intent(out), target :: arr2sort(ndim*n)
      real(kind=dp), intent(out), target :: work    (ndim*n)
      integer         , save, pointer, dimension(:) :: indxsrc, indxdest
      real(kind=dp), save, pointer, dimension(:) :: arrsrc , arrdest
!
! left and right limits of array elements touchable by each cpu
! i.e. the left and right limits of the set.
!
      integer, save:: lr_limits(2,maxcpus)
!
! lower and upper (1,2) limits of the elements in
! the partitioned segments of the sort array.
!
      integer, save:: partition_lims(2,maxpartitions,maxcpus)
      integer, save:: my_lims(2,maxpartitions+1)
!
! index of starting/ending destination array 
! elements into which arrays are merged
!
      integer, save:: ioffset(2,maxpartitions)
!
! array pivot values
!
      real(kind=dp), save:: pivot(maxpartitions-1)
!
! which segments in which partitions, will my_seg pass data to and from:
!
      integer, save:: my_associates(maxpartitions+1,maxcpus)

      integer, save:: npasses,nperproc,i
      integer, save:: nsegments,nsegs_per_set,nsegs_in_myset
      integer, save:: npartitions,nsegs_per_partition,my_partition
      integer, save:: nseg_l,nseg_r,iseg,my_seg
      integer, save:: mb,mt

      logical, save:: i_am_active

      character(len=20), parameter::where='pquick'
      if(idbg.ge.4)print *,where

!$omp parallel default(none) 
!$omp& shared(indx,arr2sort)
!$omp& shared(arrsrc,arrdest,indxsrc,indxdest)
!$omp& shared(idir,n,array,iwork,work,lr_limits)
!$omp& private(npasses,nsegments,nperproc,i)
!$omp& private(nsegs_per_set,nsegs_in_myset,nsegs_per_partition)
!$omp& private(npartitions,nseg_l,nseg_r)
!$omp& private(my_seg,my_partition,my_associates,i_am_active)
!$omp& private(partition_lims,my_lims,ioffset)
!$omp& private(pivot,mb,mt)

      call numthreads(nsegments)
      call get_mycpu(my_seg)

      if(nsegments.gt.maxcpus)then
         stop'pquick:maxcpus is dimensioned too small-reset larger'
      endif
!
! Do a workless run through to determine 
! how to point at the src and dest arrays 
!
      npasses=0
      nseg_l=1 ; nseg_r=nsegments
      nsegs_in_myset=nsegments ; nsegs_per_set=nsegments
      do while(nsegs_per_set.gt.1)
         call setpartitions(nseg_l,nseg_r,nsegs_in_myset,my_seg,
     &                      npartitions,nsegs_per_partition,
     &                      my_partition,my_associates)
         nseg_r=nseg_l + nsegs_per_partition*my_partition     - 1
         nseg_l=nseg_l + nsegs_per_partition*(my_partition-1)
         nsegs_in_myset = nseg_r - nseg_l + 1
         nsegs_per_set=nsegs_per_partition

         npasses=npasses+1
      enddo

!$omp single
      if(mod(npasses,2).eq.0)then
         indxsrc  => indx  ; arrsrc  => arr2sort
         indxdest => iwork ; arrdest => work
      else
         indxsrc  => iwork ; arrsrc  => work
         indxdest => indx  ; arrdest => arr2sort
      endif
!$omp end single

      nperproc=n/nsegments
      lr_limits(1,my_seg) = 1 + nperproc*(my_seg-1)
      lr_limits(2,my_seg) =     nperproc*my_seg
      if(my_seg.eq.nsegments)lr_limits(2,my_seg) = n
!
! Copy data for my_seg into sorting array
!
      do i=lr_limits(1,my_seg),lr_limits(2,my_seg)
         indxsrc(i)=i
         arrsrc (i)=array(idir,i)
      enddo
!
! Sort local data first
!
      call quick(my_seg)

!$omp barrier
!====================================================
!====================================================
! wait for everyone to finish their segment, then if
! nsegments>1, start in on a series of merge cycles.
!====================================================
!====================================================

!================================================================
! Start with one set of all segments that encompasses all the
! cpus. recursively divide each set into npartitions partitions
! each with nsegs_per_partition segments. Determine pivot 
! values that separate the data on each segment into npartitions,
! then migrate these data to the appropriate partner cpu in
! the corresponding partition. Disable the top cpus when sets 
! have a cpu count such that mod(nsegs_per_set,npartitions).ne.0
!================================================================

      nseg_l=1 ; nseg_r=nsegments

      nsegs_per_set =nsegments
      nsegs_in_myset=nsegments
      i_am_active=.true.

      do while(npasses.gt.0) 

         if(i_am_active)then
!
! Partition this set of cpus.
!
            call setpartitions(nseg_l,nseg_r,nsegs_in_myset,my_seg,
     &                         npartitions,nsegs_per_partition,
     &                         my_partition,my_associates)
!
! Get pivots for this set of cpus
!
            call getpiv(nseg_l,nseg_r,npartitions,pivot)
!
! For all segments in the source array for this set, find the
! limits of the array sections on each side of the partitioning 
! elements (partition_lims). Break out merge limits for my_seg 
! and its associates (my_lims)
!
            call findsep(my_seg,my_partition,my_associates,npartitions,
     &                   nseg_l,nseg_r,pivot,partition_lims,my_lims)
!
! Get starting/ending points for all cpus in my segment for
! the destination array. Break out merge limits for my_seg (mb,mt)
!
            call getoffset(my_seg,my_partition,my_associates,
     &                     npartitions,nsegs_per_partition,
     &                     nseg_l,nseg_r,partition_lims,
     &                     ioffset,mb,mt)
!
! Merge segments from different partitions into a segment in
! my_partition. Disable merging for unbalanced top cpus.
!
            if(my_partition.le.npartitions)then
               call mergelists(my_lims,mb,mt)
            endif

         endif  !idle cpu bypass 

!$omp barrier
!===========================================
!===========================================
! wait for everyone to finish their segment,
! then reset bookkeeping for the next round.
!===========================================
!===========================================

         if(my_partition.le.npartitions)then

            nseg_r=nseg_l + nsegs_per_partition*my_partition     - 1
            nseg_l=nseg_l + nsegs_per_partition*(my_partition-1)
            nsegs_in_myset = nseg_r - nseg_l + 1

            lr_limits(1,my_seg)=ioffset(1,my_partition)
            lr_limits(2,my_seg)=ioffset(2,my_partition)

         else
            i_am_active=.false.
            nseg_l=0 ; nseg_r=0
            lr_limits(1,my_seg)=1
            lr_limits(2,my_seg)=0
         endif

!$omp single
         nullify(indxsrc ) ;nullify(arrsrc )
         nullify(indxdest) ;nullify(arrdest)

         if(mod(npasses,2).eq.1)then
            indxsrc  => indx  ; arrsrc  => arr2sort
            indxdest => iwork ; arrdest => work
         else
            indxsrc  => iwork ; arrsrc  => work
            indxdest => indx  ; arrdest => arr2sort
         endif

!$omp end single

      npasses=npasses-1
      nsegs_per_set=nsegs_per_partition
      enddo
!$omp end parallel

      nullify(indxsrc ) ;nullify(arrsrc )
      nullify(indxdest) ;nullify(arrdest)

      return

      contains
!-----------------------------------------------------------------------
      subroutine quick(my_seg)

      integer, intent(in) :: my_seg

      integer, parameter::minsubarray=5,maxstack=500
      integer istack,lr(2,maxstack)
      integer i1,i2,i3,ipivot
      integer i,j,il,ir,itmp,indxtest
      real(kind=dp) piv,stmp,testval

      istack=1
      lr(1,istack)=lr_limits(1,my_seg)
      lr(2,istack)=lr_limits(2,my_seg)

      do while(istack.gt.0)

         if(lr(2,istack)-lr(1,istack) .gt. minsubarray)then

! quicksort iteration, with median of 3 pivot selection

            i1=lr(1,istack)
            i2=lr(2,istack)
            i3=(i1+i2)/2

            if(arrsrc(i1).gt.arrsrc(i2))then
               if(arrsrc(i1).gt.arrsrc(i3))then
                  if(arrsrc(i2).gt.arrsrc(i3))then
                    ipivot=i2                  ! i3 < i2 < i1
                  else
                    ipivot=i3                  ! i2 < i3 < i1
                  endif
               else
                  ipivot=i1                    ! i2 < i1 < i3
               endif
            else
               if(arrsrc(i1).lt.arrsrc(i3))then
                  if(arrsrc(i2).lt.arrsrc(i3))then
                     ipivot=i2                  ! i1 < i2 < i3
                  else
                     ipivot=i3                  ! i1 < i3 < i2
                  endif
               else
                  ipivot=i1                     ! i3 < i1 < i2
               endif
            endif
            piv=arrsrc(ipivot)

            il=lr(1,istack)-1
            ir=lr(2,istack)+1

            do while(il.lt.ir)

10             continue
                  il=il+1
               if(arrsrc(il).lt.piv)goto 10
20             continue
                  ir=ir-1
               if(arrsrc(ir).gt.piv)goto 20

               if(il.lt.ir)then
                  itmp=indxsrc(ir)        ; stmp=arrsrc(ir)
                  indxsrc(ir)=indxsrc(il) ; arrsrc(ir)=arrsrc(il)
                  indxsrc(il)=itmp        ; arrsrc(il)=stmp
               endif
            enddo
            if(ir.eq.il)il=il+1

            lr(1,istack  )=lr(1,istack)
            lr(2,istack+1)=lr(2,istack)
            lr(2,istack  )=ir
            lr(1,istack+1)=il
            istack=istack+1

         else                               ! insertion sort
!
! Insertion sort. Assume leftmost is in correct position 
! (the bottom) then put array elements on top of it and let 
! them sink downwards to proper position (by consecutively 
! switching elements that are out of position all the way
! down) in the partially sorted list. Do again for 3rd,
! 4th, Nth element, until done.
!
            do i=lr(1,istack)+1,lr(2,istack)
               indxtest=indxsrc(i)
               testval =arrsrc (i)
               do j=i-1,lr(1,istack),-1
                  if(testval .ge. arrsrc(j))exit
                  indxsrc(j+1)=indxsrc(j)
                  arrsrc (j+1)=arrsrc (j)
               enddo
               indxsrc(j+1)=indxtest
               arrsrc (j+1)=testval
            enddo

            istack=istack-1

         endif  !qsort/insertion sort
      enddo

      return
      end subroutine quick
!-----------------------------------------------------------------------
      subroutine setpartitions(nseg_l,nseg_r,nsegs_in_myset,my_seg,
     &                         npartitions,nsegs_per_partition,
     &                         my_partition,my_associates)
!
! Set the number of partitions, find out which one I'm in,
! who my associates are, and disable my attempt to merge
! with others if I'm above the top partition because my 
! data gets handled by lower partition members.
!
      integer, intent(in):: nseg_l,nseg_r,my_seg,nsegs_in_myset

      integer, intent(out)::npartitions,nsegs_per_partition
      integer, intent(out)::my_partition
      integer, intent(out)::my_associates(maxpartitions+1,maxcpus)

      integer iseg0,iseg,np,n_associates
!
! Set the large number of partitions possible, 
! subject to conditions 
!     1) there are no more than maxpartitions
!     2) there are few enough partitions to associate
!        all segments with at least one other
!
      npartitions=min(nsegs_in_myset,maxpartitions)
      nsegs_per_partition=nsegs_in_myset/npartitions

      if(nsegs_in_myset.gt.npartitions)then

         if(nsegs_per_partition*npartitions.lt.nsegs_in_myset)then
            npartitions=npartitions-1
            nsegs_per_partition=nsegs_in_myset/npartitions
         endif

         do while(2*npartitions.gt.nsegs_in_myset)
            npartitions=npartitions-1
            nsegs_per_partition=nsegs_in_myset/npartitions
         enddo
      endif
!
! Determine my partition
!
      my_partition=1
      do while(my_seg.ge.nseg_l+my_partition*nsegs_per_partition)
         my_partition=my_partition+1
      enddo
!
! Determine the associations between all cpus in all partitions
!
      do iseg=nseg_l,nseg_r
         iseg0=iseg
         do while(iseg0.ge.nseg_l)
            iseg0=iseg0-nsegs_per_partition
         enddo
         iseg0=iseg0+nsegs_per_partition

         do np=1,npartitions+1
            my_associates(np,iseg)=iseg0 + (np-1)*nsegs_per_partition
         enddo
      enddo

      return
      end subroutine setpartitions
!-----------------------------------------------------------------------
      subroutine getpiv(nseg_l,nseg_r,npartitions,pivot)
!
! Get pivot candidates, then sort them using an insertion sort 
! making sure not to look for candidates in segments with no data 
!
      integer         , intent(in) :: nseg_l,nseg_r,npartitions
      real(kind=dp), intent(out):: pivot(maxpartitions-1)

      integer np,iseg,ileft,irght,num,i2
      integer i,j,ilow,med

      real(kind=dp) testval
      real(kind=dp) pivarray(maxcpus,maxpartitions-1)

      do np=1,npartitions-1
         do iseg=nseg_l,nseg_r
            ileft=lr_limits(1,iseg)  ; irght=lr_limits(2,iseg)
            num=irght-ileft+1
            i2 =min(irght,ileft+ (np*num)/npartitions) 
            pivarray(iseg,np)= -huge(1e0_dp)
            if(num.gt.0)pivarray(iseg,np)= arrsrc(i2) 
         enddo
      enddo

      pivot=ZERO

      do np=1,npartitions-1
         do i=nseg_l+1,nseg_r
            testval=pivarray(i,np)
            do j=i-1,nseg_l,-1
               if(testval .ge. pivarray(j,np))exit
               pivarray(j+1,np)=pivarray(j,np)
            enddo
            pivarray(j+1,np)=testval
         enddo
         ilow=nseg_l
         do i=nseg_r,nseg_l,-1
            if(pivarray(i,np).gt.-half*huge(1e0_dp))ilow=i
         enddo
         med=min(nseg_r,ilow + (nseg_r-ilow)/2)

         pivot(np)=pivarray(med,np)
      enddo

      return
      end subroutine getpiv
!-----------------------------------------------------------------------
      subroutine findsep(my_seg,my_partition,my_associates,npartitions,
     &                   nseg_l,nseg_r,pivot,partition_lims,my_lims)
!
! Find separator elements for each segment and assign limits
! to each component of the pair. Need lower and upper (1,2)
! bounds for components to be sent to each partition.
! Break out specific merge limits for my_seg. (my_lims)
!
      integer, intent(in) :: my_seg,my_partition,npartitions
      integer, intent(in) :: my_associates(maxpartitions+1,maxcpus)
      integer, intent(in) :: nseg_l,nseg_r
      real(kind=dp), intent(in) :: pivot(maxpartitions-1)

      integer, intent(out):: partition_lims(2,maxpartitions,maxcpus)
      integer, intent(out):: my_lims(2,maxpartitions+1)

      integer iseg,np,num,ilbnd,irbnd,idiff,mid

      do iseg=nseg_l,nseg_r

         num=lr_limits(2,iseg)-lr_limits(1,iseg)+1

         if(num.eq.0)then
!
! segment has no elements, so use full limits which are set to do nothing
!
            do np=1,npartitions
               partition_lims(1,np,iseg)=lr_limits(1,iseg)
               partition_lims(2,np,iseg)=lr_limits(2,iseg)
            enddo

         else
!
! segment has elements, so now find separators between partitions
!
            partition_lims(1,1          ,iseg)=lr_limits(1,iseg)    !extremes
            partition_lims(2,npartitions,iseg)=lr_limits(2,iseg)

            do np=1,npartitions-1

               ilbnd=lr_limits(1,iseg)
               irbnd=lr_limits(2,iseg)

               if    (arrsrc(irbnd).lt.pivot(np))then
!
! all elements .lt. pivot, so set limit to right bound
!
                  partition_lims(2,np  ,iseg)=irbnd
                  partition_lims(1,np+1,iseg)=irbnd+1

               elseif(arrsrc(ilbnd).ge.pivot(np))then
!
! all elements .gt. pivot so set limit to left bound
!
                  partition_lims(2,np  ,iseg)=ilbnd-1
                  partition_lims(1,np+1,iseg)=ilbnd  

               else
!
! bisection search for separating element
!
                  idiff=irbnd-ilbnd
                  mid=ilbnd+idiff/2
                  do while(idiff.gt.0)
                     if(arrsrc(mid).gt.pivot(np))then
                        irbnd=mid
                     else
                        ilbnd=mid
                     endif
                     idiff=(irbnd-ilbnd)/2
                     mid=ilbnd+idiff
                  enddo
                  if(arrsrc(mid).lt.pivot(np))mid=irbnd
                  partition_lims(2,np  ,iseg)=mid-1
                  partition_lims(1,np+1,iseg)=mid

               endif
            enddo
         endif

      enddo
!
! Merge limits for my_seg, including my associates
!
      my_lims(1,:)=1 ; my_lims(2,:)=0
      if(my_partition.le.npartitions)then

         do np=1,npartitions+1
            iseg=my_associates(np,my_seg)
            if(iseg.le.nseg_r)then
               my_lims(1,np)=partition_lims(1,my_partition,iseg) 
               my_lims(2,np)=partition_lims(2,my_partition,iseg) 
            endif
         enddo

      endif

      return
      end subroutine findsep
!-----------------------------------------------------------------------
      subroutine getoffset(my_seg,my_partition,my_associates,
     &                     npartitions,nsegs_per_partition,
     &                     nseg_l,nseg_r,partition_lims,
     &                     ioffset,mb,mt)
!
! Find offset locations for beginning of each cpu's new array segment
! in the destination arrays. (ioffset). Break out for my_seg (mb,mt).
!
      integer, intent(in) :: my_seg,my_partition,npartitions
      integer, intent(in) :: my_associates(maxpartitions+1,maxcpus)
      integer, intent(in) :: nsegs_per_partition,nseg_l,nseg_r
      integer, intent(in) :: partition_lims(2,maxpartitions,maxcpus)
      integer, intent(out):: ioffset(2,maxpartitions),mb,mt

      integer ip,np,num,nsofar,iseg,jseg

      nsofar=0
      do np=1,npartitions
!
! Offset from all lower segments of current partition
!
         do iseg=nseg_l,my_associates(1,my_seg)-1
            do ip=1,npartitions+1
               jseg=my_associates(ip,iseg)
               if(jseg.le.nseg_r)then
                  num=partition_lims(2,np,jseg) -
     &                       partition_lims(1,np,jseg)+1
                  nsofar=nsofar+num
               endif
            enddo
         enddo
!
! Offsets for this segment of current partition
!
         ioffset(1,np)=lr_limits(1,nseg_l) + nsofar
         do ip=1,npartitions+1
            iseg=my_associates(ip,my_seg)
            if(iseg.le.nseg_r)then
               num=partition_lims(2,np,iseg)-partition_lims(1,np,iseg)+1
               nsofar=nsofar+num
            endif
         enddo
         ioffset(2,np)=lr_limits(1,nseg_l) + nsofar - 1
!
! Offset from all higher segments of current partition. Need
! this to get initial offset for the next partition.
!
         do iseg=my_associates(1,my_seg)+1,nseg_l+nsegs_per_partition-1
            do ip=1,npartitions+1
               jseg=my_associates(ip,iseg)
               if(jseg.le.nseg_r)then
                  num=partition_lims(2,np,jseg) -
     &                       partition_lims(1,np,jseg)+1
                  nsofar=nsofar+num
               endif
            enddo
         enddo

      enddo
!
! Destination array limits:
!
      mb=1 ; mt=0
      if(my_partition.le.npartitions)then
         mb=ioffset(1,my_partition)
         mt=ioffset(2,my_partition)
      endif

      return
      end subroutine getoffset
!-----------------------------------------------------------------------
      subroutine mergelists(my_lims,mb,mt)

      integer, intent(in) :: my_lims(2,maxpartitions+1)
      integer, intent(in) :: mb,mt

      integer ib,it,jb,jt,kb,kt,lb,lt


      ib=my_lims(1,1) ; it=my_lims(2,1)
      jb=my_lims(1,2) ; jt=my_lims(2,2)
      kb=my_lims(1,3) ; kt=my_lims(2,3)
      lb=my_lims(1,4) ; lt=my_lims(2,4)

      if(lt.ge.lb)then
         call merge4(ib,it,jb,jt,kb,kt,lb,lt,mb,mt)
      else
         if(kt.ge.kb)then
            call merge3(ib,it,jb,jt,kb,kt,mb,mt)
         else
            call merge2(ib,it,jb,jt,mb,mt)
         endif
      endif

      return
      end subroutine mergelists
!-----------------------------------------------------------------------
      subroutine merge4(ib,it,jb,jt,kb,kt,lb,lt,mb,mt)
!
! merge four sorted subarrays into output arrays
!
!     ib,it : Top and bottom indices of first  segment of source array
!     jb,jt : Top and bottom indices of second segment of source array
!     kb,kt : Top and bottom indices of third  segment of source array
!     lb,lt : Top and bottom indices of fourth segment of source array
!     mb,mt : Top and bottom indices of destination arrays

      integer, intent(in) :: ib,jb,kb,lb,mb
      integer, intent(in) :: it,jt,kt,lt,mt

      integer i,j,k,l,m,iminloc

      real(kind=dp) try(4)

      try(1)=arrsrc(ib) ; try(2)=arrsrc(jb)
      try(3)=arrsrc(kb) ; try(4)=arrsrc(lb)

      i=ib ; j=jb ; k=kb ; l=lb ; m=mb
!
! all four arrays active
!
      do while(i.le.it .and. j.le.jt .and. k.le.kt .and. l.le.lt)

         iminloc=minloc(array=try,dim=1)

         select case(iminloc)
         case(1)
            indxdest(m)=indxsrc(i) ; arrdest (m)=arrsrc (i)
            i=i+1
            try(1)=arrsrc(min(i,it))
         case(2)
            indxdest(m)=indxsrc(j) ; arrdest (m)=arrsrc (j)
            j=j+1
            try(2)=arrsrc(min(j,jt))
         case(3)
            indxdest(m)=indxsrc(k) ; arrdest (m)=arrsrc (k)
            k=k+1
            try(3)=arrsrc(min(k,kt))
         case(4)
            indxdest(m)=indxsrc(l) ; arrdest (m)=arrsrc (l)
            l=l+1
            try(4)=arrsrc(min(l,lt))
         end select
         m=m+1
      enddo
!
! Finished one array. Three left.
!
      if(i.gt.it)then
         call merge3(j,jt,k,kt,l,lt,m,mt)
      elseif(j.gt.jt)then
         call merge3(i,it,k,kt,l,lt,m,mt)
      elseif(k.gt.kt)then
         call merge3(i,it,j,jt,l,lt,m,mt)
      else
         call merge3(i,it,j,jt,k,kt,m,mt)
      endif

      return
      end subroutine merge4
!-----------------------------------------------------------------------
      subroutine merge3(ib,it,jb,jt,kb,kt,mb,mt)
!
! merge three sorted subarrays into output arrays
!
!     ib,it : Top and bottom indices of first  segment of source array
!     jb,jt : Top and bottom indices of second segment of source array
!     kb,kt : Top and bottom indices of third  segment of source array
!     mb,mt : Top and bottom indices of destination arrays
!
      integer, intent(in) :: ib,jb,kb,mb
      integer, intent(in) :: it,jt,kt,mt

      integer i,j,k,m,iminloc

      real(kind=dp) try(3)

      try(1)=arrsrc(ib)
      try(2)=arrsrc(jb)
      try(3)=arrsrc(kb)

      i=ib ; j=jb ; k=kb ; m=mb
!
! all three arrays active
!
      do while(i.le.it .and. j.le.jt .and. k.le.kt)

         iminloc=minloc(array=try,dim=1)

         select case(iminloc)
         case(1)
            indxdest(m)=indxsrc(i) ; arrdest (m)=arrsrc (i)
            i=i+1
            try(1)=arrsrc(min(i,it))
         case(2)
            indxdest(m)=indxsrc(j) ; arrdest (m)=arrsrc (j)
            j=j+1
            try(2)=arrsrc(min(j,jt))
         case(3)
            indxdest(m)=indxsrc(k) ; arrdest (m)=arrsrc (k)
            k=k+1
            try(3)=arrsrc(min(k,kt))
         end select
         m=m+1
      enddo
!
! finished one array. Two left.
!
      if(i.gt.it)then
         call merge2(j,jt,k,kt,m,mt)
      elseif(j.gt.jt)then
         call merge2(i,it,k,kt,m,mt)
      else
         call merge2(i,it,j,jt,m,mt)
      endif

      return
      end subroutine merge3
!-----------------------------------------------------------------------
      subroutine merge2(ib,it,jb,jt,mb,mt)
!
! merge two sorted segments of source arrays into output arrays
!
!     ib,it : Top and bottom indices of first  segment of source array
!     jb,jt : Top and bottom indices of second segment of source array
!     mb,mt : Top and bottom indices of destination arrays
!
      integer, intent(in) :: ib,it,jb,jt,mb,mt

      integer i,j,m,ii,jj

      i=ib ; j=jb ; m=mb 

      do while(i.le.it .and. j.le.jt)
         if(arrsrc(i).lt.arrsrc(j))then
            indxdest(m)=indxsrc(i) ; arrdest (m)=arrsrc (i)
            i=i+1
         else
            indxdest(m)=indxsrc(j) ; arrdest (m)=arrsrc (j)
            j=j+1
         endif
         m=m+1
      enddo

      if(i.le.it)then
         do ii=i,it
            indxdest(m)=indxsrc(ii) ; arrdest (m)=arrsrc (ii)
            m=m+1
         enddo
      else
         do jj=j,jt
            indxdest(m)=indxsrc(jj) ; arrdest (m)=arrsrc (jj)
            m=m+1
         enddo
      endif

      return
      end subroutine merge2
!-----------------------------------------------------------------------
      end subroutine pquick
!-----------------------------------------------------------------------
      end module treesort


==> vineSRC/vine1.0.7/base/src/treevars.F <==
      module treevars
!****************************************************************
! This module is a component of VINE, copyright by the authors, *
! as listed below. Please see the COPYING and LICENSE files     *
! in the parent directory for additional information.           *
! This notification is present as an attempt to follow the      *
! recommendations for licensing published on the FSF page.      * 
!************************************************************************
!  This file contains the VINE module defining the variables            *
!  and arrays used for the tree building and traversal                  *
!  routines.                                                            *
!                                                                       *
!  Written by Andy Nelson, Markus Wetzstein and Thorsten Naab           *
!                                                                       *
!************************************************************************
      use kinds , only:ik8,dp
      use dimens, only:ims,idim,ndim,ndim3,maxcpus
      use dimens, only:maxclumpsize,maxbunchsize

      implicit none

      private ims,idim,ndim,ndim3,maxcpus
      private maxclumpsize,maxbunchsize
      private ik8,dp
      public
      save

!************************************************************************
!************************************************************************
!************************************************************************
!***************       TREE INFORMATION       ***************************
!************************************************************************
!************************************************************************
!************************************************************************
!
!
!************************************************************************
!  TREE BUILD                                                           *
!************************************************************************
!
! maximum size for the tree arrays. Technically this could be
! 2idim-1, but we use the end space of the arrays for some useful info, 
! like a fictitious root sibling and memory saving equivalence stuff 
! in the tree build
!
      integer, parameter:: mmax=2*idim
!
! maximum size of 1d hash grid for tree build
!
      integer, parameter:: nznmax=2000
!
! initial average number of nodes per hash zone
!
      integer, parameter:: nhash=3   !DO NOT SET TO 1!!!
                                     !ihead could overflow (theoretically)
!
! number of hash grid zones per direction in each region 
! This number appears to affect high cpu scaling slightly and is
! also slightly problem dependent, but 16 seems to be a reasonable number. 
!
      integer, parameter:: nznvol=16
!
! maximum tree depth. Adjust as needed for larger
! numbers of particles or pathological distributions.
!
      integer, parameter:: maxtreelev=2000
      integer, parameter:: maxbranches=15*maxcpus
!
! Identity flags for full or partial tree revision options
!
      integer, parameter:: id_fullrevise=1,id_partrevise=0
!
!************************************************************************
!  TREE WALK                                                            *
!************************************************************************
!
! array locations for tree searching quantities
!
      integer, parameter:: ihnode =ims+1   !size of node
      integer, parameter:: iconvrg=ims+2   !convergence criterion
      integer, parameter:: isib=1,idau=2

      integer, parameter:: id2nay = ihnode   !reuse of ihnode
                                             !space during tree build.
!
! maximum size of work to bite off at one time
!
      integer, parameter:: maxn2=75         !Maximum clumpsize to calculate
                                            !n squared accelerations
                                            !for gravity and
                                            !for neighbor lists 
      integer, parameter:: max_exact_h=500  !maxparticles to calculate 
                                            !exact clump sizes for
                                            !if it happens you reset
                                            !maxclumpsize for some
                                            !strange reason.
!
!************************************************************************
!  module contents                                                      *
!************************************************************************
!                                                                       *
!  treept    : position, mass, node size and critical radius for        * 
!              node opening of the current node                         *
!  clmpsize0 : Initial size of the clumps. Used for                     *
!              judging when to rebuild the tree.                        *
!  amag      : Magnitude of old acceleration (for some MACs)            *
!              in main code numbering (i.e. needs linksphtotree to      *
!              reference in the tree itself.                            *
!  bndbox    : Boundaries of a box (used only for non-free boundaries)  *
!              first index (1 or 2) is left or right side respectively  *
!              (might be useful someday to generalize to any surface,   *
!               like say, the surface of a sphere)                      *
!  rbox      : Size of the box rbox(id)= bndbox(2,id)-bndbox(1,id)      *
!  rboxinv   : One over size of box 1/rbox(id)                          *
!  rboxhalf  : Half of rbox                                             *
!  natom     : number of atoms in the tree                              *
!  natom_sph : number of atoms in the tree that are SPH particles       *
!  nroot     : index of root particle in the tree                       *
!  nroot_sph : index of root particle for sph particles in the tree     *
!  nroot_nbod: index of root particle for Nbody particles in the tree   *
!  ntotnodes : total number of nodes (incl particles) in tree           *
!  ntotsphnodes: total number of SPH nodes (incl particles) in tree     *
!  link      : the daughter or sibling of the current node              *
!  ntreelev  : number of levels in the tree                             *
!  active    : Logical flag to say whether the particle or clump        *
!              needs its force calculated or neighbors found etc        *
!                                                                       *
!  Sorted tree info:                                                    *
!                                                                       *
!  linksphtotree: linksphtotree(i)=n  means that the i'th memory        *
!                    location in the list of sph particles is the       *
!                    same as the n'th position in the list of tree      *
!                    nodes. Use this when converting from sph           *
!                    format to tree format                              *
!                                                                       *
!  linktreetosph: linktreetosph(i)=n  means that the i'th memory        *
!                     location in the list of tree positions is         *
!                     the same as the n'th position in the list         *
!                     of sph particles. Use this when converting        *
!                     from tree format to sph format.                   *
!                                                                       *
!  Note that in both cases the list of sph points is ill-defined        *
!  for particle `numbers' greater than natom. For particles > natom,    *
!  the positions correspond to the node's original position in the      *
!  unsorted tree.                                                       *
!************************************************************************
      integer nznx,nzny,nznz,nplane,ncells,nhalf,ihalf
      integer nxvol,nyvol,nzvol
      real(kind=dp) grid(0:nznmax+1,ndim)

      real(kind=dp) treept(ndim3,mmax),   !equiv temparr in orderparticles
     &                    clmpsize0(idim),   !and work1/work2 in mtree
     &                         amag(idim),
     &   bndbox(2,ndim),boxsize(ndim),boxinv(ndim),boxhalf(ndim)

      integer   active(mmax),    !equiv next  in mtree
     &          link(2,mmax),    !equiv iwork in mtree and itemparr in orderparticles 
     &   linksphtotree(mmax),    !equiv nay   in mtree
     &   linktreetosph(mmax),    !equiv key   in mtree
     &      lstbunches(idim),    !equiv ihead in mtree, isort in orderparticles
     &   lstbranches(maxbranches),numbranches,
     &   nbrnchstart(2,0:maxcpus+1),numcpus_sav, 
     &   nroot     ,nroot_sib,
     &   nroot_sph ,nroot_sphsib,
     &   nroot_nbod,nroot_nbodsib,
     &   ntotnodes,ntotsphnodes,natom,natom_sph,ntreelev

      integer, save:: numbunches=0  !initing to zero eliminates some grape ifdefs

      integer icount(ndim*idim)     !this is a work array for treemake

!************************************************************************
!                                                                       *
! No new arrays are declared below this point in the file.              *
!                                                                       *
! Below are a number of equivalences for conserving space in various    *
! parts of the tree build and the particle reordering process           *
!                                                                       *
!************************************************************************
!
!===================================================================
!  reuse tree space for temp storage in module vineutils 
!
      integer itemparr(4,idim),isort(idim)
      equivalence (link      ,itemparr)      !4*idim
      equivalence (lstbunches,isort   )      !idim

      real(kind=dp) temparr(ndim3,mmax)
      equivalence (treept    ,temparr)       !full size
!===================================================================
! reuse tree space needed only after the tree is built
! in the treebuild itself. 
! 
!  work1/work2 are used in treebuild pre processing, before nodes
!  are created: put start of work1 immediately following last
!  possible particle. put work2 right after that.

      real(kind=dp) work1(ndim*idim),work2(ndim*idim)
      equivalence (treept(1,1 + idim                      ) ,work1)  !ndim*idim
      equivalence (treept(1,1 + idim + 1 + ndim*idim/ndim3) ,work2)  !ndim*idim

!used during tree construction:
      integer ihead(2,idim/2),next(mmax),nay(mmax),key(mmax)
      equivalence (lstbunches   ,ihead    )  !idim
      equivalence (linksphtotree,nay      )  !mmax
      equivalence (linktreetosph,key      )  !mmax
      equivalence (active       ,next     )  !mmax

!iwork used in pre and iwork1 used in post processing of tree construction 
      integer iwork(ndim*idim), iwork1(mmax)
      equivalence (link         ,iwork    )  !ndim*idim
      equivalence (active       ,iwork1   )  !mmax

      end module treevars


==> vineSRC/vine1.0.7/base/src/vineutils.F <==
      module vineutils
!****************************************************************
! This module is a component of VINE, copyright by the authors, *
! as listed below. Please see the COPYING and LICENSE files     *
! in the parent directory for additional information.           *
! This notification is present as an attempt to follow the      *
! recommendations for licensing published on the FSF page.      * 
!****************************************************************
!                                                               *
!  This file contains the VINE module contains some useful      * 
!  utilities which, while they are not required for correct     *
!  operation of the code, make things go faster and avoid       *
!  some problems that particles simulations may develop         *
!  when they are evolved for soem time.                         *
!                                                               *
!  The routines contained here are:                             *
!                                                               *
!    grabmem       : Grab the best memory for the tree. See     *
!                    comments in the header of that routine.    *
!    orderparticles: reorder the particles for speed            *
!                    for speed and parallel efficiency          *
!                    of the code as it runs.                    *
!    restoreorder  : restore the original order. Not well tested*
!    findmult      : Finds multiple particles in the particle   *
!                    distribution, defined as particles         *
!                    that have identical positions and          *
!                    velocities.                                *
!                                                               *
!  Written by Andy Nelson                                       *
!****************************************************************
      use kinds , only:dp
      use dimens
      use partvars
      use integvars
      use indivtsvars
      use miscvars, only: igrape,isoft,eps,sepmax,bsepmax,boxlims
      use miscvars, only: ibctype,imac,igrav,hclmp_is_exact
      use miscvars, only: maxmult,nmulttot,treeacc
      use miscvars, only: vstep,vkernmax,dvkern,kern_incr,neigdistrib
      use sphvars
      use clmpvars
      use treevars
      use tree    , only: getallparticles,getparticles
      use tree    , only: initgetneigh,getallneigh
      use treemake, only: mtree,rtree,resethnode
      use stubs
      use perform
      use constants

#if SELFFORCE
      use forcelaw, only: initpole
#endif
#if GRAPE==6
      use grape
      implicit none
#else
      implicit none
      real(kind=dp) g6_oldacc,g6_oldjrk,g6_oldphi
#endif

      private
      public grabmem,orderparticles,restoreorder,findmult


      contains
!----------------------------------------------------------------------
      subroutine grabmem(npart)
!***********************************************************************
!                                                                      *
! Subroutine to allocate memory for most arrays. This is a good thing  *
!  to do for several reasons:                                          *
!     o on some machines (like SGI where it was originally written),   *
!        memory allocation proceeds page by page on an as needed       *
!        basis and is rather slow. Lets get it done all at once.       *
!     o What is more important is that the page sizes that you get     *
!        are different, and for this code, page size matters a *LOT*,  *
!        with large pages being much faster (factors of more than 3)   *
!        than small page sizes, though there are now a number of       *
!        optimizations that mitigate this. Therefore, if we allocate   *
!        the memory first that, when used, gives code that is the      *
!        most sensitive to page size, then we will be most likely to   *
!        get large pages on this memory, and the code will run fast.   *
!     o Also very important on large machines that have NUMA           *
!        (Non Uniform Memory Access), is getting the arrays distributed*
!        across all of the nodes in some sensible fashion. Here we     *
!        do a parallel loop, so that a very simple first touch policy  *
!        will get a fairly uniform distribution.                       *
!                                                                      *
!                                                                      *
! Implementation note: Someday, if and when it becomes advisable to    *
!     redo the array stuff in vine to be all `allocatable' rather than *
!     set by the idim parameter at compile time, this routine would    *
!     be the obvious place to do all of the allocations.               *
!                                                                      *
!                                                                      *
!  Subroutine by A. Nelson                                             *
!                                                                      *
!***********************************************************************
      integer, intent(in):: npart
      integer i

      print *,'Grabbing the best memory...'


!$omp parallel default(none)
!$omp& private(i)
!$omp& shared(npart)
!$omp& shared(link,treept,lstbunches,amag,clmpsize0,icount)
!$omp& shared(lstclumps,linksphtotree,linktreetosph,next)
!
! Variables used very often in the tree traversal and build
!
!$omp do
      do i=1,2*npart
         link(idau,i)=0       ; link(isib,i)=0
         linksphtotree(i)=0   ; linktreetosph(i)=0   !important for
         next         (i)=0                          !treebuild
         treept(ims,i)=zero
         treept(1  ,i)=zero
         treept(2  ,i)=zero
#if NDIM==3
         treept(3  ,i)=zero
#endif
      enddo
!$omp enddo nowait

!$omp do
      do i=1,npart
         amag      (i)=zero
         clmpsize0 (i)=zero
         lstclumps (i)=0
         lstbunches(i)=0
      enddo
!$omp enddo nowait
!$omp do 
      do i=1,ndim*npart
         icount(i)=0
      enddo
!$omp end parallel

      if(igrav.eq.1)call initpole(npart)

      return
!
! The below initializations don't appear to produce
! any benefit and often instead decrease performance
! somewhat. Therefore they are disabled. Your mileage
! may vary.
!

!$omp parallel default(none)
!$omp& private(i)
!$omp& shared(npart,npart_sph)
!$omp& shared(ipindx,posmas,dumposmas,vel,dumvel,acc1,acc2,poten)
!$omp& shared(u,h,alpha,rho,divv,thermo,dumu,dumh,dumalf)
!$omp& shared(dudt1,dhdt1,dalfdt1,dudt2,dhdt2,dalfdt2,velhaf)
!$omp& shared(rhosave,divvsave,rhohalf,divvhalf,material)
!$omp& shared(iactive,iactive_s,iactive_n,it0,it1)
!$omp& shared(iactive_c,itstepbin,deltat,dtrat)

!
! Variables used very often the SPH calculations
!
!$omp do
      do i=1,npart_sph
         u             (i)=zero
         h             (i)=zero
         alpha         (i)=zero
         rho           (i)=zero
         divv          (i)=zero
         thermo(i_bal  ,i)=zero
         thermo(i_pres ,i)=zero
         thermo(i_sound,i)=zero
      enddo
!$omp enddo nowait
!$omp do
      do i=1,npart
         ipindx    (i)=0
         poten (    i)=zero
         posmas(ims,i)=zero
         posmas(1  ,i)=zero
         posmas(2  ,i)=zero
         vel   (1  ,i)=zero
         vel   (2  ,i)=zero
#if NDIM==3
         posmas(3  ,i)=zero
         vel   (3  ,i)=zero
#endif
      enddo
!$omp enddo nowait
!
! Variables used in updates, both of tree info and of 
! time updatesin the integrator
!
!$omp do
      do i=1,npart_sph
         dumu  (i)=zero
         dumh  (i)=zero
         dumalf(i)=zero
      enddo
!$omp enddo nowait
!$omp do
      do i=1,npart
         iactive  (i)=0
         iactive_s(i)=0
         iactive_c(i)=0
         itstepbin(i)=0
         deltat   (i)=zero
         dumposmas(ims,i)=zero
         dumposmas(1  ,i)=zero
         dumposmas(2  ,i)=zero
         dumvel   (1  ,i)=zero
         dumvel   (2  ,i)=zero
#if NDIM==3
         dumposmas(3  ,i)=zero
         dumvel   (3  ,i)=zero
#endif
      enddo
!$omp enddo nowait

!$omp do
      do i=1,npart
         acc1 (1  ,i)=zero
         acc1 (2  ,i)=zero
#if NDIM==3
         acc1 (3  ,i)=zero
#endif
#ifdef RK
         velhaf(1,i)=zero
         velhaf(2,i)=zero
         acc2  (1,i)=zero
         acc2  (2,i)=zero
#if NDIM==3
         acc2  (3,i)=zero
         velhaf(3,i)=zero
#endif
#endif
      enddo
!$omp enddo nowait
!$omp do
      do i=1,npart_sph
         dudt1  (i)=zero
         dhdt1  (i)=zero
         dalfdt1(i)=zero
#ifdef RK
         dudt2  (i)=zero
         dhdt2  (i)=zero
         dalfdt2(i)=zero
#endif
       enddo
!$omp enddo nowait

!
! Miscellaneous stuff
!
!$omp do
      do i=1,npart
         iactive_n(i)=0   !not used in current code
         it0      (i)=0
         it1      (i)=0
         dtrat    (i)=zero
      enddo
!$omp do
      do i=1,npart_sph
         material(i)=0
         rhosave (i)=zero
         divvsave(i)=zero
#ifdef RK
         rhohalf (i)=zero
         divvhalf(i)=zero
#endif
      enddo
!$omp end parallel

      return
      end subroutine grabmem
!----------------------------------------------------------------------
      subroutine orderparticles
!*********************************************************************
!                                                                    *
! Reorder the particles in the main code, using the current          *
! tree ordering. This technique speeds up the tree build by a        *
! factor of about 2.5-3 or so on machines where pagesize is not      *
! large (about 10-20% where it is large), and probably other parts   *
! of the main code as well, though that has not been specifically    *
! tested. In addition, it speeds up the SPH calculations and makes   *
! them more parallel at high processor counts. Due to better         *
! localization of memory accesses among processors.                  *
!                                                                    *
! This routine does not need to be called terribly often, or even    *
! at all, though speed will suffer some if you never call it.        *
!                                                                    *
! Note: A call to mtree concludes this routine because               *
! linksphtotree/treetosph get scrambled by the reordering and        *
! some of the other tree arrays are used as dummy temp storage       *
! here.                                                              *
!                                                                    *
!  Subroutine by A. Nelson.                                          *
!                                                                    *
!*********************************************************************

      integer i,j,jj,kk,it,ntot,nact
      logical, save :: first = .true.

      real(kind=dp) tme1,tme2
      character(len=20), parameter:: where=('orderparticles')
      if(idbg.ge.2)print *,where
      if(itme.ge.1)call cpu_time(tme1)
!
! determine tree ordering in sph counting. Use lstclumps
!  as a work array for storing the ordered list of particles
!  in the tree
!
      call getallparticles(nroot,npart,ntot,nact,lstclumps)
      jj=0
      kk=npart_sph
      do j=1,npart
         it=linktreetosph(lstclumps(j))
         if(it.le.npart_sph)then
            jj=jj+1
            isort(jj)=it
         else
            kk=kk+1
            isort(kk)=it
         endif
      enddo

!$omp parallel default(none) 
!$omp& shared(first)
!$omp& shared(npart,npart_sph,isort,temparr,itemparr)
!$omp& shared(ipindx,itstepbin,it0,it1,material)
!$omp& shared(posmas,vel,h,u,alpha,poten,amag)
!$omp& shared(deltat,acc1,dhdt1,dalfdt1,dudt1)
!$omp& shared(rho,divv,rhosave,divvsave,thermo)
!$omp& shared(velhaf,rhohalf,divvhalf,acc2,dhdt2,dudt2,dalfdt2)
!$omp& shared(g6_oldphi,g6_oldacc,g6_oldjrk)
!$omp& private(j,i) 
!
!======first reordering conversion=======
!
!$omp do
      do j=1,npart
         itemparr(1,j)=ipindx(j)
         itemparr(2,j)=it0(j)
         itemparr(3,j)=it1(j)
         itemparr(4,j)=itstepbin(j)
      enddo
!$omp do
      do j=1,npart
         i=isort(j)
         ipindx   (j)=itemparr(1,i)
         it0      (j)=itemparr(2,i)
         it1      (j)=itemparr(3,i)
         itstepbin(j)=itemparr(4,i)
      enddo
!
!======next reordering conversion=======
!
!$omp do
      do j=1,npart
         temparr(ndim2,j)=h           (j) 
         temparr(ndim1,j)=posmas(ndim1,j)
         temparr(1    ,j)=posmas(1    ,j)
         temparr(2    ,j)=posmas(2    ,j)
#if NDIM==3
         temparr(3    ,j)=posmas(3    ,j)
#endif
      enddo
!$omp do
      do j=1,npart
         i=isort(j)
         h           (j)=temparr(ndim2,i)
         posmas(ndim1,j)=temparr(ndim1,i)
         posmas(1    ,j)=temparr(1    ,i)
         posmas(2    ,j)=temparr(2    ,i)
#if NDIM==3
         posmas(3    ,j)=temparr(3    ,i)
#endif
      enddo
!
!======next reordering conversion=======
!
!$omp do
      do j=1,npart
         temparr(ndim2,j)=amag  (j)
         temparr(ndim1,j)=poten (j)
         temparr(1    ,j)=vel (1,j)
         temparr(2    ,j)=vel (2,j)
#if NDIM==3
         temparr(3    ,j)=vel (3,j)
#endif
      enddo

!$omp do
      do j=1,npart
         i=isort(j)
         amag  (j)=temparr(ndim2,i)
         poten (j)=temparr(ndim1,i)
         vel (1,j)=temparr(1    ,i)
         vel (2,j)=temparr(2    ,i)
#if NDIM==3
         vel (3,j)=temparr(3    ,i)
#endif
      enddo
!
!======next reordering conversion=======
!
!$omp do
      do j=1,npart_sph
         itemparr(1,j)=material(j)
         temparr (1,j)=u    (j)
         temparr (2,j)=alpha(j)
      enddo

!$omp do
      do j=1,npart_sph
         i=isort(j)
         material(j)=itemparr(1,i)
         u       (j)=temparr (1,i)
         alpha   (j)=temparr (2,i)
      enddo

!================================================
! The variables below have not been defined yet
! if we are reordering for the first time.
! (Assuming the first call of this routine is in
! the `first' region of the onestep or twostep
! routines)
! We have to do this really huge if block because
! we are in the middle of a parallel region here
! and can't just jump out of it arbitrarily.
!================================================

      if(.not.first)then   !(skip the rest of the reorderings)
!
!======next reordering conversion=======
!
!$omp do
         do j=1,npart
            temparr(ndim1,j)=deltat (j)
            temparr(1    ,j)=acc1 (1,j)
            temparr(2    ,j)=acc1 (2,j)
#if NDIM==3
            temparr(3    ,j)=acc1 (3,j)
#endif
         enddo

!$omp do
         do j=1,npart
            i=isort(j)
            deltat (j)=temparr(ndim1,i)
            acc1 (1,j)=temparr(1    ,i)
            acc1 (2,j)=temparr(2    ,i)
#if NDIM==3
            acc1 (3,j)=temparr(3    ,i)
#endif
         enddo
!
!======next reordering conversion=======
!
#if GRAPE==6
!$omp do
         do j=1,npart
            temparr(ndim2,j)=g6_oldphi(  j)
            temparr(1    ,j)=g6_oldacc(1,j)
            temparr(2    ,j)=g6_oldacc(2,j)
#if NDIM==3
            temparr(3    ,j)=g6_oldacc(3,j)
#endif
         enddo

!$omp do
         do j=1,npart
            i=isort(j)
            g6_oldphi(  j)=temparr(ndim2,i)
            g6_oldacc(1,j)=temparr(1    ,i)
            g6_oldacc(2,j)=temparr(2    ,i)
#if NDIM==3
            g6_oldacc(3,j)=temparr(3    ,i)
#endif
         enddo
!
!======next reordering conversion=======
!
!$omp do
         do j=1,npart
            temparr(1,j)=g6_oldjrk(1,j)
            temparr(2,j)=g6_oldjrk(2,j)
#if NDIM==3
            temparr(3,j)=g6_oldjrk(3,j)
#endif
         enddo

!$omp do
         do j=1,npart
            i=isort(j)
            g6_oldjrk(1,j)=temparr(1,i)
            g6_oldjrk(2,j)=temparr(2,i)
#if NDIM==3
            g6_oldjrk(3,j)=temparr(3,i)
#endif
         enddo
#endif 
!GRAPE
!
!======next reordering conversion=======
!
!$omp do
         do j=1,npart_sph
            temparr(1    ,j)=thermo (i_bal,j)  !need to remember inactives
            temparr(2    ,j)=dalfdt1(      j)
            temparr(ndim1,j)=dudt1  (      j)
            temparr(ndim2,j)=dhdt1  (      j)
         enddo
!$omp do
         do j=1,npart_sph
            i=isort(j)
            thermo (i_bal,j)=temparr(1    ,i)
            dalfdt1(      j)=temparr(2    ,i)
            dudt1  (      j)=temparr(ndim1,i)
            dhdt1  (      j)=temparr(ndim2,i)
         enddo
!
!======next reordering conversion=======
!
!$omp do
         do j=1,npart_sph
            temparr(1    ,j)=divv    (j)
            temparr(2    ,j)=divvsave(j)
            temparr(ndim1,j)=rho     (j)
            temparr(ndim2,j)=rhosave (j)
         enddo
!$omp do
         do j=1,npart_sph
            i=isort(j)
            divv    (j)=temparr(1    ,i)
            divvsave(j)=temparr(2    ,i)
            rho     (j)=temparr(ndim1,i)
            rhosave (j)=temparr(ndim2,i)
         enddo
!
!======next reordering conversion=======
!
#if RK
!$omp do
         do j=1,npart
            temparr(1    ,j)=velhaf(1,j)
            temparr(2    ,j)=velhaf(2,j)
            temparr(ndim1,j)=acc2  (1,j)
            temparr(ndim2,j)=acc2  (2,j)
#if NDIM==3
            temparr(3    ,j)=velhaf(3,j)
            temparr(ndim3,j)=acc2  (3,j)
#endif
          enddo
!$omp do
         do j=1,npart
            i=isort(j)
            velhaf(1,j)=temparr(1    ,i)
            velhaf(2,j)=temparr(2    ,i)
            acc2  (1,j)=temparr(ndim1,i)
            acc2  (2,j)=temparr(ndim2,i)
#if NDIM==3
            acc2  (3,j)=temparr(ndim3,i)
            velhaf(3,j)=temparr(3    ,i)
#endif
         enddo
!
!======next reordering conversion=======
!
!$omp do
         do j=1,npart_sph
            temparr(1    ,j)=rhohalf (j)
            temparr(2    ,j)=divvhalf(j)
            temparr(ndim1,j)=dhdt2   (j)
            temparr(ndim2,j)=dudt2   (j)
            temparr(ndim3,j)=dalfdt2 (j)
         enddo
!$omp do
         do j=1,npart_sph
            i=isort(j)
            rhohalf (j)=temparr(1    ,i)
            divvhalf(j)=temparr(2    ,i)
            dhdt2   (j)=temparr(ndim1,i)
            dudt2   (j)=temparr(ndim2,i)
            dalfdt2 (j)=temparr(ndim3,i)
         enddo
#endif
!RK

      endif    !first time

!$omp end parallel

      if(itme.ge.1)then
         call cpu_time(tme2)
         if(itme.ge.2)then
            print *,perfnames(itme_reorder),xcpus_inv*(tme2-tme1)
         endif
         timing(itme_reorder)=timing(itme_reorder)+tme2-tme1
         ncalls(itme_reorder)=ncalls(itme_reorder)+1
         timing(itme_gravity)=timing(itme_gravity)+tme2-tme1
!         ncalls(itme_gravity) increment only in gravity subroutine
      endif

      call mtree(isoft,igrape,npart,npart_sph,sepmax,bsepmax,eps,
     &           boxlims,posmas,h,numclumps,lstclumps)

      first=.false.

      return
      end subroutine orderparticles
!----------------------------------------------------------------------
      subroutine restoreorder
!*********************************************************************
!                                                                    *
!  Restore original ordering for saved variables.                    *
!  See also subr. orderparticles, for the way the order              *
!  gets tangled in the first place.                                  *
!                                                                    *
!  You must call mtree after calling this routine if you             *
!  want to use the tree again, since we stomp on some of             *
!  the tree arrays here.                                             *
!                                                                    *
!  Be aware that this routine does not account for particles         *
!  that have been created or removed. That means that it             *
!  could write over the top of some real, newly created particles    *
!  or leave holes where old, previously removed particles were       *
!  found originally.                                                 *
!                                                                    *
!  Subroutine by A. Nelson.                                          *
!                                                                    *
!*********************************************************************
      integer i,j

!$omp parallel default(none) 
!$omp& shared(npart,npart_sph,isort,temparr,itemparr)
!$omp& shared(ipindx,itstepbin,material)
!$omp& shared(posmas,vel,poten,h,alpha,u,rho)
!$omp& shared(velhaf,rhohalf,divvhalf)
!$omp& private(j,i) 

!$omp do
      do j=1,npart
         isort(ipindx(j))=j
      enddo
!
!======first reordering conversion=======
!
!$omp do
      do j=1,npart
         temparr(ndim3,j)=poten(j)
         temparr(ndim2,j)=h    (j)
         temparr(ndim1,j)=posmas(ndim1,j)
         temparr(1    ,j)=posmas(1    ,j)
         temparr(2    ,j)=posmas(2    ,j)
#if NDIM==3
         temparr(3    ,j)=posmas(3    ,j)
#endif
      enddo
!$omp do
      do j=1,npart
         i=isort(j)
         poten       (j)=temparr(ndim3,i)
         h           (j)=temparr(ndim2,i)
         posmas(ndim1,j)=temparr(ndim1,i)
         posmas(1    ,j)=temparr(1    ,i)
         posmas(2    ,j)=temparr(2    ,i)
#if NDIM==3
         posmas(3    ,j)=temparr(3    ,i)
#endif
      enddo
!
!======next reordering conversion=======
!
!$omp do
      do j=1,npart
         temparr(1    ,j)=vel  (1,j)
         temparr(2    ,j)=vel  (2,j)
#if NDIM==3
         temparr(3    ,j)=vel  (3,j)
#endif
      enddo

!$omp do
      do j=1,npart
         i=isort(j)
         vel  (1,j)=temparr(1    ,i)
         vel  (2,j)=temparr(2    ,i)
#if NDIM==3
         vel  (3,j)=temparr(3    ,i)
#endif
      enddo
!
!======next reordering conversion=======
!
!$omp do
      do j=1,npart_sph
         itemparr(1    ,j)=material(j)
         temparr (1    ,j)=alpha   (j)
         temparr (ndim1,j)=u       (j)
         temparr (ndim3,j)=rho     (j)
      enddo
!$omp do
      do j=1,npart_sph
         i=isort(j)
         material(j)=itemparr(1    ,i)
         alpha   (j)=temparr (1    ,i)
         u       (j)=temparr (ndim1,i)
         rho     (j)=temparr (ndim3,i)
      enddo
!
!======next reordering conversion=======
!
!$omp do
      do j=1,npart
         itemparr(1,j)=ipindx(j)
         itemparr(2,j)=itstepbin(j)
      enddo
!$omp do
      do j=1,npart
         i=isort(j)
         ipindx   (j)=itemparr(1,i)
         itstepbin(j)=itemparr(2,i)
      enddo

!$omp end parallel

      return
      end subroutine restoreorder
!----------------------------------------------------------------------
      subroutine findmult
!****************************************************************
!                                                               *
!  This routine finds particles which have `paired' in the      *
!  sense that their positions and velocities are identical.     *
!                                                               *
!  Subroutine by A. Nelson.                                     *
!                                                               *
!****************************************************************
      integer listpt_a(maxclumpsize), ntot_a
      integer listpt_i(maxclumpsize), ntot_i
      real(kind=dp) distmas(ndim3,maxbite,maxclumpsize)
      integer nneigh(maxclumpsize),listnay(maxbite,maxclumpsize)

      integer jclump,iclump,j,i,k,knay
      integer nstart,moreneig
      
      logical iammult
      integer multip,multiplicity(maxclumpsize)
      integer kernv,neighdist(kern_incr)
      real(kind=dp) vkern
      real(kind=dp) dvx,dvy,dvz

      real(kind=dp) avevel(ndim,maxclumpsize)
      real(kind=dp) rmsvel(ndim,maxclumpsize)

      integer imac0,ife,irev
      logical:: first=.true.
      real(kind=dp) ta
      integer na

      real(kind=dp) tme1,tme2
      character(len=20), parameter:: where =('findmult')
      if(idbg.ge.2)print *,where 
      if(itme.ge.1)call cpu_time(tme1)

!
! update the tree information
!
      imac0=imac ; ta=treeacc
      if(first .and. imac.eq.id_gadget)then
         first=.false.
         imac0=-id_angle              
         ta=HALF
      endif
      irev=1
      ife=1

      nactive=npart
      nactive_s=npart_sph

      do j=1,nactive
         iactive(j)=j
      enddo
      do j=1,nactive_s
         iactive_s(j)=j
      enddo

      call rtree(igrav,imac0,isoft,igrape,ife,irev,npart,
     &           nactive,iactive,nactive_s,iactive_s,eps,ta,
     &           boxlims,posmas,h,numclumps,lstclumps,
     &           hclmp_is_exact)
!
! For some softening options (eg. fixed spline), we need to
! reset the smoothing lengths in the tree, so that the SPH
! particles get correct smoothing.  
!
      if(isoft.ne.id_varkern)then
         call resethnode(irev,npart,h,numclumps,lstclumps)
      endif

      do j=1,kern_incr
         vstep(j)=real(j,dp)*dvkern
      enddo

      neigdistrib=0
      nmulttot=0
 
!$omp parallel default(none)
!$omp&  firstprivate(ibctype)
!$omp&  shared(posmas,vel,h)
!$omp&  shared(numclumps,lstclumps,neigdistrib,nmulttot)
!$omp&  private(jclump,iclump,ntot_a,listpt_a,ntot_i,listpt_i,
!$omp&      iammult,multip,multiplicity,
!$omp&      i,j,k,knay,neighdist,moreneig,
!$omp&      nstart,nneigh,listnay,distmas,vkern,kernv,
!$omp&      dvx,dvy,dvz,rmsvel,avevel)

      call initgetneigh

      do j=1,kern_incr
         neighdist(j)=0
      enddo

!$omp do
      do jclump=1,numclumps

         iclump=lstclumps(jclump)
         call getparticles(iclump,maxclumpsize,
     &                     ntot_a,ntot_i,listpt_a,listpt_i)

         do j=1,ntot_i
            i=listpt_i(j)
            ntot_a=ntot_a+1
            listpt_a(ntot_a)=i
         enddo
         ntot_i=0

         do j=1,ntot_a
            i=listpt_a(j)
            multiplicity(j)=1
            avevel(:,j)=zero
            rmsvel(:,j)=zero
         enddo

         moreneig=1
         nstart=0
         do while(moreneig.ne.0)
            call getallneigh(ibctype,iclump,ntot_a,ntot_i,
     &                listpt_a,listpt_i,nstart,
     &                nneigh,listnay,distmas,moreneig)

            do j=1,ntot_a
               i=listpt_a(j)

               do k=1,nneigh(j)
                  knay=listnay(k,j)
                  iammult=.false.

!                  dvx=vel(1,i)-vel(1,knay)
!                  dvy=vel(2,i)-vel(2,knay)

                  vkern=sqrt(distmas(ir2,k,j)/distmas(ih2,k,j))
                  kernv=max(1,min(kern_incr,int(vkern/dvkern)))

                  neighdist(kernv)=neighdist(kernv) + 1

                  if(vkern.lt.1e-3_dp)iammult=.true.

!                  if(distmas(ir2,k,j)/distmas(ih2,k,j).lt.1e-5_dp .and.
!     &               abs(dvx).lt.small .and.
!     &               abs(dvy).lt.small)iammult=.true.
!
!#if NDIM==3
!                  dvz=vel(3,i)-vel(3,knay)
!                  if(abs(dvz             ).lt.small .and.
!                     iammult)iammult=.true.
!#endif

                  if(iammult)then
                     multiplicity(j)=multiplicity(j)+1
                     !store neighbor identities to clean later
                  endif
               enddo
            enddo
         enddo

!
! save quantities for later.
!
!$omp critical
         do j=1,ntot_a
            i=listpt_a(j)
            multip=min(maxmult,multiplicity(j))
            nmulttot(multip)=nmulttot(multip)+1
         enddo
! 
! fix multiples by bumping them in opposite directions.
! Implement someday if its important.
!
!         do j=1,ntot_a
!            if(multiplicity(j).gt.1)then
!
!
!            endif
!         enddo

!$omp end critical


      enddo        !jclump loop
!
! Store total distribution of all neighbors
!
!$omp critical
      do j=1,kern_incr
         neigdistrib(j)=neigdistrib(j) + neighdist(j)
      enddo
!$omp end critical

!$omp end parallel

! 
! fix multiple counting
!
      do j=1,maxmult
         nmulttot(j)=nmulttot(j)/j
      enddo
      do j=1,kern_incr
         neigdistrib(j)=neigdistrib(j)/2
      enddo

      if(idbg.ge.1)then
         iammult=.false.
         do j=2,maxmult
            if(nmulttot(j).gt.0)iammult=.true.
         enddo
         if(iammult)then
            print *,'Maximum neighbor separation set to: ',vkernmax
            print *,' '
            print *,'found the following '
            print *,'multiple particle occurences'
            print *,' '
            print *,'Multiplicity | Number of Occurences'
            do j=2,maxmult
               write(*,40)j,nmulttot(j)
40             format(i8,'     |   ',i8)
            enddo
         endif
      endif
      print *,'       WARNING WARNING WARNING '
      print *,'findmult only detects multiple particles '
      print *,'      now, it does not repair them!!!'


      if(itme.ge.1)then
         call cpu_time(tme2)
         timing(itme_findmult)=timing(itme_findmult) + tme2-tme1
         ncalls(itme_findmult)=ncalls(itme_findmult) + 1
         if(itme.ge.2)print *,where,xcpus_inv*(tme2-tme1)
      endif

      return
      end subroutine findmult
!----------------------------------------------------------------------
      end module vineutils


==> vineSRC/vine1.0.7/base/src/wait.F <==
      module wait
!****************************************************************
! This module is a component of VINE, copyright by the authors, *
! as listed below. Please see the COPYING and LICENSE files     *
! in the parent directory for additional information.           *
! This notification is present as an attempt to follow the      *
! recommendations for licensing published on the FSF page.      * 
!                                                               *
! Written by Andy Nelson                                        *
!****************************************************************
      use kinds , only:dp

      implicit none

      public spin
      private


      contains
      subroutine spin(n,dum)

      integer, intent(in):: n
      real(kind=dp), intent(out):: dum

      integer i

      dum=0_dp

      do i=1,n
         dum=dum+real(i,dp)
      enddo


      return
      end subroutine spin
      end module wait


==> vineSRC/vine1.0.7/base/src/zzhit.F <==
      subroutine zzhitachi
!************************************************************
!                                                           *
!  this routine contains all Hitachi specfic routines       *
!                                                           *
!************************************************************
      implicit none

      integer lnum,ifile,ifsize
      integer my_cpu,numcpus

      integer lstat
      external lstat

!$    integer omp_get_num_threads
!$    external omp_get_num_threads
!$    integer omp_get_max_threads
!$    external omp_get_max_threads
!$    integer omp_get_thread_num
!$    external omp_get_thread_num

      integer ivalues(8),istatb(12)
      character(len=11) job
      character(len=7) file
      character(len=8) date
      character(len=10) time
      character(len=5) zone
!
!--flush a buffer out..Useful for running background jobs
!--with output sent to files.
!
      entry bufflush (lnum)
      call flush(lnum)
      return
!
!--get date
!
!      entry getdat (id,im,iy)
!      call date_and_time(date,time,zone,ivalues)
!      iy=ivalues(1)
!      im=ivalues(2)
!      id=ivalues(3)
!      return
! 
!--get time
!
!      entry getime(ih,im,is,fhour)
!      call date_and_time(date,time,zone,ivalues)
!      ih=ivalues(5)
!      im=ivalues(6)
!      is=ivalues(7)
!      fhour=ih + im/60. + is/3600.
!      return
!
!--random number generator (uniform distribution)
!
!      entry random(randm,idumy)
!      randm=rand()
!      return
!
!--check for file status
!
!      entry statfile(file,ifsize)
!      ifile=lstat(file,istatb)
!      ifsize=istatb(8)
!      return
!
!--get argument on command line
!
      entry getcom(job)
      call getarg(1,job)
      return
!
!--Disable Dynamic threading. (i.e. variable cpu count as
!                              the simulation proceeds)
!
      entry fix_numprocessors
!$    call omp_set_dynamic(.false.)
      return
!
!--return number of processors available for job
!
      entry numprocessors(numcpus)
      numcpus=1
!$    numcpus=omp_get_max_threads()
      return
!
!--return number of threads available for the current parallel region
!
      entry numthreads(numcpus)
      numcpus=1
!$    numcpus=omp_get_num_threads()
      return
!
!--return the processor number
!
      entry get_mycpu(my_cpu)
      my_cpu=1
!$    my_cpu=omp_get_thread_num()+1
      return
      end


==> vineSRC/vine1.0.7/base/src/zzibm.F <==
      subroutine zzibm
!************************************************************
!                                                           *
!  this routine contains all IBM specfic routines           *
!                                                           *
!************************************************************
      implicit none

      integer lnum,ifile,ifsize
      integer my_cpu,numcpus

      integer lstat
      external lstat

!$    integer omp_get_num_threads
!$    external omp_get_num_threads
!$    integer omp_get_max_threads
!$    external omp_get_max_threads
!$    integer omp_get_thread_num
!$    external omp_get_thread_num

      integer ivalues(8),istatb(12)

      character(len=11) job
      character(len=7) file
      character(len=8) date
      character(len=10) time
      character(len=5) zone
!
!--flush a buffer out..Useful for running background jobs
!--with output sent to files.
!
      entry bufflush (lnum)
      call flush_(lnum)
      return
!
!--get date
!
!      entry getdat (id,im,iy)
!      call date_and_time(date,time,zone,ivalues)
!      iy=ivalues(1)
!      im=ivalues(2)
!      id=ivalues(3)
!      return
!
!--get time
!
!      entry getime(ih,im,is,fhour)
!      call date_and_time(date,time,zone,ivalues)
!      ih=ivalues(5)
!      im=ivalues(6)
!      is=ivalues(7)
!      fhour=ih + im/60. + is/3600.
!      return
!
!--random number generator (uniform distribution)
!
!      entry random(randm,idumy)
!      randm=rand()
!      return
!
!--check for file status
!
!      entry statfile(file,ifsize)
!      ifile=lstat(file,istatb)
!      ifsize=istatb(8)
!      return
!
!--get argument on command line
!
      entry getcom(job)
      call getarg(1,job)
      return
!
!--Disable Dynamic threading. (i.e. variable cpu count as
!                              the simulation proceeds)
!
      entry fix_numprocessors
!$    call omp_set_dynamic(.false.)
      return
!
!--return number of processors available for job
!
      entry numprocessors(numcpus)
      numcpus=1
!$    numcpus=omp_get_max_threads()
      return
!
!--return number of threads available for the current parallel region
!
      entry numthreads(numcpus)
      numcpus=1
!$    numcpus=omp_get_num_threads()
      return
!
!--return the processor number
!
      entry get_mycpu(my_cpu)
      my_cpu=1
!$    my_cpu=omp_get_thread_num()+1
      return
      end




==> vineSRC/vine1.0.7/base/src/zzpc.F <==
      subroutine zzpc
!************************************************************
!                                                           *
!  this routine contains all PC specfic routines            *
!                                                           *
!************************************************************
      implicit none

      integer lnum,ifile,ifsize
      integer my_cpu,numcpus

!      integer lstat 
!      external lstat

!$    integer omp_get_num_threads
!$    external omp_get_num_threads
!$    integer omp_get_max_threads
!$    external omp_get_max_threads
!$    integer omp_get_thread_num
!$    external omp_get_thread_num

      integer ivalues(8),istatb(12)

      character(len=11) job
      character(len=7) file
      character(len=8) date
      character(len=10) time
      character(len=5) zone
!
!--flush a buffer out..Useful for running background jobs
!--with output sent to files.
!
      entry bufflush (lnum)
      call flush(lnum)
      return
!
!--get date
!
!      entry getdat (id,im,iy)
!      call date_and_time(date,time,zone,ivalues)
!      iy=ivalues(1)
!      im=ivalues(2)
!      id=ivalues(3)
!      return
!
!--get time
!
!      entry getime(ih,im,is,fhour)
!      call date_and_time(date,time,zone,ivalues)
!      ih=ivalues(5)
!      im=ivalues(6)
!      is=ivalues(7)
!      fhour=ih + im/60. + is/3600.
!      return
!
!--random number generator (uniform distribution)
!
!      entry random(randm,idumy)
!      randm=rand()
!      return
!
!--check for file status
!
!      entry statfile(file,ifsize)
!      ifile=lstat(file,istatb)
!      ifsize=istatb(8)
!      return
!
!--get argument on command line
!
      entry getcom(job)
      call getarg(1,job)
      return
!
!--Disable Dynamic threading. (i.e. variable cpu count as
!                              the simulation proceeds)
!
      entry fix_numprocessors
!$    call omp_set_dynamic(.false.)
      return
!
!--return number of processors available for job
!
      entry numprocessors(numcpus)
      numcpus=1
!$    numcpus=omp_get_max_threads()
      return
!
!--return number of threads available for the current parallel region
!
      entry numthreads(numcpus)
      numcpus=1
!$    numcpus=omp_get_num_threads()
      return
!
!--return the processor number
!
      entry get_mycpu(my_cpu)
      my_cpu=1
!$    my_cpu=omp_get_thread_num()+1
      return

      end


==> vineSRC/vine1.0.7/base/src/zzsgi.F <==
      subroutine zzsgi
!************************************************************
!                                                           *
!  this routine contains all SGI specific routines          *
!                                                           *
!************************************************************
      implicit none

      integer ij,im,iy,id,ih,is
      integer lnum,ifile,ifsize
      integer my_cpu,numcpus
      double precision fhour

      integer lstat
      external lstat

!$    integer omp_get_num_threads
!$    external omp_get_num_threads
!$    integer omp_get_max_threads
!$    external omp_get_max_threads
!$    integer omp_get_thread_num
!$    external omp_get_thread_num

      integer iarray(3),istatb(12)

      character(len=11) job
      character(len=7) file
!
!--flush a buffer out..Useful for running background jobs
!--with output sent to files.
!
      entry bufflush (lnum)
      call flush(lnum)
      return
!
!--get date
!
      entry getdat (ij,im,iy)
      call idate(ij,id,iy)
      return
!
!--get time
!
      entry getime(ih,im,is,fhour)
      call itime(iarray)
      ih=iarray(1)
      im=iarray(2)
      is=iarray(3)
      fhour=ih + im/60. + is/3600.
      return
!
!--random number generator (uniform distribution)
!
!      entry random(randm,idumy)
!      randm=rand()
!      return
!
!--check for file status
!
      entry statfile(file,ifsize)
      ifile=lstat(file,istatb)
      ifsize=istatb(8)
      return
!
!--get argument on command line
!
      entry getcom(job)
      call getarg(1,job)
      return
!
!--Disable Dynamic threading. (i.e. variable cpu count as 
!                              the simulation proceeds)
!
      entry fix_numprocessors
!$    call omp_set_dynamic(.false.)
      return
!
!--return number of processors available for job
!
      entry numprocessors(numcpus)
      numcpus=1
!$    numcpus=omp_get_max_threads()
      return
!
!--return number of threads available for the current parallel region
!
      entry numthreads(numcpus)
      numcpus=1
!$    numcpus=omp_get_num_threads()
      return
!
!--return the processor number 
!
      entry get_mycpu(my_cpu)
      my_cpu=1
!$    my_cpu=omp_get_thread_num()+1
      return

      end


==> vineSRC/vine1.0.7/base/src/zzsun.F <==
      subroutine zzsun
!************************************************************
!                                                           *
!  this routine contains all SUN specfic routines           *
!                                                           *
!************************************************************
      implicit none

      integer id,im,iy,ih,is
      integer lnum,ifile,ifsize
      integer my_cpu,numcpus
      double precision fhour

      integer lstat
      external lstat

!$    integer omp_get_num_threads
!$    external omp_get_num_threads
!$    integer omp_get_max_threads
!$    external omp_get_max_threads
!$    integer omp_get_thread_num
!$    external omp_get_thread_num

      integer ivalues(8),istatb(12)

      character(len=11) job
      character(len=7) file
      character(len=8) date
      character(len=10) time
      character(len=5) zone
!
!--flush a buffer out..Useful for running background jobs
!--with output sent to files.
!
      entry bufflush (lnum)
      call flush(lnum)
      return
!
!--get date
!
      entry getdat (id,im,iy)
      call date_and_time(date,time,zone,ivalues)
      iy=ivalues(1)
      im=ivalues(2)
      id=ivalues(3)
      return
!
!--get time
!
      entry getime(ih,im,is,fhour)
      call date_and_time(date,time,zone,ivalues)
      ih=ivalues(5)
      im=ivalues(6)
      is=ivalues(7)
      fhour=ih + im/60. + is/3600.
      return
!
!--random number generator (uniform distribution)
!
!      entry random(randm,idumy)
!      randm=rand()
!      return
!
!--check for file status
!
      entry statfile(file,ifsize)
      ifile=lstat(file,istatb)
      ifsize=istatb(8)
      return
!
!--get argument on command line
!
      entry getcom(job)
      call getarg(1,job)
      return
!
!--Disable Dynamic threading. (i.e. variable cpu count as
!                              the simulation proceeds)
!
      entry fix_numprocessors
!$    call omp_set_dynamic(.false.)
      return
!
!--return number of processors available for job
!
      entry numprocessors(numcpus)
      numcpus=1
!$    numcpus=omp_get_max_threads()
      return
!
!--return number of threads available for the current parallel region
!
      entry numthreads(numcpus)
      numcpus=1
!$    numcpus=omp_get_num_threads()
      return
!
!--return the processor number
!
      entry get_mycpu(my_cpu)
      my_cpu=1
!$    my_cpu=omp_get_thread_num()+1
      return

      end


==> vineSRC/vine1.0.7/base/util/changedump.f90 <==
program changedump
!****************************************************************
! This module is a component of VINE, copyright by the authors, *
! as listed below. Please see the COPYING and LICENSE files     *
! in the parent directory for additional information.           *
! This notification is present as an attempt to follow the      *
! recommendations for licensing published on the FSF page.      *
!****************************************************************
!                                                               *
! This module contains code to read in a dump, change the       *
! value of a variable and write it back out, to a new file.     *
!                                                               *
! Written by A. Nelson                                          *
!                                                               *
!****************************************************************
use kinds , only:dp
use dimens
use partvars, only:h, npart
use indivtsvars
use miscvars
use stubs
use perform
use io
use constants

implicit none

integer i,idump

!
! Read all files and data needed to start the code running
!
      call lunit
      call options(idump)
      call getfname(idump,1,1)
      call readfile(idump,DO_UNIT_CONVERSION)


      do i=1,npart
         h(i)=eps
      enddo


!     
! write a restart dump to disk
!     
      basenm = trim(basenm) // 'new' 

      call writefiles(idump,.not.WRITING_CHECKPOINT,DO_UNIT_CONVERSION)


end program changedump



